A Symbol of Uniqueness: The Cluster Bootstrap for the 3-Loop MHV Heptagon

Seven-particle scattering amplitudes in planar super-Yang-Mills theory are believed to belong to a special class of generalised polylogarithm functions called heptagon functions. These are functions with physical branch cuts whose symbols may be written in terms of the 42 cluster A-coordinates on Gr(4,7). Motivated by the success of the hexagon bootstrap programme for constructing six-particle amplitudes we initiate the systematic study of the symbols of heptagon functions. We find that there is exactly one such symbol of weight six which satisfies the MHV last-entry condition and is finite in the $7 \parallel 6$ collinear limit. This unique symbol is both dihedral and parity-symmetric, and remarkably its collinear limit is exactly the symbol of the three-loop six-particle MHV amplitude, although none of these properties were assumed a priori. It must therefore be the symbol of the three-loop seven-particle MHV amplitude. The simplicity of its construction suggests that the n-gon bootstrap may be surprisingly powerful for n>6.

==> anc/F.m <==
(* There are only two irreducible weight-6 heptagon symbols which satisfy
   the MHV last-entry condition.  The first is the three-loop MHV heptagon R73,
   and the second is the F given here. *)

F = 4*T[a11, a11, a11, a11, a11, a21] + 4*T[a11, a11, a11, a11, a11, a22] - 
     4*T[a11, a11, a11, a11, a11, a25] + 4*T[a11, a11, a11, a11, a11, a31] - 
     4*T[a11, a11, a11, a11, a11, a34] + 4*T[a11, a11, a11, a11, a11, a37] - 
     T[a11, a11, a11, a11, a14, a21] + T[a11, a11, a11, a11, a14, a24] + 
     T[a11, a11, a11, a11, a14, a25] + T[a11, a11, a11, a11, a14, a33] + 
     T[a11, a11, a11, a11, a14, a34] - T[a11, a11, a11, a11, a14, a37] - 
     T[a11, a11, a11, a11, a15, a22] + T[a11, a11, a11, a11, a15, a25] + 
     T[a11, a11, a11, a11, a15, a26] - T[a11, a11, a11, a11, a15, a31] + 
     T[a11, a11, a11, a11, a15, a34] + T[a11, a11, a11, a11, a15, a35] + 
     T[a11, a11, a11, a11, a21, a21] - T[a11, a11, a11, a11, a21, a25] - 
     T[a11, a11, a11, a11, a21, a33] + T[a11, a11, a11, a11, a21, a34] + 
     T[a11, a11, a11, a11, a22, a22] - T[a11, a11, a11, a11, a22, a25] + 
     T[a11, a11, a11, a11, a22, a34] - T[a11, a11, a11, a11, a22, a35] - 
     T[a11, a11, a11, a11, a25, a21] - T[a11, a11, a11, a11, a25, a22] - 
     2*T[a11, a11, a11, a11, a25, a31] + 2*T[a11, a11, a11, a11, a25, a34] - 
     2*T[a11, a11, a11, a11, a25, a37] + T[a11, a11, a11, a11, a31, a25] - 
     T[a11, a11, a11, a11, a31, a26] + T[a11, a11, a11, a11, a31, a31] - 
     T[a11, a11, a11, a11, a31, a34] - 2*T[a11, a11, a11, a11, a34, a21] - 
     2*T[a11, a11, a11, a11, a34, a22] + 2*T[a11, a11, a11, a11, a34, a25] - 
     T[a11, a11, a11, a11, a34, a31] - T[a11, a11, a11, a11, a34, a37] - 
     T[a11, a11, a11, a11, a37, a24] + T[a11, a11, a11, a11, a37, a25] - 
     T[a11, a11, a11, a11, a37, a34] + T[a11, a11, a11, a11, a37, a37] - 
     T[a11, a11, a11, a11, a43, a21] - T[a11, a11, a11, a11, a43, a35] - 
     T[a11, a11, a11, a11, a46, a24] - T[a11, a11, a11, a11, a46, a31] - 
     T[a11, a11, a11, a11, a53, a26] - T[a11, a11, a11, a11, a53, a37] - 
     T[a11, a11, a11, a11, a56, a22] - T[a11, a11, a11, a11, a56, a33] - 
     T[a11, a11, a11, a14, a11, a21] - T[a11, a11, a11, a14, a11, a22] + 
     T[a11, a11, a11, a14, a11, a25] - T[a11, a11, a11, a14, a11, a31] + 
     T[a11, a11, a11, a14, a11, a34] - T[a11, a11, a11, a14, a11, a37] + 
     T[a11, a11, a11, a14, a14, a21] - T[a11, a11, a11, a14, a14, a24] - 
     T[a11, a11, a11, a14, a14, a25] - T[a11, a11, a11, a14, a14, a33] - 
     T[a11, a11, a11, a14, a14, a34] + T[a11, a11, a11, a14, a14, a37] + 
     T[a11, a11, a11, a14, a21, a33] - T[a11, a11, a11, a14, a24, a24] + 
     T[a11, a11, a11, a14, a25, a31] - T[a11, a11, a11, a14, a33, a33] + 
     T[a11, a11, a11, a14, a34, a22] + T[a11, a11, a11, a14, a37, a24] + 
     T[a11, a11, a11, a14, a46, a24] + T[a11, a11, a11, a14, a46, a31] + 
     T[a11, a11, a11, a14, a56, a22] + T[a11, a11, a11, a14, a56, a33] - 
     T[a11, a11, a11, a15, a11, a21] - T[a11, a11, a11, a15, a11, a22] + 
     T[a11, a11, a11, a15, a11, a25] - T[a11, a11, a11, a15, a11, a31] + 
     T[a11, a11, a11, a15, a11, a34] - T[a11, a11, a11, a15, a11, a37] + 
     T[a11, a11, a11, a15, a15, a22] - T[a11, a11, a11, a15, a15, a25] - 
     T[a11, a11, a11, a15, a15, a26] + T[a11, a11, a11, a15, a15, a31] - 
     T[a11, a11, a11, a15, a15, a34] - T[a11, a11, a11, a15, a15, a35] + 
     T[a11, a11, a11, a15, a22, a35] + T[a11, a11, a11, a15, a25, a37] - 
     T[a11, a11, a11, a15, a26, a26] + T[a11, a11, a11, a15, a31, a26] + 
     T[a11, a11, a11, a15, a34, a21] - T[a11, a11, a11, a15, a35, a35] + 
     T[a11, a11, a11, a15, a43, a21] + T[a11, a11, a11, a15, a43, a35] + 
     T[a11, a11, a11, a15, a53, a26] + T[a11, a11, a11, a15, a53, a37] + 
     T[a11, a11, a11, a21, a21, a21] + T[a11, a11, a11, a21, a25, a25] + 
     T[a11, a11, a11, a21, a33, a33] + T[a11, a11, a11, a21, a34, a34] + 
     T[a11, a11, a11, a22, a22, a22] + T[a11, a11, a11, a22, a25, a25] + 
     T[a11, a11, a11, a22, a34, a34] + T[a11, a11, a11, a22, a35, a35] - 
     T[a11, a11, a11, a25, a11, a21] - T[a11, a11, a11, a25, a11, a22] + 
     T[a11, a11, a11, a25, a11, a25] - T[a11, a11, a11, a25, a11, a31] + 
     T[a11, a11, a11, a25, a11, a34] - T[a11, a11, a11, a25, a11, a37] + 
     T[a11, a11, a11, a25, a21, a25] + T[a11, a11, a11, a25, a22, a25] + 
     T[a11, a11, a11, a25, a25, a21] + T[a11, a11, a11, a25, a25, a22] - 
     2*T[a11, a11, a11, a25, a25, a25] + T[a11, a11, a11, a25, a25, a31] - 
     2*T[a11, a11, a11, a25, a25, a34] + T[a11, a11, a11, a25, a25, a37] - 
     T[a11, a11, a11, a25, a31, a31] + T[a11, a11, a11, a25, a31, a34] + 
     T[a11, a11, a11, a25, a34, a21] + T[a11, a11, a11, a25, a34, a22] - 
     2*T[a11, a11, a11, a25, a34, a25] + T[a11, a11, a11, a25, a34, a31] - 
     2*T[a11, a11, a11, a25, a34, a34] + T[a11, a11, a11, a25, a34, a37] + 
     T[a11, a11, a11, a25, a37, a34] - T[a11, a11, a11, a25, a37, a37] + 
     T[a11, a11, a11, a31, a25, a25] + T[a11, a11, a11, a31, a26, a26] + 
     T[a11, a11, a11, a31, a31, a31] + T[a11, a11, a11, a31, a34, a34] - 
     T[a11, a11, a11, a34, a11, a21] - T[a11, a11, a11, a34, a11, a22] + 
     T[a11, a11, a11, a34, a11, a25] - T[a11, a11, a11, a34, a11, a31] + 
     T[a11, a11, a11, a34, a11, a34] - T[a11, a11, a11, a34, a11, a37] - 
     T[a11, a11, a11, a34, a21, a21] + T[a11, a11, a11, a34, a21, a25] - 
     T[a11, a11, a11, a34, a22, a22] + T[a11, a11, a11, a34, a22, a25] + 
     T[a11, a11, a11, a34, a25, a21] + T[a11, a11, a11, a34, a25, a22] - 
     2*T[a11, a11, a11, a34, a25, a25] + T[a11, a11, a11, a34, a25, a31] - 
     2*T[a11, a11, a11, a34, a25, a34] + T[a11, a11, a11, a34, a25, a37] + 
     T[a11, a11, a11, a34, a31, a34] + T[a11, a11, a11, a34, a34, a21] + 
     T[a11, a11, a11, a34, a34, a22] - 2*T[a11, a11, a11, a34, a34, a25] + 
     T[a11, a11, a11, a34, a34, a31] - 2*T[a11, a11, a11, a34, a34, a34] + 
     T[a11, a11, a11, a34, a34, a37] + T[a11, a11, a11, a34, a37, a34] + 
     T[a11, a11, a11, a37, a24, a24] + T[a11, a11, a11, a37, a25, a25] + 
     T[a11, a11, a11, a37, a34, a34] + T[a11, a11, a11, a37, a37, a37] - 
     T[a11, a11, a11, a43, a21, a21] + T[a11, a11, a11, a43, a35, a35] + 
     T[a11, a11, a11, a46, a24, a24] - T[a11, a11, a11, a46, a31, a31] + 
     T[a11, a11, a11, a53, a26, a26] - T[a11, a11, a11, a53, a37, a37] - 
     T[a11, a11, a11, a56, a22, a22] + T[a11, a11, a11, a56, a33, a33] - 
     T[a11, a11, a14, a11, a11, a21] - T[a11, a11, a14, a11, a11, a22] + 
     T[a11, a11, a14, a11, a11, a25] - T[a11, a11, a14, a11, a11, a31] + 
     T[a11, a11, a14, a11, a11, a34] - T[a11, a11, a14, a11, a11, a37] + 
     T[a11, a11, a14, a11, a14, a21] - T[a11, a11, a14, a11, a14, a24] - 
     T[a11, a11, a14, a11, a14, a25] - T[a11, a11, a14, a11, a14, a33] - 
     T[a11, a11, a14, a11, a14, a34] + T[a11, a11, a14, a11, a14, a37] + 
     T[a11, a11, a14, a11, a21, a33] - T[a11, a11, a14, a11, a22, a22] + 
     T[a11, a11, a14, a11, a25, a31] - T[a11, a11, a14, a11, a31, a31] + 
     T[a11, a11, a14, a11, a34, a22] + T[a11, a11, a14, a11, a37, a24] + 
     T[a11, a11, a14, a11, a46, a24] + T[a11, a11, a14, a11, a46, a31] + 
     T[a11, a11, a14, a11, a56, a22] + T[a11, a11, a14, a11, a56, a33] + 
     T[a11, a11, a14, a14, a11, a21] + T[a11, a11, a14, a14, a11, a22] - 
     T[a11, a11, a14, a14, a11, a25] + T[a11, a11, a14, a14, a11, a31] - 
     T[a11, a11, a14, a14, a11, a34] + T[a11, a11, a14, a14, a11, a37] - 
     T[a11, a11, a14, a14, a14, a21] + T[a11, a11, a14, a14, a14, a24] + 
     T[a11, a11, a14, a14, a14, a25] + T[a11, a11, a14, a14, a14, a33] + 
     T[a11, a11, a14, a14, a14, a34] - T[a11, a11, a14, a14, a14, a37] - 
     T[a11, a11, a14, a14, a21, a33] + T[a11, a11, a14, a14, a24, a24] - 
     T[a11, a11, a14, a14, a25, a31] + T[a11, a11, a14, a14, a33, a33] - 
     T[a11, a11, a14, a14, a34, a22] - T[a11, a11, a14, a14, a37, a24] - 
     T[a11, a11, a14, a14, a46, a24] - T[a11, a11, a14, a14, a46, a31] - 
     T[a11, a11, a14, a14, a56, a22] - T[a11, a11, a14, a14, a56, a33] - 
     T[a11, a11, a14, a21, a33, a33] + T[a11, a11, a14, a24, a24, a24] + 
     T[a11, a11, a14, a25, a31, a31] + T[a11, a11, a14, a33, a33, a33] + 
     T[a11, a11, a14, a34, a22, a22] - T[a11, a11, a14, a37, a24, a24] - 
     T[a11, a11, a14, a46, a24, a24] + T[a11, a11, a14, a46, a31, a31] + 
     T[a11, a11, a14, a56, a22, a22] - T[a11, a11, a14, a56, a33, a33] - 
     T[a11, a11, a15, a11, a11, a21] - T[a11, a11, a15, a11, a11, a22] + 
     T[a11, a11, a15, a11, a11, a25] - T[a11, a11, a15, a11, a11, a31] + 
     T[a11, a11, a15, a11, a11, a34] - T[a11, a11, a15, a11, a11, a37] + 
     T[a11, a11, a15, a11, a15, a22] - T[a11, a11, a15, a11, a15, a25] - 
     T[a11, a11, a15, a11, a15, a26] + T[a11, a11, a15, a11, a15, a31] - 
     T[a11, a11, a15, a11, a15, a34] - T[a11, a11, a15, a11, a15, a35] - 
     T[a11, a11, a15, a11, a21, a21] + T[a11, a11, a15, a11, a22, a35] + 
     T[a11, a11, a15, a11, a25, a37] + T[a11, a11, a15, a11, a31, a26] + 
     T[a11, a11, a15, a11, a34, a21] - T[a11, a11, a15, a11, a37, a37] + 
     T[a11, a11, a15, a11, a43, a21] + T[a11, a11, a15, a11, a43, a35] + 
     T[a11, a11, a15, a11, a53, a26] + T[a11, a11, a15, a11, a53, a37] + 
     T[a11, a11, a15, a15, a11, a21] + T[a11, a11, a15, a15, a11, a22] - 
     T[a11, a11, a15, a15, a11, a25] + T[a11, a11, a15, a15, a11, a31] - 
     T[a11, a11, a15, a15, a11, a34] + T[a11, a11, a15, a15, a11, a37] - 
     T[a11, a11, a15, a15, a15, a22] + T[a11, a11, a15, a15, a15, a25] + 
     T[a11, a11, a15, a15, a15, a26] - T[a11, a11, a15, a15, a15, a31] + 
     T[a11, a11, a15, a15, a15, a34] + T[a11, a11, a15, a15, a15, a35] - 
     T[a11, a11, a15, a15, a22, a35] - T[a11, a11, a15, a15, a25, a37] + 
     T[a11, a11, a15, a15, a26, a26] - T[a11, a11, a15, a15, a31, a26] - 
     T[a11, a11, a15, a15, a34, a21] + T[a11, a11, a15, a15, a35, a35] - 
     T[a11, a11, a15, a15, a43, a21] - T[a11, a11, a15, a15, a43, a35] - 
     T[a11, a11, a15, a15, a53, a26] - T[a11, a11, a15, a15, a53, a37] - 
     T[a11, a11, a15, a22, a35, a35] + T[a11, a11, a15, a25, a37, a37] + 
     T[a11, a11, a15, a26, a26, a26] - T[a11, a11, a15, a31, a26, a26] + 
     T[a11, a11, a15, a34, a21, a21] + T[a11, a11, a15, a35, a35, a35] + 
     T[a11, a11, a15, a43, a21, a21] - T[a11, a11, a15, a43, a35, a35] - 
     T[a11, a11, a15, a53, a26, a26] + T[a11, a11, a15, a53, a37, a37] + 
     T[a11, a11, a21, a21, a21, a21] - T[a11, a11, a21, a25, a25, a25] - 
     T[a11, a11, a21, a33, a33, a33] + T[a11, a11, a21, a34, a34, a34] + 
     T[a11, a11, a22, a22, a22, a22] - T[a11, a11, a22, a25, a25, a25] + 
     T[a11, a11, a22, a34, a34, a34] - T[a11, a11, a22, a35, a35, a35] - 
     T[a11, a11, a25, a11, a11, a21] - T[a11, a11, a25, a11, a11, a22] + 
     T[a11, a11, a25, a11, a11, a25] - T[a11, a11, a25, a11, a11, a31] + 
     T[a11, a11, a25, a11, a11, a34] - T[a11, a11, a25, a11, a11, a37] + 
     T[a11, a11, a25, a11, a21, a25] + T[a11, a11, a25, a11, a22, a25] + 
     T[a11, a11, a25, a11, a25, a21] + T[a11, a11, a25, a11, a25, a22] - 
     T[a11, a11, a25, a11, a25, a25] + T[a11, a11, a25, a11, a25, a31] - 
     2*T[a11, a11, a25, a11, a25, a34] + T[a11, a11, a25, a11, a25, a37] + 
     T[a11, a11, a25, a11, a31, a34] + T[a11, a11, a25, a11, a34, a21] + 
     T[a11, a11, a25, a11, a34, a22] - 2*T[a11, a11, a25, a11, a34, a25] + 
     T[a11, a11, a25, a11, a34, a31] - T[a11, a11, a25, a11, a34, a34] + 
     T[a11, a11, a25, a11, a34, a37] + T[a11, a11, a25, a11, a37, a34] - 
     T[a11, a11, a25, a21, a25, a25] - T[a11, a11, a25, a22, a25, a25] + 
     T[a11, a11, a25, a25, a11, a21] + T[a11, a11, a25, a25, a11, a22] - 
     T[a11, a11, a25, a25, a11, a25] + T[a11, a11, a25, a25, a11, a31] - 
     T[a11, a11, a25, a25, a11, a34] + T[a11, a11, a25, a25, a11, a37] - 
     T[a11, a11, a25, a25, a21, a25] - T[a11, a11, a25, a25, a22, a25] - 
     T[a11, a11, a25, a25, a25, a21] - T[a11, a11, a25, a25, a25, a22] - 
     T[a11, a11, a25, a25, a25, a31] + 2*T[a11, a11, a25, a25, a25, a34] - 
     T[a11, a11, a25, a25, a25, a37] - T[a11, a11, a25, a25, a31, a34] - 
     T[a11, a11, a25, a25, a34, a21] - T[a11, a11, a25, a25, a34, a22] + 
     2*T[a11, a11, a25, a25, a34, a25] - T[a11, a11, a25, a25, a34, a31] + 
     2*T[a11, a11, a25, a25, a34, a34] - T[a11, a11, a25, a25, a34, a37] - 
     T[a11, a11, a25, a25, a37, a34] - T[a11, a11, a25, a31, a31, a31] - 
     T[a11, a11, a25, a31, a34, a34] + T[a11, a11, a25, a34, a11, a21] + 
     T[a11, a11, a25, a34, a11, a22] - T[a11, a11, a25, a34, a11, a25] + 
     T[a11, a11, a25, a34, a11, a31] - T[a11, a11, a25, a34, a11, a34] + 
     T[a11, a11, a25, a34, a11, a37] - T[a11, a11, a25, a34, a21, a25] - 
     T[a11, a11, a25, a34, a22, a25] - T[a11, a11, a25, a34, a25, a21] - 
     T[a11, a11, a25, a34, a25, a22] + 2*T[a11, a11, a25, a34, a25, a25] - 
     T[a11, a11, a25, a34, a25, a31] + 2*T[a11, a11, a25, a34, a25, a34] - 
     T[a11, a11, a25, a34, a25, a37] - T[a11, a11, a25, a34, a31, a34] - 
     T[a11, a11, a25, a34, a34, a21] - T[a11, a11, a25, a34, a34, a22] + 
     2*T[a11, a11, a25, a34, a34, a25] - T[a11, a11, a25, a34, a34, a31] + 
     2*T[a11, a11, a25, a34, a34, a34] - T[a11, a11, a25, a34, a34, a37] - 
     T[a11, a11, a25, a34, a37, a34] - T[a11, a11, a25, a37, a34, a34] - 
     T[a11, a11, a25, a37, a37, a37] + T[a11, a11, a31, a25, a25, a25] - 
     T[a11, a11, a31, a26, a26, a26] + T[a11, a11, a31, a31, a31, a31] - 
     T[a11, a11, a31, a34, a34, a34] - T[a11, a11, a34, a11, a11, a21] - 
     T[a11, a11, a34, a11, a11, a22] + T[a11, a11, a34, a11, a11, a25] - 
     T[a11, a11, a34, a11, a11, a31] + T[a11, a11, a34, a11, a11, a34] - 
     T[a11, a11, a34, a11, a11, a37] + T[a11, a11, a34, a11, a21, a25] + 
     T[a11, a11, a34, a11, a22, a25] + T[a11, a11, a34, a11, a25, a21] + 
     T[a11, a11, a34, a11, a25, a22] - T[a11, a11, a34, a11, a25, a25] + 
     T[a11, a11, a34, a11, a25, a31] - 2*T[a11, a11, a34, a11, a25, a34] + 
     T[a11, a11, a34, a11, a25, a37] + T[a11, a11, a34, a11, a31, a34] + 
     T[a11, a11, a34, a11, a34, a21] + T[a11, a11, a34, a11, a34, a22] - 
     2*T[a11, a11, a34, a11, a34, a25] + T[a11, a11, a34, a11, a34, a31] - 
     T[a11, a11, a34, a11, a34, a34] + T[a11, a11, a34, a11, a34, a37] + 
     T[a11, a11, a34, a11, a37, a34] - T[a11, a11, a34, a21, a21, a21] - 
     T[a11, a11, a34, a21, a25, a25] - T[a11, a11, a34, a22, a22, a22] - 
     T[a11, a11, a34, a22, a25, a25] + T[a11, a11, a34, a25, a11, a21] + 
     T[a11, a11, a34, a25, a11, a22] - T[a11, a11, a34, a25, a11, a25] + 
     T[a11, a11, a34, a25, a11, a31] - T[a11, a11, a34, a25, a11, a34] + 
     T[a11, a11, a34, a25, a11, a37] - T[a11, a11, a34, a25, a21, a25] - 
     T[a11, a11, a34, a25, a22, a25] - T[a11, a11, a34, a25, a25, a21] - 
     T[a11, a11, a34, a25, a25, a22] + 2*T[a11, a11, a34, a25, a25, a25] - 
     T[a11, a11, a34, a25, a25, a31] + 2*T[a11, a11, a34, a25, a25, a34] - 
     T[a11, a11, a34, a25, a25, a37] - T[a11, a11, a34, a25, a31, a34] - 
     T[a11, a11, a34, a25, a34, a21] - T[a11, a11, a34, a25, a34, a22] + 
     2*T[a11, a11, a34, a25, a34, a25] - T[a11, a11, a34, a25, a34, a31] + 
     2*T[a11, a11, a34, a25, a34, a34] - T[a11, a11, a34, a25, a34, a37] - 
     T[a11, a11, a34, a25, a37, a34] - T[a11, a11, a34, a31, a34, a34] + 
     T[a11, a11, a34, a34, a11, a21] + T[a11, a11, a34, a34, a11, a22] - 
     T[a11, a11, a34, a34, a11, a25] + T[a11, a11, a34, a34, a11, a31] - 
     T[a11, a11, a34, a34, a11, a34] + T[a11, a11, a34, a34, a11, a37] - 
     T[a11, a11, a34, a34, a21, a25] - T[a11, a11, a34, a34, a22, a25] - 
     T[a11, a11, a34, a34, a25, a21] - T[a11, a11, a34, a34, a25, a22] + 
     2*T[a11, a11, a34, a34, a25, a25] - T[a11, a11, a34, a34, a25, a31] + 
     2*T[a11, a11, a34, a34, a25, a34] - T[a11, a11, a34, a34, a25, a37] - 
     T[a11, a11, a34, a34, a31, a34] - T[a11, a11, a34, a34, a34, a21] - 
     T[a11, a11, a34, a34, a34, a22] + 2*T[a11, a11, a34, a34, a34, a25] - 
     T[a11, a11, a34, a34, a34, a31] - T[a11, a11, a34, a34, a34, a37] - 
     T[a11, a11, a34, a34, a37, a34] - T[a11, a11, a34, a37, a34, a34] - 
     T[a11, a11, a37, a24, a24, a24] + T[a11, a11, a37, a25, a25, a25] - 
     T[a11, a11, a37, a34, a34, a34] + T[a11, a11, a37, a37, a37, a37] - 
     T[a11, a11, a43, a21, a21, a21] - T[a11, a11, a43, a35, a35, a35] - 
     T[a11, a11, a46, a24, a24, a24] - T[a11, a11, a46, a31, a31, a31] - 
     T[a11, a11, a53, a26, a26, a26] - T[a11, a11, a53, a37, a37, a37] - 
     T[a11, a11, a56, a22, a22, a22] - T[a11, a11, a56, a33, a33, a33] - 
     T[a11, a14, a11, a11, a11, a21] - T[a11, a14, a11, a11, a11, a22] + 
     T[a11, a14, a11, a11, a11, a25] - T[a11, a14, a11, a11, a11, a31] + 
     T[a11, a14, a11, a11, a11, a34] - T[a11, a14, a11, a11, a11, a37] + 
     T[a11, a14, a11, a11, a14, a21] - T[a11, a14, a11, a11, a14, a24] - 
     T[a11, a14, a11, a11, a14, a25] - T[a11, a14, a11, a11, a14, a33] - 
     T[a11, a14, a11, a11, a14, a34] + T[a11, a14, a11, a11, a14, a37] + 
     T[a11, a14, a11, a11, a21, a33] - T[a11, a14, a11, a11, a22, a22] + 
     T[a11, a14, a11, a11, a25, a31] - T[a11, a14, a11, a11, a31, a31] + 
     T[a11, a14, a11, a11, a34, a22] + T[a11, a14, a11, a11, a37, a24] + 
     T[a11, a14, a11, a11, a46, a24] + T[a11, a14, a11, a11, a46, a31] + 
     T[a11, a14, a11, a11, a56, a22] + T[a11, a14, a11, a11, a56, a33] + 
     T[a11, a14, a11, a14, a11, a21] + T[a11, a14, a11, a14, a11, a22] - 
     T[a11, a14, a11, a14, a11, a25] + T[a11, a14, a11, a14, a11, a31] - 
     T[a11, a14, a11, a14, a11, a34] + T[a11, a14, a11, a14, a11, a37] - 
     T[a11, a14, a11, a14, a14, a21] + T[a11, a14, a11, a14, a14, a24] + 
     T[a11, a14, a11, a14, a14, a25] + T[a11, a14, a11, a14, a14, a33] + 
     T[a11, a14, a11, a14, a14, a34] - T[a11, a14, a11, a14, a14, a37] - 
     T[a11, a14, a11, a14, a21, a33] + T[a11, a14, a11, a14, a24, a24] - 
     T[a11, a14, a11, a14, a25, a31] + T[a11, a14, a11, a14, a33, a33] - 
     T[a11, a14, a11, a14, a34, a22] - T[a11, a14, a11, a14, a37, a24] - 
     T[a11, a14, a11, a14, a46, a24] - T[a11, a14, a11, a14, a46, a31] - 
     T[a11, a14, a11, a14, a56, a22] - T[a11, a14, a11, a14, a56, a33] - 
     T[a11, a14, a11, a21, a33, a33] - T[a11, a14, a11, a22, a22, a22] + 
     T[a11, a14, a11, a25, a31, a31] - T[a11, a14, a11, a31, a31, a31] + 
     T[a11, a14, a11, a34, a22, a22] - T[a11, a14, a11, a37, a24, a24] - 
     T[a11, a14, a11, a46, a24, a24] + T[a11, a14, a11, a46, a31, a31] + 
     T[a11, a14, a11, a56, a22, a22] - T[a11, a14, a11, a56, a33, a33] + 
     T[a11, a14, a14, a11, a11, a21] + T[a11, a14, a14, a11, a11, a22] - 
     T[a11, a14, a14, a11, a11, a25] + T[a11, a14, a14, a11, a11, a31] - 
     T[a11, a14, a14, a11, a11, a34] + T[a11, a14, a14, a11, a11, a37] - 
     T[a11, a14, a14, a11, a14, a21] + T[a11, a14, a14, a11, a14, a24] + 
     T[a11, a14, a14, a11, a14, a25] + T[a11, a14, a14, a11, a14, a33] + 
     T[a11, a14, a14, a11, a14, a34] - T[a11, a14, a14, a11, a14, a37] - 
     T[a11, a14, a14, a11, a21, a33] + T[a11, a14, a14, a11, a22, a22] - 
     T[a11, a14, a14, a11, a25, a31] + T[a11, a14, a14, a11, a31, a31] - 
     T[a11, a14, a14, a11, a34, a22] - T[a11, a14, a14, a11, a37, a24] - 
     T[a11, a14, a14, a11, a46, a24] - T[a11, a14, a14, a11, a46, a31] - 
     T[a11, a14, a14, a11, a56, a22] - T[a11, a14, a14, a11, a56, a33] - 
     T[a11, a14, a14, a14, a11, a21] - T[a11, a14, a14, a14, a11, a22] + 
     T[a11, a14, a14, a14, a11, a25] - T[a11, a14, a14, a14, a11, a31] + 
     T[a11, a14, a14, a14, a11, a34] - T[a11, a14, a14, a14, a11, a37] + 
     2*T[a11, a14, a14, a14, a14, a21] - 2*T[a11, a14, a14, a14, a14, a24] - 
     2*T[a11, a14, a14, a14, a14, a25] - 2*T[a11, a14, a14, a14, a14, a33] - 
     2*T[a11, a14, a14, a14, a14, a34] + 2*T[a11, a14, a14, a14, a14, a37] - 
     T[a11, a14, a14, a14, a21, a21] + T[a11, a14, a14, a14, a21, a24] + 
     T[a11, a14, a14, a14, a21, a25] + 2*T[a11, a14, a14, a14, a21, a33] + 
     T[a11, a14, a14, a14, a21, a34] - 2*T[a11, a14, a14, a14, a21, a37] + 
     T[a11, a14, a14, a14, a24, a21] - T[a11, a14, a14, a14, a24, a24] + 
     T[a11, a14, a14, a14, a25, a21] + T[a11, a14, a14, a14, a25, a31] - 
     T[a11, a14, a14, a14, a33, a33] + T[a11, a14, a14, a14, a33, a37] + 
     T[a11, a14, a14, a14, a34, a22] + T[a11, a14, a14, a14, a34, a37] - 
     2*T[a11, a14, a14, a14, a37, a21] + 2*T[a11, a14, a14, a14, a37, a24] + 
     T[a11, a14, a14, a14, a37, a25] + T[a11, a14, a14, a14, a37, a33] + 
     T[a11, a14, a14, a14, a37, a34] - T[a11, a14, a14, a14, a37, a37] + 
     T[a11, a14, a14, a14, a46, a24] + T[a11, a14, a14, a14, a46, a31] + 
     T[a11, a14, a14, a14, a56, a22] + T[a11, a14, a14, a14, a56, a33] - 
     T[a11, a14, a14, a21, a14, a21] + T[a11, a14, a14, a21, a14, a24] + 
     T[a11, a14, a14, a21, a14, a25] + T[a11, a14, a14, a21, a14, a33] + 
     T[a11, a14, a14, a21, a14, a34] - T[a11, a14, a14, a21, a14, a37] + 
     T[a11, a14, a14, a21, a21, a21] - T[a11, a14, a14, a21, a21, a24] - 
     T[a11, a14, a14, a21, a21, a25] - T[a11, a14, a14, a21, a21, a33] - 
     T[a11, a14, a14, a21, a21, a34] + 2*T[a11, a14, a14, a21, a21, a37] - 
     T[a11, a14, a14, a21, a24, a21] - T[a11, a14, a14, a21, a25, a21] + 
     T[a11, a14, a14, a21, a33, a33] - T[a11, a14, a14, a21, a33, a37] - 
     T[a11, a14, a14, a21, a34, a37] + 2*T[a11, a14, a14, a21, a37, a21] - 
     T[a11, a14, a14, a21, a37, a24] - T[a11, a14, a14, a21, a37, a25] - 
     T[a11, a14, a14, a21, a37, a33] - T[a11, a14, a14, a21, a37, a34] + 
     2*T[a11, a14, a14, a21, a37, a37] - T[a11, a14, a14, a24, a21, a21] - 
     T[a11, a14, a14, a24, a24, a24] - T[a11, a14, a14, a25, a21, a21] - 
     T[a11, a14, a14, a25, a31, a31] - T[a11, a14, a14, a33, a33, a33] - 
     T[a11, a14, a14, a33, a37, a37] - T[a11, a14, a14, a34, a22, a22] - 
     T[a11, a14, a14, a34, a37, a37] - T[a11, a14, a14, a37, a14, a21] + 
     T[a11, a14, a14, a37, a14, a24] + T[a11, a14, a14, a37, a14, a25] + 
     T[a11, a14, a14, a37, a14, a33] + T[a11, a14, a14, a37, a14, a34] - 
     T[a11, a14, a14, a37, a14, a37] + 2*T[a11, a14, a14, a37, a21, a21] - 
     T[a11, a14, a14, a37, a21, a24] - T[a11, a14, a14, a37, a21, a25] - 
     T[a11, a14, a14, a37, a21, a33] - T[a11, a14, a14, a37, a21, a34] + 
     2*T[a11, a14, a14, a37, a21, a37] - T[a11, a14, a14, a37, a24, a21] + 
     T[a11, a14, a14, a37, a24, a24] - T[a11, a14, a14, a37, a25, a21] - 
     T[a11, a14, a14, a37, a33, a37] - T[a11, a14, a14, a37, a34, a37] + 
     2*T[a11, a14, a14, a37, a37, a21] - T[a11, a14, a14, a37, a37, a24] - 
     T[a11, a14, a14, a37, a37, a25] - T[a11, a14, a14, a37, a37, a33] - 
     T[a11, a14, a14, a37, a37, a34] + T[a11, a14, a14, a37, a37, a37] + 
     T[a11, a14, a14, a46, a24, a24] - T[a11, a14, a14, a46, a31, a31] - 
     T[a11, a14, a14, a56, a22, a22] + T[a11, a14, a14, a56, a33, a33] - 
     T[a11, a14, a21, a14, a14, a21] + T[a11, a14, a21, a14, a14, a24] + 
     T[a11, a14, a21, a14, a14, a25] + T[a11, a14, a21, a14, a14, a33] + 
     T[a11, a14, a21, a14, a14, a34] - T[a11, a14, a21, a14, a14, a37] + 
     T[a11, a14, a21, a14, a21, a21] - T[a11, a14, a21, a14, a21, a24] - 
     T[a11, a14, a21, a14, a21, a25] - T[a11, a14, a21, a14, a21, a33] - 
     T[a11, a14, a21, a14, a21, a34] + 2*T[a11, a14, a21, a14, a21, a37] - 
     T[a11, a14, a21, a14, a24, a21] - T[a11, a14, a21, a14, a25, a21] - 
     T[a11, a14, a21, a14, a33, a37] - T[a11, a14, a21, a14, a34, a37] + 
     2*T[a11, a14, a21, a14, a37, a21] - T[a11, a14, a21, a14, a37, a24] - 
     T[a11, a14, a21, a14, a37, a25] - T[a11, a14, a21, a14, a37, a33] - 
     T[a11, a14, a21, a14, a37, a34] + T[a11, a14, a21, a14, a37, a37] + 
     T[a11, a14, a21, a21, a14, a21] - T[a11, a14, a21, a21, a14, a24] - 
     T[a11, a14, a21, a21, a14, a25] - T[a11, a14, a21, a21, a14, a33] - 
     T[a11, a14, a21, a21, a14, a34] + T[a11, a14, a21, a21, a14, a37] - 
     T[a11, a14, a21, a21, a21, a21] + T[a11, a14, a21, a21, a21, a24] + 
     T[a11, a14, a21, a21, a21, a25] + T[a11, a14, a21, a21, a21, a33] + 
     T[a11, a14, a21, a21, a21, a34] - 2*T[a11, a14, a21, a21, a21, a37] + 
     T[a11, a14, a21, a21, a24, a21] + T[a11, a14, a21, a21, a25, a21] + 
     T[a11, a14, a21, a21, a33, a37] + T[a11, a14, a21, a21, a34, a37] - 
     2*T[a11, a14, a21, a21, a37, a21] + T[a11, a14, a21, a21, a37, a24] + 
     T[a11, a14, a21, a21, a37, a25] + T[a11, a14, a21, a21, a37, a33] + 
     T[a11, a14, a21, a21, a37, a34] - 2*T[a11, a14, a21, a21, a37, a37] + 
     T[a11, a14, a21, a24, a21, a21] + T[a11, a14, a21, a25, a21, a21] + 
     T[a11, a14, a21, a33, a33, a33] + T[a11, a14, a21, a33, a37, a37] + 
     T[a11, a14, a21, a34, a37, a37] + T[a11, a14, a21, a37, a14, a21] - 
     T[a11, a14, a21, a37, a14, a24] - T[a11, a14, a21, a37, a14, a25] - 
     T[a11, a14, a21, a37, a14, a33] - T[a11, a14, a21, a37, a14, a34] + 
     T[a11, a14, a21, a37, a14, a37] - 2*T[a11, a14, a21, a37, a21, a21] + 
     T[a11, a14, a21, a37, a21, a24] + T[a11, a14, a21, a37, a21, a25] + 
     T[a11, a14, a21, a37, a21, a33] + T[a11, a14, a21, a37, a21, a34] - 
     2*T[a11, a14, a21, a37, a21, a37] + T[a11, a14, a21, a37, a24, a21] + 
     T[a11, a14, a21, a37, a25, a21] + T[a11, a14, a21, a37, a33, a37] + 
     T[a11, a14, a21, a37, a34, a37] - 2*T[a11, a14, a21, a37, a37, a21] + 
     T[a11, a14, a21, a37, a37, a24] + T[a11, a14, a21, a37, a37, a25] + 
     T[a11, a14, a21, a37, a37, a33] + T[a11, a14, a21, a37, a37, a34] - 
     2*T[a11, a14, a21, a37, a37, a37] + T[a11, a14, a24, a21, a21, a21] - 
     T[a11, a14, a24, a24, a24, a24] + T[a11, a14, a25, a21, a21, a21] + 
     T[a11, a14, a25, a31, a31, a31] - T[a11, a14, a33, a33, a33, a33] + 
     T[a11, a14, a33, a37, a37, a37] + T[a11, a14, a34, a22, a22, a22] + 
     T[a11, a14, a34, a37, a37, a37] - T[a11, a14, a37, a14, a14, a21] + 
     T[a11, a14, a37, a14, a14, a24] + T[a11, a14, a37, a14, a14, a25] + 
     T[a11, a14, a37, a14, a14, a33] + T[a11, a14, a37, a14, a14, a34] - 
     T[a11, a14, a37, a14, a14, a37] + T[a11, a14, a37, a14, a21, a21] - 
     T[a11, a14, a37, a14, a21, a24] - T[a11, a14, a37, a14, a21, a25] - 
     T[a11, a14, a37, a14, a21, a33] - T[a11, a14, a37, a14, a21, a34] + 
     2*T[a11, a14, a37, a14, a21, a37] - T[a11, a14, a37, a14, a24, a21] - 
     T[a11, a14, a37, a14, a25, a21] - T[a11, a14, a37, a14, a33, a37] - 
     T[a11, a14, a37, a14, a34, a37] + 2*T[a11, a14, a37, a14, a37, a21] - 
     T[a11, a14, a37, a14, a37, a24] - T[a11, a14, a37, a14, a37, a25] - 
     T[a11, a14, a37, a14, a37, a33] - T[a11, a14, a37, a14, a37, a34] + 
     T[a11, a14, a37, a14, a37, a37] + T[a11, a14, a37, a21, a14, a21] - 
     T[a11, a14, a37, a21, a14, a24] - T[a11, a14, a37, a21, a14, a25] - 
     T[a11, a14, a37, a21, a14, a33] - T[a11, a14, a37, a21, a14, a34] + 
     T[a11, a14, a37, a21, a14, a37] - 2*T[a11, a14, a37, a21, a21, a21] + 
     T[a11, a14, a37, a21, a21, a24] + T[a11, a14, a37, a21, a21, a25] + 
     T[a11, a14, a37, a21, a21, a33] + T[a11, a14, a37, a21, a21, a34] - 
     2*T[a11, a14, a37, a21, a21, a37] + T[a11, a14, a37, a21, a24, a21] + 
     T[a11, a14, a37, a21, a25, a21] + T[a11, a14, a37, a21, a33, a37] + 
     T[a11, a14, a37, a21, a34, a37] - 2*T[a11, a14, a37, a21, a37, a21] + 
     T[a11, a14, a37, a21, a37, a24] + T[a11, a14, a37, a21, a37, a25] + 
     T[a11, a14, a37, a21, a37, a33] + T[a11, a14, a37, a21, a37, a34] - 
     2*T[a11, a14, a37, a21, a37, a37] + T[a11, a14, a37, a24, a21, a21] + 
     T[a11, a14, a37, a24, a24, a24] + T[a11, a14, a37, a25, a21, a21] + 
     T[a11, a14, a37, a33, a37, a37] + T[a11, a14, a37, a34, a37, a37] + 
     T[a11, a14, a37, a37, a14, a21] - T[a11, a14, a37, a37, a14, a24] - 
     T[a11, a14, a37, a37, a14, a25] - T[a11, a14, a37, a37, a14, a33] - 
     T[a11, a14, a37, a37, a14, a34] + T[a11, a14, a37, a37, a14, a37] - 
     2*T[a11, a14, a37, a37, a21, a21] + T[a11, a14, a37, a37, a21, a24] + 
     T[a11, a14, a37, a37, a21, a25] + T[a11, a14, a37, a37, a21, a33] + 
     T[a11, a14, a37, a37, a21, a34] - 2*T[a11, a14, a37, a37, a21, a37] + 
     T[a11, a14, a37, a37, a24, a21] + T[a11, a14, a37, a37, a25, a21] + 
     T[a11, a14, a37, a37, a33, a37] + T[a11, a14, a37, a37, a34, a37] - 
     2*T[a11, a14, a37, a37, a37, a21] + T[a11, a14, a37, a37, a37, a24] + 
     T[a11, a14, a37, a37, a37, a25] + T[a11, a14, a37, a37, a37, a33] + 
     T[a11, a14, a37, a37, a37, a34] - T[a11, a14, a37, a37, a37, a37] + 
     T[a11, a14, a46, a24, a24, a24] + T[a11, a14, a46, a31, a31, a31] + 
     T[a11, a14, a56, a22, a22, a22] + T[a11, a14, a56, a33, a33, a33] - 
     T[a11, a15, a11, a11, a11, a21] - T[a11, a15, a11, a11, a11, a22] + 
     T[a11, a15, a11, a11, a11, a25] - T[a11, a15, a11, a11, a11, a31] + 
     T[a11, a15, a11, a11, a11, a34] - T[a11, a15, a11, a11, a11, a37] + 
     T[a11, a15, a11, a11, a15, a22] - T[a11, a15, a11, a11, a15, a25] - 
     T[a11, a15, a11, a11, a15, a26] + T[a11, a15, a11, a11, a15, a31] - 
     T[a11, a15, a11, a11, a15, a34] - T[a11, a15, a11, a11, a15, a35] - 
     T[a11, a15, a11, a11, a21, a21] + T[a11, a15, a11, a11, a22, a35] + 
     T[a11, a15, a11, a11, a25, a37] + T[a11, a15, a11, a11, a31, a26] + 
     T[a11, a15, a11, a11, a34, a21] - T[a11, a15, a11, a11, a37, a37] + 
     T[a11, a15, a11, a11, a43, a21] + T[a11, a15, a11, a11, a43, a35] + 
     T[a11, a15, a11, a11, a53, a26] + T[a11, a15, a11, a11, a53, a37] + 
     T[a11, a15, a11, a15, a11, a21] + T[a11, a15, a11, a15, a11, a22] - 
     T[a11, a15, a11, a15, a11, a25] + T[a11, a15, a11, a15, a11, a31] - 
     T[a11, a15, a11, a15, a11, a34] + T[a11, a15, a11, a15, a11, a37] - 
     T[a11, a15, a11, a15, a15, a22] + T[a11, a15, a11, a15, a15, a25] + 
     T[a11, a15, a11, a15, a15, a26] - T[a11, a15, a11, a15, a15, a31] + 
     T[a11, a15, a11, a15, a15, a34] + T[a11, a15, a11, a15, a15, a35] - 
     T[a11, a15, a11, a15, a22, a35] - T[a11, a15, a11, a15, a25, a37] + 
     T[a11, a15, a11, a15, a26, a26] - T[a11, a15, a11, a15, a31, a26] - 
     T[a11, a15, a11, a15, a34, a21] + T[a11, a15, a11, a15, a35, a35] - 
     T[a11, a15, a11, a15, a43, a21] - T[a11, a15, a11, a15, a43, a35] - 
     T[a11, a15, a11, a15, a53, a26] - T[a11, a15, a11, a15, a53, a37] - 
     T[a11, a15, a11, a21, a21, a21] - T[a11, a15, a11, a22, a35, a35] + 
     T[a11, a15, a11, a25, a37, a37] - T[a11, a15, a11, a31, a26, a26] + 
     T[a11, a15, a11, a34, a21, a21] - T[a11, a15, a11, a37, a37, a37] + 
     T[a11, a15, a11, a43, a21, a21] - T[a11, a15, a11, a43, a35, a35] - 
     T[a11, a15, a11, a53, a26, a26] + T[a11, a15, a11, a53, a37, a37] + 
     T[a11, a15, a15, a11, a11, a21] + T[a11, a15, a15, a11, a11, a22] - 
     T[a11, a15, a15, a11, a11, a25] + T[a11, a15, a15, a11, a11, a31] - 
     T[a11, a15, a15, a11, a11, a34] + T[a11, a15, a15, a11, a11, a37] - 
     T[a11, a15, a15, a11, a15, a22] + T[a11, a15, a15, a11, a15, a25] + 
     T[a11, a15, a15, a11, a15, a26] - T[a11, a15, a15, a11, a15, a31] + 
     T[a11, a15, a15, a11, a15, a34] + T[a11, a15, a15, a11, a15, a35] + 
     T[a11, a15, a15, a11, a21, a21] - T[a11, a15, a15, a11, a22, a35] - 
     T[a11, a15, a15, a11, a25, a37] - T[a11, a15, a15, a11, a31, a26] - 
     T[a11, a15, a15, a11, a34, a21] + T[a11, a15, a15, a11, a37, a37] - 
     T[a11, a15, a15, a11, a43, a21] - T[a11, a15, a15, a11, a43, a35] - 
     T[a11, a15, a15, a11, a53, a26] - T[a11, a15, a15, a11, a53, a37] - 
     T[a11, a15, a15, a15, a11, a21] - T[a11, a15, a15, a15, a11, a22] + 
     T[a11, a15, a15, a15, a11, a25] - T[a11, a15, a15, a15, a11, a31] + 
     T[a11, a15, a15, a15, a11, a34] - T[a11, a15, a15, a15, a11, a37] + 
     2*T[a11, a15, a15, a15, a15, a22] - 2*T[a11, a15, a15, a15, a15, a25] - 
     2*T[a11, a15, a15, a15, a15, a26] + 2*T[a11, a15, a15, a15, a15, a31] - 
     2*T[a11, a15, a15, a15, a15, a34] - 2*T[a11, a15, a15, a15, a15, a35] - 
     T[a11, a15, a15, a15, a22, a22] + T[a11, a15, a15, a15, a22, a25] + 
     T[a11, a15, a15, a15, a22, a26] - 2*T[a11, a15, a15, a15, a22, a31] + 
     T[a11, a15, a15, a15, a22, a34] + 2*T[a11, a15, a15, a15, a22, a35] + 
     T[a11, a15, a15, a15, a25, a22] + T[a11, a15, a15, a15, a25, a37] + 
     T[a11, a15, a15, a15, a26, a22] - T[a11, a15, a15, a15, a26, a26] - 
     2*T[a11, a15, a15, a15, a31, a22] + T[a11, a15, a15, a15, a31, a25] + 
     2*T[a11, a15, a15, a15, a31, a26] - T[a11, a15, a15, a15, a31, a31] + 
     T[a11, a15, a15, a15, a31, a34] + T[a11, a15, a15, a15, a31, a35] + 
     T[a11, a15, a15, a15, a34, a21] + T[a11, a15, a15, a15, a34, a31] + 
     T[a11, a15, a15, a15, a35, a31] - T[a11, a15, a15, a15, a35, a35] + 
     T[a11, a15, a15, a15, a43, a21] + T[a11, a15, a15, a15, a43, a35] + 
     T[a11, a15, a15, a15, a53, a26] + T[a11, a15, a15, a15, a53, a37] - 
     T[a11, a15, a15, a22, a15, a22] + T[a11, a15, a15, a22, a15, a25] + 
     T[a11, a15, a15, a22, a15, a26] - T[a11, a15, a15, a22, a15, a31] + 
     T[a11, a15, a15, a22, a15, a34] + T[a11, a15, a15, a22, a15, a35] + 
     T[a11, a15, a15, a22, a22, a22] - T[a11, a15, a15, a22, a22, a25] - 
     T[a11, a15, a15, a22, a22, a26] + 2*T[a11, a15, a15, a22, a22, a31] - 
     T[a11, a15, a15, a22, a22, a34] - T[a11, a15, a15, a22, a22, a35] - 
     T[a11, a15, a15, a22, a25, a22] - T[a11, a15, a15, a22, a26, a22] + 
     2*T[a11, a15, a15, a22, a31, a22] - T[a11, a15, a15, a22, a31, a25] - 
     T[a11, a15, a15, a22, a31, a26] + 2*T[a11, a15, a15, a22, a31, a31] - 
     T[a11, a15, a15, a22, a31, a34] - T[a11, a15, a15, a22, a31, a35] - 
     T[a11, a15, a15, a22, a34, a31] - T[a11, a15, a15, a22, a35, a31] + 
     T[a11, a15, a15, a22, a35, a35] - T[a11, a15, a15, a25, a22, a22] - 
     T[a11, a15, a15, a25, a37, a37] - T[a11, a15, a15, a26, a22, a22] - 
     T[a11, a15, a15, a26, a26, a26] - T[a11, a15, a15, a31, a15, a22] + 
     T[a11, a15, a15, a31, a15, a25] + T[a11, a15, a15, a31, a15, a26] - 
     T[a11, a15, a15, a31, a15, a31] + T[a11, a15, a15, a31, a15, a34] + 
     T[a11, a15, a15, a31, a15, a35] + 2*T[a11, a15, a15, a31, a22, a22] - 
     T[a11, a15, a15, a31, a22, a25] - T[a11, a15, a15, a31, a22, a26] + 
     2*T[a11, a15, a15, a31, a22, a31] - T[a11, a15, a15, a31, a22, a34] - 
     T[a11, a15, a15, a31, a22, a35] - T[a11, a15, a15, a31, a25, a22] - 
     T[a11, a15, a15, a31, a26, a22] + T[a11, a15, a15, a31, a26, a26] + 
     2*T[a11, a15, a15, a31, a31, a22] - T[a11, a15, a15, a31, a31, a25] - 
     T[a11, a15, a15, a31, a31, a26] + T[a11, a15, a15, a31, a31, a31] - 
     T[a11, a15, a15, a31, a31, a34] - T[a11, a15, a15, a31, a31, a35] - 
     T[a11, a15, a15, a31, a34, a31] - T[a11, a15, a15, a31, a35, a31] - 
     T[a11, a15, a15, a34, a21, a21] - T[a11, a15, a15, a34, a31, a31] - 
     T[a11, a15, a15, a35, a31, a31] - T[a11, a15, a15, a35, a35, a35] - 
     T[a11, a15, a15, a43, a21, a21] + T[a11, a15, a15, a43, a35, a35] + 
     T[a11, a15, a15, a53, a26, a26] - T[a11, a15, a15, a53, a37, a37] - 
     T[a11, a15, a22, a15, a15, a22] + T[a11, a15, a22, a15, a15, a25] + 
     T[a11, a15, a22, a15, a15, a26] - T[a11, a15, a22, a15, a15, a31] + 
     T[a11, a15, a22, a15, a15, a34] + T[a11, a15, a22, a15, a15, a35] + 
     T[a11, a15, a22, a15, a22, a22] - T[a11, a15, a22, a15, a22, a25] - 
     T[a11, a15, a22, a15, a22, a26] + 2*T[a11, a15, a22, a15, a22, a31] - 
     T[a11, a15, a22, a15, a22, a34] - T[a11, a15, a22, a15, a22, a35] - 
     T[a11, a15, a22, a15, a25, a22] - T[a11, a15, a22, a15, a26, a22] + 
     2*T[a11, a15, a22, a15, a31, a22] - T[a11, a15, a22, a15, a31, a25] - 
     T[a11, a15, a22, a15, a31, a26] + T[a11, a15, a22, a15, a31, a31] - 
     T[a11, a15, a22, a15, a31, a34] - T[a11, a15, a22, a15, a31, a35] - 
     T[a11, a15, a22, a15, a34, a31] - T[a11, a15, a22, a15, a35, a31] + 
     T[a11, a15, a22, a22, a15, a22] - T[a11, a15, a22, a22, a15, a25] - 
     T[a11, a15, a22, a22, a15, a26] + T[a11, a15, a22, a22, a15, a31] - 
     T[a11, a15, a22, a22, a15, a34] - T[a11, a15, a22, a22, a15, a35] - 
     T[a11, a15, a22, a22, a22, a22] + T[a11, a15, a22, a22, a22, a25] + 
     T[a11, a15, a22, a22, a22, a26] - 2*T[a11, a15, a22, a22, a22, a31] + 
     T[a11, a15, a22, a22, a22, a34] + T[a11, a15, a22, a22, a22, a35] + 
     T[a11, a15, a22, a22, a25, a22] + T[a11, a15, a22, a22, a26, a22] - 
     2*T[a11, a15, a22, a22, a31, a22] + T[a11, a15, a22, a22, a31, a25] + 
     T[a11, a15, a22, a22, a31, a26] - 2*T[a11, a15, a22, a22, a31, a31] + 
     T[a11, a15, a22, a22, a31, a34] + T[a11, a15, a22, a22, a31, a35] + 
     T[a11, a15, a22, a22, a34, a31] + T[a11, a15, a22, a22, a35, a31] + 
     T[a11, a15, a22, a25, a22, a22] + T[a11, a15, a22, a26, a22, a22] + 
     T[a11, a15, a22, a31, a15, a22] - T[a11, a15, a22, a31, a15, a25] - 
     T[a11, a15, a22, a31, a15, a26] + T[a11, a15, a22, a31, a15, a31] - 
     T[a11, a15, a22, a31, a15, a34] - T[a11, a15, a22, a31, a15, a35] - 
     2*T[a11, a15, a22, a31, a22, a22] + T[a11, a15, a22, a31, a22, a25] + 
     T[a11, a15, a22, a31, a22, a26] - 2*T[a11, a15, a22, a31, a22, a31] + 
     T[a11, a15, a22, a31, a22, a34] + T[a11, a15, a22, a31, a22, a35] + 
     T[a11, a15, a22, a31, a25, a22] + T[a11, a15, a22, a31, a26, a22] - 
     2*T[a11, a15, a22, a31, a31, a22] + T[a11, a15, a22, a31, a31, a25] + 
     T[a11, a15, a22, a31, a31, a26] - 2*T[a11, a15, a22, a31, a31, a31] + 
     T[a11, a15, a22, a31, a31, a34] + T[a11, a15, a22, a31, a31, a35] + 
     T[a11, a15, a22, a31, a34, a31] + T[a11, a15, a22, a31, a35, a31] + 
     T[a11, a15, a22, a34, a31, a31] + T[a11, a15, a22, a35, a31, a31] + 
     T[a11, a15, a22, a35, a35, a35] + T[a11, a15, a25, a22, a22, a22] + 
     T[a11, a15, a25, a37, a37, a37] + T[a11, a15, a26, a22, a22, a22] - 
     T[a11, a15, a26, a26, a26, a26] - T[a11, a15, a31, a15, a15, a22] + 
     T[a11, a15, a31, a15, a15, a25] + T[a11, a15, a31, a15, a15, a26] - 
     T[a11, a15, a31, a15, a15, a31] + T[a11, a15, a31, a15, a15, a34] + 
     T[a11, a15, a31, a15, a15, a35] + T[a11, a15, a31, a15, a22, a22] - 
     T[a11, a15, a31, a15, a22, a25] - T[a11, a15, a31, a15, a22, a26] + 
     2*T[a11, a15, a31, a15, a22, a31] - T[a11, a15, a31, a15, a22, a34] - 
     T[a11, a15, a31, a15, a22, a35] - T[a11, a15, a31, a15, a25, a22] - 
     T[a11, a15, a31, a15, a26, a22] + 2*T[a11, a15, a31, a15, a31, a22] - 
     T[a11, a15, a31, a15, a31, a25] - T[a11, a15, a31, a15, a31, a26] + 
     T[a11, a15, a31, a15, a31, a31] - T[a11, a15, a31, a15, a31, a34] - 
     T[a11, a15, a31, a15, a31, a35] - T[a11, a15, a31, a15, a34, a31] - 
     T[a11, a15, a31, a15, a35, a31] + T[a11, a15, a31, a22, a15, a22] - 
     T[a11, a15, a31, a22, a15, a25] - T[a11, a15, a31, a22, a15, a26] + 
     T[a11, a15, a31, a22, a15, a31] - T[a11, a15, a31, a22, a15, a34] - 
     T[a11, a15, a31, a22, a15, a35] - 2*T[a11, a15, a31, a22, a22, a22] + 
     T[a11, a15, a31, a22, a22, a25] + T[a11, a15, a31, a22, a22, a26] - 
     2*T[a11, a15, a31, a22, a22, a31] + T[a11, a15, a31, a22, a22, a34] + 
     T[a11, a15, a31, a22, a22, a35] + T[a11, a15, a31, a22, a25, a22] + 
     T[a11, a15, a31, a22, a26, a22] - 2*T[a11, a15, a31, a22, a31, a22] + 
     T[a11, a15, a31, a22, a31, a25] + T[a11, a15, a31, a22, a31, a26] - 
     2*T[a11, a15, a31, a22, a31, a31] + T[a11, a15, a31, a22, a31, a34] + 
     T[a11, a15, a31, a22, a31, a35] + T[a11, a15, a31, a22, a34, a31] + 
     T[a11, a15, a31, a22, a35, a31] + T[a11, a15, a31, a25, a22, a22] + 
     T[a11, a15, a31, a26, a22, a22] + T[a11, a15, a31, a26, a26, a26] + 
     T[a11, a15, a31, a31, a15, a22] - T[a11, a15, a31, a31, a15, a25] - 
     T[a11, a15, a31, a31, a15, a26] + T[a11, a15, a31, a31, a15, a31] - 
     T[a11, a15, a31, a31, a15, a34] - T[a11, a15, a31, a31, a15, a35] - 
     2*T[a11, a15, a31, a31, a22, a22] + T[a11, a15, a31, a31, a22, a25] + 
     T[a11, a15, a31, a31, a22, a26] - 2*T[a11, a15, a31, a31, a22, a31] + 
     T[a11, a15, a31, a31, a22, a34] + T[a11, a15, a31, a31, a22, a35] + 
     T[a11, a15, a31, a31, a25, a22] + T[a11, a15, a31, a31, a26, a22] - 
     2*T[a11, a15, a31, a31, a31, a22] + T[a11, a15, a31, a31, a31, a25] + 
     T[a11, a15, a31, a31, a31, a26] - T[a11, a15, a31, a31, a31, a31] + 
     T[a11, a15, a31, a31, a31, a34] + T[a11, a15, a31, a31, a31, a35] + 
     T[a11, a15, a31, a31, a34, a31] + T[a11, a15, a31, a31, a35, a31] + 
     T[a11, a15, a31, a34, a31, a31] + T[a11, a15, a31, a35, a31, a31] + 
     T[a11, a15, a34, a21, a21, a21] + T[a11, a15, a34, a31, a31, a31] + 
     T[a11, a15, a35, a31, a31, a31] - T[a11, a15, a35, a35, a35, a35] + 
     T[a11, a15, a43, a21, a21, a21] + T[a11, a15, a43, a35, a35, a35] + 
     T[a11, a15, a53, a26, a26, a26] + T[a11, a15, a53, a37, a37, a37] - 
     T[a11, a21, a14, a14, a14, a21] + T[a11, a21, a14, a14, a14, a24] + 
     T[a11, a21, a14, a14, a14, a25] + T[a11, a21, a14, a14, a14, a33] + 
     T[a11, a21, a14, a14, a14, a34] - T[a11, a21, a14, a14, a14, a37] + 
     T[a11, a21, a14, a14, a21, a21] - T[a11, a21, a14, a14, a21, a24] - 
     T[a11, a21, a14, a14, a21, a25] - T[a11, a21, a14, a14, a21, a33] - 
     T[a11, a21, a14, a14, a21, a34] + 2*T[a11, a21, a14, a14, a21, a37] - 
     T[a11, a21, a14, a14, a24, a21] - T[a11, a21, a14, a14, a25, a21] - 
     T[a11, a21, a14, a14, a33, a37] - T[a11, a21, a14, a14, a34, a37] + 
     2*T[a11, a21, a14, a14, a37, a21] - T[a11, a21, a14, a14, a37, a24] - 
     T[a11, a21, a14, a14, a37, a25] - T[a11, a21, a14, a14, a37, a33] - 
     T[a11, a21, a14, a14, a37, a34] + T[a11, a21, a14, a14, a37, a37] + 
     T[a11, a21, a14, a21, a14, a21] - T[a11, a21, a14, a21, a14, a24] - 
     T[a11, a21, a14, a21, a14, a25] - T[a11, a21, a14, a21, a14, a33] - 
     T[a11, a21, a14, a21, a14, a34] + T[a11, a21, a14, a21, a14, a37] - 
     T[a11, a21, a14, a21, a21, a21] + T[a11, a21, a14, a21, a21, a24] + 
     T[a11, a21, a14, a21, a21, a25] + T[a11, a21, a14, a21, a21, a33] + 
     T[a11, a21, a14, a21, a21, a34] - 2*T[a11, a21, a14, a21, a21, a37] + 
     T[a11, a21, a14, a21, a24, a21] + T[a11, a21, a14, a21, a25, a21] + 
     T[a11, a21, a14, a21, a33, a37] + T[a11, a21, a14, a21, a34, a37] - 
     2*T[a11, a21, a14, a21, a37, a21] + T[a11, a21, a14, a21, a37, a24] + 
     T[a11, a21, a14, a21, a37, a25] + T[a11, a21, a14, a21, a37, a33] + 
     T[a11, a21, a14, a21, a37, a34] - 2*T[a11, a21, a14, a21, a37, a37] + 
     T[a11, a21, a14, a24, a21, a21] + T[a11, a21, a14, a25, a21, a21] + 
     T[a11, a21, a14, a33, a37, a37] + T[a11, a21, a14, a34, a37, a37] + 
     T[a11, a21, a14, a37, a14, a21] - T[a11, a21, a14, a37, a14, a24] - 
     T[a11, a21, a14, a37, a14, a25] - T[a11, a21, a14, a37, a14, a33] - 
     T[a11, a21, a14, a37, a14, a34] + T[a11, a21, a14, a37, a14, a37] - 
     2*T[a11, a21, a14, a37, a21, a21] + T[a11, a21, a14, a37, a21, a24] + 
     T[a11, a21, a14, a37, a21, a25] + T[a11, a21, a14, a37, a21, a33] + 
     T[a11, a21, a14, a37, a21, a34] - 2*T[a11, a21, a14, a37, a21, a37] + 
     T[a11, a21, a14, a37, a24, a21] + T[a11, a21, a14, a37, a25, a21] + 
     T[a11, a21, a14, a37, a33, a37] + T[a11, a21, a14, a37, a34, a37] - 
     2*T[a11, a21, a14, a37, a37, a21] + T[a11, a21, a14, a37, a37, a24] + 
     T[a11, a21, a14, a37, a37, a25] + T[a11, a21, a14, a37, a37, a33] + 
     T[a11, a21, a14, a37, a37, a34] - T[a11, a21, a14, a37, a37, a37] + 
     T[a11, a21, a21, a14, a14, a21] - T[a11, a21, a21, a14, a14, a24] - 
     T[a11, a21, a21, a14, a14, a25] - T[a11, a21, a21, a14, a14, a33] - 
     T[a11, a21, a21, a14, a14, a34] + T[a11, a21, a21, a14, a14, a37] - 
     T[a11, a21, a21, a14, a21, a21] + T[a11, a21, a21, a14, a21, a24] + 
     T[a11, a21, a21, a14, a21, a25] + T[a11, a21, a21, a14, a21, a33] + 
     T[a11, a21, a21, a14, a21, a34] - 2*T[a11, a21, a21, a14, a21, a37] + 
     T[a11, a21, a21, a14, a24, a21] + T[a11, a21, a21, a14, a25, a21] + 
     T[a11, a21, a21, a14, a33, a37] + T[a11, a21, a21, a14, a34, a37] - 
     2*T[a11, a21, a21, a14, a37, a21] + T[a11, a21, a21, a14, a37, a24] + 
     T[a11, a21, a21, a14, a37, a25] + T[a11, a21, a21, a14, a37, a33] + 
     T[a11, a21, a21, a14, a37, a34] - T[a11, a21, a21, a14, a37, a37] - 
     T[a11, a21, a21, a21, a14, a21] + T[a11, a21, a21, a21, a14, a24] + 
     T[a11, a21, a21, a21, a14, a25] + T[a11, a21, a21, a21, a14, a33] + 
     T[a11, a21, a21, a21, a14, a34] - T[a11, a21, a21, a21, a14, a37] + 
     2*T[a11, a21, a21, a21, a21, a21] - T[a11, a21, a21, a21, a21, a24] - 
     T[a11, a21, a21, a21, a21, a25] - T[a11, a21, a21, a21, a21, a33] - 
     T[a11, a21, a21, a21, a21, a34] + 2*T[a11, a21, a21, a21, a21, a37] - 
     T[a11, a21, a21, a21, a24, a21] - T[a11, a21, a21, a21, a25, a21] - 
     T[a11, a21, a21, a21, a33, a37] - T[a11, a21, a21, a21, a34, a37] + 
     2*T[a11, a21, a21, a21, a37, a21] - T[a11, a21, a21, a21, a37, a24] - 
     T[a11, a21, a21, a21, a37, a25] - T[a11, a21, a21, a21, a37, a33] - 
     T[a11, a21, a21, a21, a37, a34] + 2*T[a11, a21, a21, a21, a37, a37] - 
     T[a11, a21, a21, a24, a21, a21] - T[a11, a21, a21, a25, a21, a21] - 
     T[a11, a21, a21, a33, a37, a37] - T[a11, a21, a21, a34, a37, a37] - 
     T[a11, a21, a21, a37, a14, a21] + T[a11, a21, a21, a37, a14, a24] + 
     T[a11, a21, a21, a37, a14, a25] + T[a11, a21, a21, a37, a14, a33] + 
     T[a11, a21, a21, a37, a14, a34] - T[a11, a21, a21, a37, a14, a37] + 
     2*T[a11, a21, a21, a37, a21, a21] - T[a11, a21, a21, a37, a21, a24] - 
     T[a11, a21, a21, a37, a21, a25] - T[a11, a21, a21, a37, a21, a33] - 
     T[a11, a21, a21, a37, a21, a34] + 2*T[a11, a21, a21, a37, a21, a37] - 
     T[a11, a21, a21, a37, a24, a21] - T[a11, a21, a21, a37, a25, a21] - 
     T[a11, a21, a21, a37, a33, a37] - T[a11, a21, a21, a37, a34, a37] + 
     2*T[a11, a21, a21, a37, a37, a21] - T[a11, a21, a21, a37, a37, a24] - 
     T[a11, a21, a21, a37, a37, a25] - T[a11, a21, a21, a37, a37, a33] - 
     T[a11, a21, a21, a37, a37, a34] + 2*T[a11, a21, a21, a37, a37, a37] - 
     T[a11, a21, a24, a21, a21, a21] + T[a11, a21, a24, a24, a24, a24] - 
     T[a11, a21, a25, a21, a21, a21] + T[a11, a21, a25, a25, a25, a25] + 
     T[a11, a21, a33, a33, a33, a33] - T[a11, a21, a33, a37, a37, a37] + 
     T[a11, a21, a34, a34, a34, a34] - T[a11, a21, a34, a37, a37, a37] + 
     T[a11, a21, a37, a14, a14, a21] - T[a11, a21, a37, a14, a14, a24] - 
     T[a11, a21, a37, a14, a14, a25] - T[a11, a21, a37, a14, a14, a33] - 
     T[a11, a21, a37, a14, a14, a34] + T[a11, a21, a37, a14, a14, a37] - 
     T[a11, a21, a37, a14, a21, a21] + T[a11, a21, a37, a14, a21, a24] + 
     T[a11, a21, a37, a14, a21, a25] + T[a11, a21, a37, a14, a21, a33] + 
     T[a11, a21, a37, a14, a21, a34] - 2*T[a11, a21, a37, a14, a21, a37] + 
     T[a11, a21, a37, a14, a24, a21] + T[a11, a21, a37, a14, a25, a21] + 
     T[a11, a21, a37, a14, a33, a37] + T[a11, a21, a37, a14, a34, a37] - 
     2*T[a11, a21, a37, a14, a37, a21] + T[a11, a21, a37, a14, a37, a24] + 
     T[a11, a21, a37, a14, a37, a25] + T[a11, a21, a37, a14, a37, a33] + 
     T[a11, a21, a37, a14, a37, a34] - T[a11, a21, a37, a14, a37, a37] - 
     T[a11, a21, a37, a21, a14, a21] + T[a11, a21, a37, a21, a14, a24] + 
     T[a11, a21, a37, a21, a14, a25] + T[a11, a21, a37, a21, a14, a33] + 
     T[a11, a21, a37, a21, a14, a34] - T[a11, a21, a37, a21, a14, a37] + 
     2*T[a11, a21, a37, a21, a21, a21] - T[a11, a21, a37, a21, a21, a24] - 
     T[a11, a21, a37, a21, a21, a25] - T[a11, a21, a37, a21, a21, a33] - 
     T[a11, a21, a37, a21, a21, a34] + 2*T[a11, a21, a37, a21, a21, a37] - 
     T[a11, a21, a37, a21, a24, a21] - T[a11, a21, a37, a21, a25, a21] - 
     T[a11, a21, a37, a21, a33, a37] - T[a11, a21, a37, a21, a34, a37] + 
     2*T[a11, a21, a37, a21, a37, a21] - T[a11, a21, a37, a21, a37, a24] - 
     T[a11, a21, a37, a21, a37, a25] - T[a11, a21, a37, a21, a37, a33] - 
     T[a11, a21, a37, a21, a37, a34] + 2*T[a11, a21, a37, a21, a37, a37] - 
     T[a11, a21, a37, a24, a21, a21] - T[a11, a21, a37, a25, a21, a21] - 
     T[a11, a21, a37, a33, a37, a37] - T[a11, a21, a37, a34, a37, a37] - 
     T[a11, a21, a37, a37, a14, a21] + T[a11, a21, a37, a37, a14, a24] + 
     T[a11, a21, a37, a37, a14, a25] + T[a11, a21, a37, a37, a14, a33] + 
     T[a11, a21, a37, a37, a14, a34] - T[a11, a21, a37, a37, a14, a37] + 
     2*T[a11, a21, a37, a37, a21, a21] - T[a11, a21, a37, a37, a21, a24] - 
     T[a11, a21, a37, a37, a21, a25] - T[a11, a21, a37, a37, a21, a33] - 
     T[a11, a21, a37, a37, a21, a34] + 2*T[a11, a21, a37, a37, a21, a37] - 
     T[a11, a21, a37, a37, a24, a21] - T[a11, a21, a37, a37, a25, a21] - 
     T[a11, a21, a37, a37, a33, a37] - T[a11, a21, a37, a37, a34, a37] + 
     2*T[a11, a21, a37, a37, a37, a21] - T[a11, a21, a37, a37, a37, a24] - 
     T[a11, a21, a37, a37, a37, a25] - T[a11, a21, a37, a37, a37, a33] - 
     T[a11, a21, a37, a37, a37, a34] + 2*T[a11, a21, a37, a37, a37, a37] - 
     T[a11, a22, a15, a15, a15, a22] + T[a11, a22, a15, a15, a15, a25] + 
     T[a11, a22, a15, a15, a15, a26] - T[a11, a22, a15, a15, a15, a31] + 
     T[a11, a22, a15, a15, a15, a34] + T[a11, a22, a15, a15, a15, a35] + 
     T[a11, a22, a15, a15, a22, a22] - T[a11, a22, a15, a15, a22, a25] - 
     T[a11, a22, a15, a15, a22, a26] + 2*T[a11, a22, a15, a15, a22, a31] - 
     T[a11, a22, a15, a15, a22, a34] - T[a11, a22, a15, a15, a22, a35] - 
     T[a11, a22, a15, a15, a25, a22] - T[a11, a22, a15, a15, a26, a22] + 
     2*T[a11, a22, a15, a15, a31, a22] - T[a11, a22, a15, a15, a31, a25] - 
     T[a11, a22, a15, a15, a31, a26] + T[a11, a22, a15, a15, a31, a31] - 
     T[a11, a22, a15, a15, a31, a34] - T[a11, a22, a15, a15, a31, a35] - 
     T[a11, a22, a15, a15, a34, a31] - T[a11, a22, a15, a15, a35, a31] + 
     T[a11, a22, a15, a22, a15, a22] - T[a11, a22, a15, a22, a15, a25] - 
     T[a11, a22, a15, a22, a15, a26] + T[a11, a22, a15, a22, a15, a31] - 
     T[a11, a22, a15, a22, a15, a34] - T[a11, a22, a15, a22, a15, a35] - 
     T[a11, a22, a15, a22, a22, a22] + T[a11, a22, a15, a22, a22, a25] + 
     T[a11, a22, a15, a22, a22, a26] - 2*T[a11, a22, a15, a22, a22, a31] + 
     T[a11, a22, a15, a22, a22, a34] + T[a11, a22, a15, a22, a22, a35] + 
     T[a11, a22, a15, a22, a25, a22] + T[a11, a22, a15, a22, a26, a22] - 
     2*T[a11, a22, a15, a22, a31, a22] + T[a11, a22, a15, a22, a31, a25] + 
     T[a11, a22, a15, a22, a31, a26] - 2*T[a11, a22, a15, a22, a31, a31] + 
     T[a11, a22, a15, a22, a31, a34] + T[a11, a22, a15, a22, a31, a35] + 
     T[a11, a22, a15, a22, a34, a31] + T[a11, a22, a15, a22, a35, a31] + 
     T[a11, a22, a15, a25, a22, a22] + T[a11, a22, a15, a26, a22, a22] + 
     T[a11, a22, a15, a31, a15, a22] - T[a11, a22, a15, a31, a15, a25] - 
     T[a11, a22, a15, a31, a15, a26] + T[a11, a22, a15, a31, a15, a31] - 
     T[a11, a22, a15, a31, a15, a34] - T[a11, a22, a15, a31, a15, a35] - 
     2*T[a11, a22, a15, a31, a22, a22] + T[a11, a22, a15, a31, a22, a25] + 
     T[a11, a22, a15, a31, a22, a26] - 2*T[a11, a22, a15, a31, a22, a31] + 
     T[a11, a22, a15, a31, a22, a34] + T[a11, a22, a15, a31, a22, a35] + 
     T[a11, a22, a15, a31, a25, a22] + T[a11, a22, a15, a31, a26, a22] - 
     2*T[a11, a22, a15, a31, a31, a22] + T[a11, a22, a15, a31, a31, a25] + 
     T[a11, a22, a15, a31, a31, a26] - T[a11, a22, a15, a31, a31, a31] + 
     T[a11, a22, a15, a31, a31, a34] + T[a11, a22, a15, a31, a31, a35] + 
     T[a11, a22, a15, a31, a34, a31] + T[a11, a22, a15, a31, a35, a31] + 
     T[a11, a22, a15, a34, a31, a31] + T[a11, a22, a15, a35, a31, a31] + 
     T[a11, a22, a22, a15, a15, a22] - T[a11, a22, a22, a15, a15, a25] - 
     T[a11, a22, a22, a15, a15, a26] + T[a11, a22, a22, a15, a15, a31] - 
     T[a11, a22, a22, a15, a15, a34] - T[a11, a22, a22, a15, a15, a35] - 
     T[a11, a22, a22, a15, a22, a22] + T[a11, a22, a22, a15, a22, a25] + 
     T[a11, a22, a22, a15, a22, a26] - 2*T[a11, a22, a22, a15, a22, a31] + 
     T[a11, a22, a22, a15, a22, a34] + T[a11, a22, a22, a15, a22, a35] + 
     T[a11, a22, a22, a15, a25, a22] + T[a11, a22, a22, a15, a26, a22] - 
     2*T[a11, a22, a22, a15, a31, a22] + T[a11, a22, a22, a15, a31, a25] + 
     T[a11, a22, a22, a15, a31, a26] - T[a11, a22, a22, a15, a31, a31] + 
     T[a11, a22, a22, a15, a31, a34] + T[a11, a22, a22, a15, a31, a35] + 
     T[a11, a22, a22, a15, a34, a31] + T[a11, a22, a22, a15, a35, a31] - 
     T[a11, a22, a22, a22, a15, a22] + T[a11, a22, a22, a22, a15, a25] + 
     T[a11, a22, a22, a22, a15, a26] - T[a11, a22, a22, a22, a15, a31] + 
     T[a11, a22, a22, a22, a15, a34] + T[a11, a22, a22, a22, a15, a35] + 
     2*T[a11, a22, a22, a22, a22, a22] - T[a11, a22, a22, a22, a22, a25] - 
     T[a11, a22, a22, a22, a22, a26] + 2*T[a11, a22, a22, a22, a22, a31] - 
     T[a11, a22, a22, a22, a22, a34] - T[a11, a22, a22, a22, a22, a35] - 
     T[a11, a22, a22, a22, a25, a22] - T[a11, a22, a22, a22, a26, a22] + 
     2*T[a11, a22, a22, a22, a31, a22] - T[a11, a22, a22, a22, a31, a25] - 
     T[a11, a22, a22, a22, a31, a26] + 2*T[a11, a22, a22, a22, a31, a31] - 
     T[a11, a22, a22, a22, a31, a34] - T[a11, a22, a22, a22, a31, a35] - 
     T[a11, a22, a22, a22, a34, a31] - T[a11, a22, a22, a22, a35, a31] - 
     T[a11, a22, a22, a25, a22, a22] - T[a11, a22, a22, a26, a22, a22] - 
     T[a11, a22, a22, a31, a15, a22] + T[a11, a22, a22, a31, a15, a25] + 
     T[a11, a22, a22, a31, a15, a26] - T[a11, a22, a22, a31, a15, a31] + 
     T[a11, a22, a22, a31, a15, a34] + T[a11, a22, a22, a31, a15, a35] + 
     2*T[a11, a22, a22, a31, a22, a22] - T[a11, a22, a22, a31, a22, a25] - 
     T[a11, a22, a22, a31, a22, a26] + 2*T[a11, a22, a22, a31, a22, a31] - 
     T[a11, a22, a22, a31, a22, a34] - T[a11, a22, a22, a31, a22, a35] - 
     T[a11, a22, a22, a31, a25, a22] - T[a11, a22, a22, a31, a26, a22] + 
     2*T[a11, a22, a22, a31, a31, a22] - T[a11, a22, a22, a31, a31, a25] - 
     T[a11, a22, a22, a31, a31, a26] + 2*T[a11, a22, a22, a31, a31, a31] - 
     T[a11, a22, a22, a31, a31, a34] - T[a11, a22, a22, a31, a31, a35] - 
     T[a11, a22, a22, a31, a34, a31] - T[a11, a22, a22, a31, a35, a31] - 
     T[a11, a22, a22, a34, a31, a31] - T[a11, a22, a22, a35, a31, a31] - 
     T[a11, a22, a25, a22, a22, a22] + T[a11, a22, a25, a25, a25, a25] - 
     T[a11, a22, a26, a22, a22, a22] + T[a11, a22, a26, a26, a26, a26] + 
     T[a11, a22, a31, a15, a15, a22] - T[a11, a22, a31, a15, a15, a25] - 
     T[a11, a22, a31, a15, a15, a26] + T[a11, a22, a31, a15, a15, a31] - 
     T[a11, a22, a31, a15, a15, a34] - T[a11, a22, a31, a15, a15, a35] - 
     T[a11, a22, a31, a15, a22, a22] + T[a11, a22, a31, a15, a22, a25] + 
     T[a11, a22, a31, a15, a22, a26] - 2*T[a11, a22, a31, a15, a22, a31] + 
     T[a11, a22, a31, a15, a22, a34] + T[a11, a22, a31, a15, a22, a35] + 
     T[a11, a22, a31, a15, a25, a22] + T[a11, a22, a31, a15, a26, a22] - 
     2*T[a11, a22, a31, a15, a31, a22] + T[a11, a22, a31, a15, a31, a25] + 
     T[a11, a22, a31, a15, a31, a26] - T[a11, a22, a31, a15, a31, a31] + 
     T[a11, a22, a31, a15, a31, a34] + T[a11, a22, a31, a15, a31, a35] + 
     T[a11, a22, a31, a15, a34, a31] + T[a11, a22, a31, a15, a35, a31] - 
     T[a11, a22, a31, a22, a15, a22] + T[a11, a22, a31, a22, a15, a25] + 
     T[a11, a22, a31, a22, a15, a26] - T[a11, a22, a31, a22, a15, a31] + 
     T[a11, a22, a31, a22, a15, a34] + T[a11, a22, a31, a22, a15, a35] + 
     2*T[a11, a22, a31, a22, a22, a22] - T[a11, a22, a31, a22, a22, a25] - 
     T[a11, a22, a31, a22, a22, a26] + 2*T[a11, a22, a31, a22, a22, a31] - 
     T[a11, a22, a31, a22, a22, a34] - T[a11, a22, a31, a22, a22, a35] - 
     T[a11, a22, a31, a22, a25, a22] - T[a11, a22, a31, a22, a26, a22] + 
     2*T[a11, a22, a31, a22, a31, a22] - T[a11, a22, a31, a22, a31, a25] - 
     T[a11, a22, a31, a22, a31, a26] + 2*T[a11, a22, a31, a22, a31, a31] - 
     T[a11, a22, a31, a22, a31, a34] - T[a11, a22, a31, a22, a31, a35] - 
     T[a11, a22, a31, a22, a34, a31] - T[a11, a22, a31, a22, a35, a31] - 
     T[a11, a22, a31, a25, a22, a22] - T[a11, a22, a31, a26, a22, a22] - 
     T[a11, a22, a31, a31, a15, a22] + T[a11, a22, a31, a31, a15, a25] + 
     T[a11, a22, a31, a31, a15, a26] - T[a11, a22, a31, a31, a15, a31] + 
     T[a11, a22, a31, a31, a15, a34] + T[a11, a22, a31, a31, a15, a35] + 
     2*T[a11, a22, a31, a31, a22, a22] - T[a11, a22, a31, a31, a22, a25] - 
     T[a11, a22, a31, a31, a22, a26] + 2*T[a11, a22, a31, a31, a22, a31] - 
     T[a11, a22, a31, a31, a22, a34] - T[a11, a22, a31, a31, a22, a35] - 
     T[a11, a22, a31, a31, a25, a22] - T[a11, a22, a31, a31, a26, a22] + 
     2*T[a11, a22, a31, a31, a31, a22] - T[a11, a22, a31, a31, a31, a25] - 
     T[a11, a22, a31, a31, a31, a26] + 2*T[a11, a22, a31, a31, a31, a31] - 
     T[a11, a22, a31, a31, a31, a34] - T[a11, a22, a31, a31, a31, a35] - 
     T[a11, a22, a31, a31, a34, a31] - T[a11, a22, a31, a31, a35, a31] - 
     T[a11, a22, a31, a34, a31, a31] - T[a11, a22, a31, a35, a31, a31] - 
     T[a11, a22, a34, a31, a31, a31] + T[a11, a22, a34, a34, a34, a34] - 
     T[a11, a22, a35, a31, a31, a31] + T[a11, a22, a35, a35, a35, a35] - 
     T[a11, a25, a11, a11, a11, a21] - T[a11, a25, a11, a11, a11, a22] + 
     T[a11, a25, a11, a11, a11, a25] - T[a11, a25, a11, a11, a11, a31] + 
     T[a11, a25, a11, a11, a11, a34] - T[a11, a25, a11, a11, a11, a37] + 
     T[a11, a25, a11, a11, a21, a25] + T[a11, a25, a11, a11, a22, a25] + 
     T[a11, a25, a11, a11, a25, a21] + T[a11, a25, a11, a11, a25, a22] - 
     T[a11, a25, a11, a11, a25, a25] + T[a11, a25, a11, a11, a25, a31] - 
     2*T[a11, a25, a11, a11, a25, a34] + T[a11, a25, a11, a11, a25, a37] + 
     T[a11, a25, a11, a11, a31, a34] + T[a11, a25, a11, a11, a34, a21] + 
     T[a11, a25, a11, a11, a34, a22] - 2*T[a11, a25, a11, a11, a34, a25] + 
     T[a11, a25, a11, a11, a34, a31] - T[a11, a25, a11, a11, a34, a34] + 
     T[a11, a25, a11, a11, a34, a37] + T[a11, a25, a11, a11, a37, a34] - 
     T[a11, a25, a11, a21, a25, a25] - T[a11, a25, a11, a22, a25, a25] + 
     T[a11, a25, a11, a25, a11, a21] + T[a11, a25, a11, a25, a11, a22] - 
     T[a11, a25, a11, a25, a11, a25] + T[a11, a25, a11, a25, a11, a31] - 
     T[a11, a25, a11, a25, a11, a34] + T[a11, a25, a11, a25, a11, a37] - 
     T[a11, a25, a11, a25, a21, a25] - T[a11, a25, a11, a25, a22, a25] - 
     T[a11, a25, a11, a25, a25, a21] - T[a11, a25, a11, a25, a25, a22] + 
     T[a11, a25, a11, a25, a25, a25] - T[a11, a25, a11, a25, a25, a31] + 
     2*T[a11, a25, a11, a25, a25, a34] - T[a11, a25, a11, a25, a25, a37] - 
     T[a11, a25, a11, a25, a31, a34] - T[a11, a25, a11, a25, a34, a21] - 
     T[a11, a25, a11, a25, a34, a22] + 2*T[a11, a25, a11, a25, a34, a25] - 
     T[a11, a25, a11, a25, a34, a31] + 2*T[a11, a25, a11, a25, a34, a34] - 
     T[a11, a25, a11, a25, a34, a37] - T[a11, a25, a11, a25, a37, a34] - 
     T[a11, a25, a11, a31, a34, a34] + T[a11, a25, a11, a34, a11, a21] + 
     T[a11, a25, a11, a34, a11, a22] - T[a11, a25, a11, a34, a11, a25] + 
     T[a11, a25, a11, a34, a11, a31] - T[a11, a25, a11, a34, a11, a34] + 
     T[a11, a25, a11, a34, a11, a37] - T[a11, a25, a11, a34, a21, a25] - 
     T[a11, a25, a11, a34, a22, a25] - T[a11, a25, a11, a34, a25, a21] - 
     T[a11, a25, a11, a34, a25, a22] + 2*T[a11, a25, a11, a34, a25, a25] - 
     T[a11, a25, a11, a34, a25, a31] + 2*T[a11, a25, a11, a34, a25, a34] - 
     T[a11, a25, a11, a34, a25, a37] - T[a11, a25, a11, a34, a31, a34] - 
     T[a11, a25, a11, a34, a34, a21] - T[a11, a25, a11, a34, a34, a22] + 
     2*T[a11, a25, a11, a34, a34, a25] - T[a11, a25, a11, a34, a34, a31] + 
     T[a11, a25, a11, a34, a34, a34] - T[a11, a25, a11, a34, a34, a37] - 
     T[a11, a25, a11, a34, a37, a34] - T[a11, a25, a11, a37, a34, a34] - 
     T[a11, a25, a21, a21, a21, a21] + T[a11, a25, a21, a25, a25, a25] - 
     T[a11, a25, a22, a22, a22, a22] + T[a11, a25, a22, a25, a25, a25] + 
     T[a11, a25, a25, a11, a11, a21] + T[a11, a25, a25, a11, a11, a22] - 
     T[a11, a25, a25, a11, a11, a25] + T[a11, a25, a25, a11, a11, a31] - 
     T[a11, a25, a25, a11, a11, a34] + T[a11, a25, a25, a11, a11, a37] - 
     T[a11, a25, a25, a11, a21, a25] - T[a11, a25, a25, a11, a22, a25] - 
     T[a11, a25, a25, a11, a25, a21] - T[a11, a25, a25, a11, a25, a22] + 
     T[a11, a25, a25, a11, a25, a25] - T[a11, a25, a25, a11, a25, a31] + 
     2*T[a11, a25, a25, a11, a25, a34] - T[a11, a25, a25, a11, a25, a37] - 
     T[a11, a25, a25, a11, a31, a34] - T[a11, a25, a25, a11, a34, a21] - 
     T[a11, a25, a25, a11, a34, a22] + 2*T[a11, a25, a25, a11, a34, a25] - 
     T[a11, a25, a25, a11, a34, a31] + T[a11, a25, a25, a11, a34, a34] - 
     T[a11, a25, a25, a11, a34, a37] - T[a11, a25, a25, a11, a37, a34] + 
     T[a11, a25, a25, a21, a25, a25] + T[a11, a25, a25, a22, a25, a25] - 
     T[a11, a25, a25, a25, a11, a21] - T[a11, a25, a25, a25, a11, a22] + 
     T[a11, a25, a25, a25, a11, a25] - T[a11, a25, a25, a25, a11, a31] + 
     T[a11, a25, a25, a25, a11, a34] - T[a11, a25, a25, a25, a11, a37] + 
     T[a11, a25, a25, a25, a21, a25] + T[a11, a25, a25, a25, a22, a25] + 
     T[a11, a25, a25, a25, a25, a21] + T[a11, a25, a25, a25, a25, a22] - 
     2*T[a11, a25, a25, a25, a25, a25] + T[a11, a25, a25, a25, a25, a31] - 
     2*T[a11, a25, a25, a25, a25, a34] + T[a11, a25, a25, a25, a25, a37] + 
     T[a11, a25, a25, a25, a31, a34] + T[a11, a25, a25, a25, a34, a21] + 
     T[a11, a25, a25, a25, a34, a22] - 2*T[a11, a25, a25, a25, a34, a25] + 
     T[a11, a25, a25, a25, a34, a31] - 2*T[a11, a25, a25, a25, a34, a34] + 
     T[a11, a25, a25, a25, a34, a37] + T[a11, a25, a25, a25, a37, a34] + 
     T[a11, a25, a25, a31, a34, a34] - T[a11, a25, a25, a34, a11, a21] - 
     T[a11, a25, a25, a34, a11, a22] + T[a11, a25, a25, a34, a11, a25] - 
     T[a11, a25, a25, a34, a11, a31] + T[a11, a25, a25, a34, a11, a34] - 
     T[a11, a25, a25, a34, a11, a37] + T[a11, a25, a25, a34, a21, a25] + 
     T[a11, a25, a25, a34, a22, a25] + T[a11, a25, a25, a34, a25, a21] + 
     T[a11, a25, a25, a34, a25, a22] - 2*T[a11, a25, a25, a34, a25, a25] + 
     T[a11, a25, a25, a34, a25, a31] - 2*T[a11, a25, a25, a34, a25, a34] + 
     T[a11, a25, a25, a34, a25, a37] + T[a11, a25, a25, a34, a31, a34] + 
     T[a11, a25, a25, a34, a34, a21] + T[a11, a25, a25, a34, a34, a22] - 
     2*T[a11, a25, a25, a34, a34, a25] + T[a11, a25, a25, a34, a34, a31] - 
     2*T[a11, a25, a25, a34, a34, a34] + T[a11, a25, a25, a34, a34, a37] + 
     T[a11, a25, a25, a34, a37, a34] + T[a11, a25, a25, a37, a34, a34] - 
     T[a11, a25, a31, a31, a31, a31] + T[a11, a25, a31, a34, a34, a34] + 
     T[a11, a25, a34, a11, a11, a21] + T[a11, a25, a34, a11, a11, a22] - 
     T[a11, a25, a34, a11, a11, a25] + T[a11, a25, a34, a11, a11, a31] - 
     T[a11, a25, a34, a11, a11, a34] + T[a11, a25, a34, a11, a11, a37] - 
     T[a11, a25, a34, a11, a21, a25] - T[a11, a25, a34, a11, a22, a25] - 
     T[a11, a25, a34, a11, a25, a21] - T[a11, a25, a34, a11, a25, a22] + 
     T[a11, a25, a34, a11, a25, a25] - T[a11, a25, a34, a11, a25, a31] + 
     2*T[a11, a25, a34, a11, a25, a34] - T[a11, a25, a34, a11, a25, a37] - 
     T[a11, a25, a34, a11, a31, a34] - T[a11, a25, a34, a11, a34, a21] - 
     T[a11, a25, a34, a11, a34, a22] + 2*T[a11, a25, a34, a11, a34, a25] - 
     T[a11, a25, a34, a11, a34, a31] + T[a11, a25, a34, a11, a34, a34] - 
     T[a11, a25, a34, a11, a34, a37] - T[a11, a25, a34, a11, a37, a34] + 
     T[a11, a25, a34, a21, a25, a25] + T[a11, a25, a34, a22, a25, a25] - 
     T[a11, a25, a34, a25, a11, a21] - T[a11, a25, a34, a25, a11, a22] + 
     T[a11, a25, a34, a25, a11, a25] - T[a11, a25, a34, a25, a11, a31] + 
     T[a11, a25, a34, a25, a11, a34] - T[a11, a25, a34, a25, a11, a37] + 
     T[a11, a25, a34, a25, a21, a25] + T[a11, a25, a34, a25, a22, a25] + 
     T[a11, a25, a34, a25, a25, a21] + T[a11, a25, a34, a25, a25, a22] - 
     2*T[a11, a25, a34, a25, a25, a25] + T[a11, a25, a34, a25, a25, a31] - 
     2*T[a11, a25, a34, a25, a25, a34] + T[a11, a25, a34, a25, a25, a37] + 
     T[a11, a25, a34, a25, a31, a34] + T[a11, a25, a34, a25, a34, a21] + 
     T[a11, a25, a34, a25, a34, a22] - 2*T[a11, a25, a34, a25, a34, a25] + 
     T[a11, a25, a34, a25, a34, a31] - 2*T[a11, a25, a34, a25, a34, a34] + 
     T[a11, a25, a34, a25, a34, a37] + T[a11, a25, a34, a25, a37, a34] + 
     T[a11, a25, a34, a31, a34, a34] - T[a11, a25, a34, a34, a11, a21] - 
     T[a11, a25, a34, a34, a11, a22] + T[a11, a25, a34, a34, a11, a25] - 
     T[a11, a25, a34, a34, a11, a31] + T[a11, a25, a34, a34, a11, a34] - 
     T[a11, a25, a34, a34, a11, a37] + T[a11, a25, a34, a34, a21, a25] + 
     T[a11, a25, a34, a34, a22, a25] + T[a11, a25, a34, a34, a25, a21] + 
     T[a11, a25, a34, a34, a25, a22] - 2*T[a11, a25, a34, a34, a25, a25] + 
     T[a11, a25, a34, a34, a25, a31] - 2*T[a11, a25, a34, a34, a25, a34] + 
     T[a11, a25, a34, a34, a25, a37] + T[a11, a25, a34, a34, a31, a34] + 
     T[a11, a25, a34, a34, a34, a21] + T[a11, a25, a34, a34, a34, a22] - 
     2*T[a11, a25, a34, a34, a34, a25] + T[a11, a25, a34, a34, a34, a31] - 
     2*T[a11, a25, a34, a34, a34, a34] + T[a11, a25, a34, a34, a34, a37] + 
     T[a11, a25, a34, a34, a37, a34] + T[a11, a25, a34, a37, a34, a34] + 
     T[a11, a25, a37, a34, a34, a34] - T[a11, a25, a37, a37, a37, a37] - 
     T[a11, a31, a15, a15, a15, a22] + T[a11, a31, a15, a15, a15, a25] + 
     T[a11, a31, a15, a15, a15, a26] - T[a11, a31, a15, a15, a15, a31] + 
     T[a11, a31, a15, a15, a15, a34] + T[a11, a31, a15, a15, a15, a35] + 
     T[a11, a31, a15, a15, a22, a22] - T[a11, a31, a15, a15, a22, a25] - 
     T[a11, a31, a15, a15, a22, a26] + 2*T[a11, a31, a15, a15, a22, a31] - 
     T[a11, a31, a15, a15, a22, a34] - T[a11, a31, a15, a15, a22, a35] - 
     T[a11, a31, a15, a15, a25, a22] - T[a11, a31, a15, a15, a26, a22] + 
     2*T[a11, a31, a15, a15, a31, a22] - T[a11, a31, a15, a15, a31, a25] - 
     T[a11, a31, a15, a15, a31, a26] + T[a11, a31, a15, a15, a31, a31] - 
     T[a11, a31, a15, a15, a31, a34] - T[a11, a31, a15, a15, a31, a35] - 
     T[a11, a31, a15, a15, a34, a31] - T[a11, a31, a15, a15, a35, a31] + 
     T[a11, a31, a15, a22, a15, a22] - T[a11, a31, a15, a22, a15, a25] - 
     T[a11, a31, a15, a22, a15, a26] + T[a11, a31, a15, a22, a15, a31] - 
     T[a11, a31, a15, a22, a15, a34] - T[a11, a31, a15, a22, a15, a35] - 
     T[a11, a31, a15, a22, a22, a22] + T[a11, a31, a15, a22, a22, a25] + 
     T[a11, a31, a15, a22, a22, a26] - 2*T[a11, a31, a15, a22, a22, a31] + 
     T[a11, a31, a15, a22, a22, a34] + T[a11, a31, a15, a22, a22, a35] + 
     T[a11, a31, a15, a22, a25, a22] + T[a11, a31, a15, a22, a26, a22] - 
     2*T[a11, a31, a15, a22, a31, a22] + T[a11, a31, a15, a22, a31, a25] + 
     T[a11, a31, a15, a22, a31, a26] - 2*T[a11, a31, a15, a22, a31, a31] + 
     T[a11, a31, a15, a22, a31, a34] + T[a11, a31, a15, a22, a31, a35] + 
     T[a11, a31, a15, a22, a34, a31] + T[a11, a31, a15, a22, a35, a31] + 
     T[a11, a31, a15, a25, a22, a22] + T[a11, a31, a15, a26, a22, a22] + 
     T[a11, a31, a15, a31, a15, a22] - T[a11, a31, a15, a31, a15, a25] - 
     T[a11, a31, a15, a31, a15, a26] + T[a11, a31, a15, a31, a15, a31] - 
     T[a11, a31, a15, a31, a15, a34] - T[a11, a31, a15, a31, a15, a35] - 
     2*T[a11, a31, a15, a31, a22, a22] + T[a11, a31, a15, a31, a22, a25] + 
     T[a11, a31, a15, a31, a22, a26] - 2*T[a11, a31, a15, a31, a22, a31] + 
     T[a11, a31, a15, a31, a22, a34] + T[a11, a31, a15, a31, a22, a35] + 
     T[a11, a31, a15, a31, a25, a22] + T[a11, a31, a15, a31, a26, a22] - 
     2*T[a11, a31, a15, a31, a31, a22] + T[a11, a31, a15, a31, a31, a25] + 
     T[a11, a31, a15, a31, a31, a26] - T[a11, a31, a15, a31, a31, a31] + 
     T[a11, a31, a15, a31, a31, a34] + T[a11, a31, a15, a31, a31, a35] + 
     T[a11, a31, a15, a31, a34, a31] + T[a11, a31, a15, a31, a35, a31] + 
     T[a11, a31, a15, a34, a31, a31] + T[a11, a31, a15, a35, a31, a31] + 
     T[a11, a31, a22, a15, a15, a22] - T[a11, a31, a22, a15, a15, a25] - 
     T[a11, a31, a22, a15, a15, a26] + T[a11, a31, a22, a15, a15, a31] - 
     T[a11, a31, a22, a15, a15, a34] - T[a11, a31, a22, a15, a15, a35] - 
     T[a11, a31, a22, a15, a22, a22] + T[a11, a31, a22, a15, a22, a25] + 
     T[a11, a31, a22, a15, a22, a26] - 2*T[a11, a31, a22, a15, a22, a31] + 
     T[a11, a31, a22, a15, a22, a34] + T[a11, a31, a22, a15, a22, a35] + 
     T[a11, a31, a22, a15, a25, a22] + T[a11, a31, a22, a15, a26, a22] - 
     2*T[a11, a31, a22, a15, a31, a22] + T[a11, a31, a22, a15, a31, a25] + 
     T[a11, a31, a22, a15, a31, a26] - T[a11, a31, a22, a15, a31, a31] + 
     T[a11, a31, a22, a15, a31, a34] + T[a11, a31, a22, a15, a31, a35] + 
     T[a11, a31, a22, a15, a34, a31] + T[a11, a31, a22, a15, a35, a31] - 
     T[a11, a31, a22, a22, a15, a22] + T[a11, a31, a22, a22, a15, a25] + 
     T[a11, a31, a22, a22, a15, a26] - T[a11, a31, a22, a22, a15, a31] + 
     T[a11, a31, a22, a22, a15, a34] + T[a11, a31, a22, a22, a15, a35] + 
     2*T[a11, a31, a22, a22, a22, a22] - T[a11, a31, a22, a22, a22, a25] - 
     T[a11, a31, a22, a22, a22, a26] + 2*T[a11, a31, a22, a22, a22, a31] - 
     T[a11, a31, a22, a22, a22, a34] - T[a11, a31, a22, a22, a22, a35] - 
     T[a11, a31, a22, a22, a25, a22] - T[a11, a31, a22, a22, a26, a22] + 
     2*T[a11, a31, a22, a22, a31, a22] - T[a11, a31, a22, a22, a31, a25] - 
     T[a11, a31, a22, a22, a31, a26] + 2*T[a11, a31, a22, a22, a31, a31] - 
     T[a11, a31, a22, a22, a31, a34] - T[a11, a31, a22, a22, a31, a35] - 
     T[a11, a31, a22, a22, a34, a31] - T[a11, a31, a22, a22, a35, a31] - 
     T[a11, a31, a22, a25, a22, a22] - T[a11, a31, a22, a26, a22, a22] - 
     T[a11, a31, a22, a31, a15, a22] + T[a11, a31, a22, a31, a15, a25] + 
     T[a11, a31, a22, a31, a15, a26] - T[a11, a31, a22, a31, a15, a31] + 
     T[a11, a31, a22, a31, a15, a34] + T[a11, a31, a22, a31, a15, a35] + 
     2*T[a11, a31, a22, a31, a22, a22] - T[a11, a31, a22, a31, a22, a25] - 
     T[a11, a31, a22, a31, a22, a26] + 2*T[a11, a31, a22, a31, a22, a31] - 
     T[a11, a31, a22, a31, a22, a34] - T[a11, a31, a22, a31, a22, a35] - 
     T[a11, a31, a22, a31, a25, a22] - T[a11, a31, a22, a31, a26, a22] + 
     2*T[a11, a31, a22, a31, a31, a22] - T[a11, a31, a22, a31, a31, a25] - 
     T[a11, a31, a22, a31, a31, a26] + 2*T[a11, a31, a22, a31, a31, a31] - 
     T[a11, a31, a22, a31, a31, a34] - T[a11, a31, a22, a31, a31, a35] - 
     T[a11, a31, a22, a31, a34, a31] - T[a11, a31, a22, a31, a35, a31] - 
     T[a11, a31, a22, a34, a31, a31] - T[a11, a31, a22, a35, a31, a31] - 
     T[a11, a31, a25, a22, a22, a22] + T[a11, a31, a25, a25, a25, a25] - 
     T[a11, a31, a26, a22, a22, a22] + T[a11, a31, a26, a26, a26, a26] + 
     T[a11, a31, a31, a15, a15, a22] - T[a11, a31, a31, a15, a15, a25] - 
     T[a11, a31, a31, a15, a15, a26] + T[a11, a31, a31, a15, a15, a31] - 
     T[a11, a31, a31, a15, a15, a34] - T[a11, a31, a31, a15, a15, a35] - 
     T[a11, a31, a31, a15, a22, a22] + T[a11, a31, a31, a15, a22, a25] + 
     T[a11, a31, a31, a15, a22, a26] - 2*T[a11, a31, a31, a15, a22, a31] + 
     T[a11, a31, a31, a15, a22, a34] + T[a11, a31, a31, a15, a22, a35] + 
     T[a11, a31, a31, a15, a25, a22] + T[a11, a31, a31, a15, a26, a22] - 
     2*T[a11, a31, a31, a15, a31, a22] + T[a11, a31, a31, a15, a31, a25] + 
     T[a11, a31, a31, a15, a31, a26] - T[a11, a31, a31, a15, a31, a31] + 
     T[a11, a31, a31, a15, a31, a34] + T[a11, a31, a31, a15, a31, a35] + 
     T[a11, a31, a31, a15, a34, a31] + T[a11, a31, a31, a15, a35, a31] - 
     T[a11, a31, a31, a22, a15, a22] + T[a11, a31, a31, a22, a15, a25] + 
     T[a11, a31, a31, a22, a15, a26] - T[a11, a31, a31, a22, a15, a31] + 
     T[a11, a31, a31, a22, a15, a34] + T[a11, a31, a31, a22, a15, a35] + 
     2*T[a11, a31, a31, a22, a22, a22] - T[a11, a31, a31, a22, a22, a25] - 
     T[a11, a31, a31, a22, a22, a26] + 2*T[a11, a31, a31, a22, a22, a31] - 
     T[a11, a31, a31, a22, a22, a34] - T[a11, a31, a31, a22, a22, a35] - 
     T[a11, a31, a31, a22, a25, a22] - T[a11, a31, a31, a22, a26, a22] + 
     2*T[a11, a31, a31, a22, a31, a22] - T[a11, a31, a31, a22, a31, a25] - 
     T[a11, a31, a31, a22, a31, a26] + 2*T[a11, a31, a31, a22, a31, a31] - 
     T[a11, a31, a31, a22, a31, a34] - T[a11, a31, a31, a22, a31, a35] - 
     T[a11, a31, a31, a22, a34, a31] - T[a11, a31, a31, a22, a35, a31] - 
     T[a11, a31, a31, a25, a22, a22] - T[a11, a31, a31, a26, a22, a22] - 
     T[a11, a31, a31, a31, a15, a22] + T[a11, a31, a31, a31, a15, a25] + 
     T[a11, a31, a31, a31, a15, a26] - T[a11, a31, a31, a31, a15, a31] + 
     T[a11, a31, a31, a31, a15, a34] + T[a11, a31, a31, a31, a15, a35] + 
     2*T[a11, a31, a31, a31, a22, a22] - T[a11, a31, a31, a31, a22, a25] - 
     T[a11, a31, a31, a31, a22, a26] + 2*T[a11, a31, a31, a31, a22, a31] - 
     T[a11, a31, a31, a31, a22, a34] - T[a11, a31, a31, a31, a22, a35] - 
     T[a11, a31, a31, a31, a25, a22] - T[a11, a31, a31, a31, a26, a22] + 
     2*T[a11, a31, a31, a31, a31, a22] - T[a11, a31, a31, a31, a31, a25] - 
     T[a11, a31, a31, a31, a31, a26] + 2*T[a11, a31, a31, a31, a31, a31] - 
     T[a11, a31, a31, a31, a31, a34] - T[a11, a31, a31, a31, a31, a35] - 
     T[a11, a31, a31, a31, a34, a31] - T[a11, a31, a31, a31, a35, a31] - 
     T[a11, a31, a31, a34, a31, a31] - T[a11, a31, a31, a35, a31, a31] - 
     T[a11, a31, a34, a31, a31, a31] + T[a11, a31, a34, a34, a34, a34] - 
     T[a11, a31, a35, a31, a31, a31] + T[a11, a31, a35, a35, a35, a35] - 
     T[a11, a34, a11, a11, a11, a21] - T[a11, a34, a11, a11, a11, a22] + 
     T[a11, a34, a11, a11, a11, a25] - T[a11, a34, a11, a11, a11, a31] + 
     T[a11, a34, a11, a11, a11, a34] - T[a11, a34, a11, a11, a11, a37] + 
     T[a11, a34, a11, a11, a21, a25] + T[a11, a34, a11, a11, a22, a25] + 
     T[a11, a34, a11, a11, a25, a21] + T[a11, a34, a11, a11, a25, a22] - 
     T[a11, a34, a11, a11, a25, a25] + T[a11, a34, a11, a11, a25, a31] - 
     2*T[a11, a34, a11, a11, a25, a34] + T[a11, a34, a11, a11, a25, a37] + 
     T[a11, a34, a11, a11, a31, a34] + T[a11, a34, a11, a11, a34, a21] + 
     T[a11, a34, a11, a11, a34, a22] - 2*T[a11, a34, a11, a11, a34, a25] + 
     T[a11, a34, a11, a11, a34, a31] - T[a11, a34, a11, a11, a34, a34] + 
     T[a11, a34, a11, a11, a34, a37] + T[a11, a34, a11, a11, a37, a34] - 
     T[a11, a34, a11, a21, a25, a25] - T[a11, a34, a11, a22, a25, a25] + 
     T[a11, a34, a11, a25, a11, a21] + T[a11, a34, a11, a25, a11, a22] - 
     T[a11, a34, a11, a25, a11, a25] + T[a11, a34, a11, a25, a11, a31] - 
     T[a11, a34, a11, a25, a11, a34] + T[a11, a34, a11, a25, a11, a37] - 
     T[a11, a34, a11, a25, a21, a25] - T[a11, a34, a11, a25, a22, a25] - 
     T[a11, a34, a11, a25, a25, a21] - T[a11, a34, a11, a25, a25, a22] + 
     T[a11, a34, a11, a25, a25, a25] - T[a11, a34, a11, a25, a25, a31] + 
     2*T[a11, a34, a11, a25, a25, a34] - T[a11, a34, a11, a25, a25, a37] - 
     T[a11, a34, a11, a25, a31, a34] - T[a11, a34, a11, a25, a34, a21] - 
     T[a11, a34, a11, a25, a34, a22] + 2*T[a11, a34, a11, a25, a34, a25] - 
     T[a11, a34, a11, a25, a34, a31] + 2*T[a11, a34, a11, a25, a34, a34] - 
     T[a11, a34, a11, a25, a34, a37] - T[a11, a34, a11, a25, a37, a34] - 
     T[a11, a34, a11, a31, a34, a34] + T[a11, a34, a11, a34, a11, a21] + 
     T[a11, a34, a11, a34, a11, a22] - T[a11, a34, a11, a34, a11, a25] + 
     T[a11, a34, a11, a34, a11, a31] - T[a11, a34, a11, a34, a11, a34] + 
     T[a11, a34, a11, a34, a11, a37] - T[a11, a34, a11, a34, a21, a25] - 
     T[a11, a34, a11, a34, a22, a25] - T[a11, a34, a11, a34, a25, a21] - 
     T[a11, a34, a11, a34, a25, a22] + 2*T[a11, a34, a11, a34, a25, a25] - 
     T[a11, a34, a11, a34, a25, a31] + 2*T[a11, a34, a11, a34, a25, a34] - 
     T[a11, a34, a11, a34, a25, a37] - T[a11, a34, a11, a34, a31, a34] - 
     T[a11, a34, a11, a34, a34, a21] - T[a11, a34, a11, a34, a34, a22] + 
     2*T[a11, a34, a11, a34, a34, a25] - T[a11, a34, a11, a34, a34, a31] + 
     T[a11, a34, a11, a34, a34, a34] - T[a11, a34, a11, a34, a34, a37] - 
     T[a11, a34, a11, a34, a37, a34] - T[a11, a34, a11, a37, a34, a34] - 
     T[a11, a34, a21, a21, a21, a21] + T[a11, a34, a21, a25, a25, a25] - 
     T[a11, a34, a22, a22, a22, a22] + T[a11, a34, a22, a25, a25, a25] + 
     T[a11, a34, a25, a11, a11, a21] + T[a11, a34, a25, a11, a11, a22] - 
     T[a11, a34, a25, a11, a11, a25] + T[a11, a34, a25, a11, a11, a31] - 
     T[a11, a34, a25, a11, a11, a34] + T[a11, a34, a25, a11, a11, a37] - 
     T[a11, a34, a25, a11, a21, a25] - T[a11, a34, a25, a11, a22, a25] - 
     T[a11, a34, a25, a11, a25, a21] - T[a11, a34, a25, a11, a25, a22] + 
     T[a11, a34, a25, a11, a25, a25] - T[a11, a34, a25, a11, a25, a31] + 
     2*T[a11, a34, a25, a11, a25, a34] - T[a11, a34, a25, a11, a25, a37] - 
     T[a11, a34, a25, a11, a31, a34] - T[a11, a34, a25, a11, a34, a21] - 
     T[a11, a34, a25, a11, a34, a22] + 2*T[a11, a34, a25, a11, a34, a25] - 
     T[a11, a34, a25, a11, a34, a31] + T[a11, a34, a25, a11, a34, a34] - 
     T[a11, a34, a25, a11, a34, a37] - T[a11, a34, a25, a11, a37, a34] + 
     T[a11, a34, a25, a21, a25, a25] + T[a11, a34, a25, a22, a25, a25] - 
     T[a11, a34, a25, a25, a11, a21] - T[a11, a34, a25, a25, a11, a22] + 
     T[a11, a34, a25, a25, a11, a25] - T[a11, a34, a25, a25, a11, a31] + 
     T[a11, a34, a25, a25, a11, a34] - T[a11, a34, a25, a25, a11, a37] + 
     T[a11, a34, a25, a25, a21, a25] + T[a11, a34, a25, a25, a22, a25] + 
     T[a11, a34, a25, a25, a25, a21] + T[a11, a34, a25, a25, a25, a22] - 
     2*T[a11, a34, a25, a25, a25, a25] + T[a11, a34, a25, a25, a25, a31] - 
     2*T[a11, a34, a25, a25, a25, a34] + T[a11, a34, a25, a25, a25, a37] + 
     T[a11, a34, a25, a25, a31, a34] + T[a11, a34, a25, a25, a34, a21] + 
     T[a11, a34, a25, a25, a34, a22] - 2*T[a11, a34, a25, a25, a34, a25] + 
     T[a11, a34, a25, a25, a34, a31] - 2*T[a11, a34, a25, a25, a34, a34] + 
     T[a11, a34, a25, a25, a34, a37] + T[a11, a34, a25, a25, a37, a34] + 
     T[a11, a34, a25, a31, a34, a34] - T[a11, a34, a25, a34, a11, a21] - 
     T[a11, a34, a25, a34, a11, a22] + T[a11, a34, a25, a34, a11, a25] - 
     T[a11, a34, a25, a34, a11, a31] + T[a11, a34, a25, a34, a11, a34] - 
     T[a11, a34, a25, a34, a11, a37] + T[a11, a34, a25, a34, a21, a25] + 
     T[a11, a34, a25, a34, a22, a25] + T[a11, a34, a25, a34, a25, a21] + 
     T[a11, a34, a25, a34, a25, a22] - 2*T[a11, a34, a25, a34, a25, a25] + 
     T[a11, a34, a25, a34, a25, a31] - 2*T[a11, a34, a25, a34, a25, a34] + 
     T[a11, a34, a25, a34, a25, a37] + T[a11, a34, a25, a34, a31, a34] + 
     T[a11, a34, a25, a34, a34, a21] + T[a11, a34, a25, a34, a34, a22] - 
     2*T[a11, a34, a25, a34, a34, a25] + T[a11, a34, a25, a34, a34, a31] - 
     2*T[a11, a34, a25, a34, a34, a34] + T[a11, a34, a25, a34, a34, a37] + 
     T[a11, a34, a25, a34, a37, a34] + T[a11, a34, a25, a37, a34, a34] - 
     T[a11, a34, a31, a31, a31, a31] + T[a11, a34, a31, a34, a34, a34] + 
     T[a11, a34, a34, a11, a11, a21] + T[a11, a34, a34, a11, a11, a22] - 
     T[a11, a34, a34, a11, a11, a25] + T[a11, a34, a34, a11, a11, a31] - 
     T[a11, a34, a34, a11, a11, a34] + T[a11, a34, a34, a11, a11, a37] - 
     T[a11, a34, a34, a11, a21, a25] - T[a11, a34, a34, a11, a22, a25] - 
     T[a11, a34, a34, a11, a25, a21] - T[a11, a34, a34, a11, a25, a22] + 
     T[a11, a34, a34, a11, a25, a25] - T[a11, a34, a34, a11, a25, a31] + 
     2*T[a11, a34, a34, a11, a25, a34] - T[a11, a34, a34, a11, a25, a37] - 
     T[a11, a34, a34, a11, a31, a34] - T[a11, a34, a34, a11, a34, a21] - 
     T[a11, a34, a34, a11, a34, a22] + 2*T[a11, a34, a34, a11, a34, a25] - 
     T[a11, a34, a34, a11, a34, a31] + T[a11, a34, a34, a11, a34, a34] - 
     T[a11, a34, a34, a11, a34, a37] - T[a11, a34, a34, a11, a37, a34] + 
     T[a11, a34, a34, a21, a25, a25] + T[a11, a34, a34, a22, a25, a25] - 
     T[a11, a34, a34, a25, a11, a21] - T[a11, a34, a34, a25, a11, a22] + 
     T[a11, a34, a34, a25, a11, a25] - T[a11, a34, a34, a25, a11, a31] + 
     T[a11, a34, a34, a25, a11, a34] - T[a11, a34, a34, a25, a11, a37] + 
     T[a11, a34, a34, a25, a21, a25] + T[a11, a34, a34, a25, a22, a25] + 
     T[a11, a34, a34, a25, a25, a21] + T[a11, a34, a34, a25, a25, a22] - 
     2*T[a11, a34, a34, a25, a25, a25] + T[a11, a34, a34, a25, a25, a31] - 
     2*T[a11, a34, a34, a25, a25, a34] + T[a11, a34, a34, a25, a25, a37] + 
     T[a11, a34, a34, a25, a31, a34] + T[a11, a34, a34, a25, a34, a21] + 
     T[a11, a34, a34, a25, a34, a22] - 2*T[a11, a34, a34, a25, a34, a25] + 
     T[a11, a34, a34, a25, a34, a31] - 2*T[a11, a34, a34, a25, a34, a34] + 
     T[a11, a34, a34, a25, a34, a37] + T[a11, a34, a34, a25, a37, a34] + 
     T[a11, a34, a34, a31, a34, a34] - T[a11, a34, a34, a34, a11, a21] - 
     T[a11, a34, a34, a34, a11, a22] + T[a11, a34, a34, a34, a11, a25] - 
     T[a11, a34, a34, a34, a11, a31] + T[a11, a34, a34, a34, a11, a34] - 
     T[a11, a34, a34, a34, a11, a37] + T[a11, a34, a34, a34, a21, a25] + 
     T[a11, a34, a34, a34, a22, a25] + T[a11, a34, a34, a34, a25, a21] + 
     T[a11, a34, a34, a34, a25, a22] - 2*T[a11, a34, a34, a34, a25, a25] + 
     T[a11, a34, a34, a34, a25, a31] - 2*T[a11, a34, a34, a34, a25, a34] + 
     T[a11, a34, a34, a34, a25, a37] + T[a11, a34, a34, a34, a31, a34] + 
     T[a11, a34, a34, a34, a34, a21] + T[a11, a34, a34, a34, a34, a22] - 
     2*T[a11, a34, a34, a34, a34, a25] + T[a11, a34, a34, a34, a34, a31] - 
     2*T[a11, a34, a34, a34, a34, a34] + T[a11, a34, a34, a34, a34, a37] + 
     T[a11, a34, a34, a34, a37, a34] + T[a11, a34, a34, a37, a34, a34] + 
     T[a11, a34, a37, a34, a34, a34] - T[a11, a34, a37, a37, a37, a37] - 
     T[a11, a37, a14, a14, a14, a21] + T[a11, a37, a14, a14, a14, a24] + 
     T[a11, a37, a14, a14, a14, a25] + T[a11, a37, a14, a14, a14, a33] + 
     T[a11, a37, a14, a14, a14, a34] - T[a11, a37, a14, a14, a14, a37] + 
     T[a11, a37, a14, a14, a21, a21] - T[a11, a37, a14, a14, a21, a24] - 
     T[a11, a37, a14, a14, a21, a25] - T[a11, a37, a14, a14, a21, a33] - 
     T[a11, a37, a14, a14, a21, a34] + 2*T[a11, a37, a14, a14, a21, a37] - 
     T[a11, a37, a14, a14, a24, a21] - T[a11, a37, a14, a14, a25, a21] - 
     T[a11, a37, a14, a14, a33, a37] - T[a11, a37, a14, a14, a34, a37] + 
     2*T[a11, a37, a14, a14, a37, a21] - T[a11, a37, a14, a14, a37, a24] - 
     T[a11, a37, a14, a14, a37, a25] - T[a11, a37, a14, a14, a37, a33] - 
     T[a11, a37, a14, a14, a37, a34] + T[a11, a37, a14, a14, a37, a37] + 
     T[a11, a37, a14, a21, a14, a21] - T[a11, a37, a14, a21, a14, a24] - 
     T[a11, a37, a14, a21, a14, a25] - T[a11, a37, a14, a21, a14, a33] - 
     T[a11, a37, a14, a21, a14, a34] + T[a11, a37, a14, a21, a14, a37] - 
     T[a11, a37, a14, a21, a21, a21] + T[a11, a37, a14, a21, a21, a24] + 
     T[a11, a37, a14, a21, a21, a25] + T[a11, a37, a14, a21, a21, a33] + 
     T[a11, a37, a14, a21, a21, a34] - 2*T[a11, a37, a14, a21, a21, a37] + 
     T[a11, a37, a14, a21, a24, a21] + T[a11, a37, a14, a21, a25, a21] + 
     T[a11, a37, a14, a21, a33, a37] + T[a11, a37, a14, a21, a34, a37] - 
     2*T[a11, a37, a14, a21, a37, a21] + T[a11, a37, a14, a21, a37, a24] + 
     T[a11, a37, a14, a21, a37, a25] + T[a11, a37, a14, a21, a37, a33] + 
     T[a11, a37, a14, a21, a37, a34] - 2*T[a11, a37, a14, a21, a37, a37] + 
     T[a11, a37, a14, a24, a21, a21] + T[a11, a37, a14, a25, a21, a21] + 
     T[a11, a37, a14, a33, a37, a37] + T[a11, a37, a14, a34, a37, a37] + 
     T[a11, a37, a14, a37, a14, a21] - T[a11, a37, a14, a37, a14, a24] - 
     T[a11, a37, a14, a37, a14, a25] - T[a11, a37, a14, a37, a14, a33] - 
     T[a11, a37, a14, a37, a14, a34] + T[a11, a37, a14, a37, a14, a37] - 
     2*T[a11, a37, a14, a37, a21, a21] + T[a11, a37, a14, a37, a21, a24] + 
     T[a11, a37, a14, a37, a21, a25] + T[a11, a37, a14, a37, a21, a33] + 
     T[a11, a37, a14, a37, a21, a34] - 2*T[a11, a37, a14, a37, a21, a37] + 
     T[a11, a37, a14, a37, a24, a21] + T[a11, a37, a14, a37, a25, a21] + 
     T[a11, a37, a14, a37, a33, a37] + T[a11, a37, a14, a37, a34, a37] - 
     2*T[a11, a37, a14, a37, a37, a21] + T[a11, a37, a14, a37, a37, a24] + 
     T[a11, a37, a14, a37, a37, a25] + T[a11, a37, a14, a37, a37, a33] + 
     T[a11, a37, a14, a37, a37, a34] - T[a11, a37, a14, a37, a37, a37] + 
     T[a11, a37, a21, a14, a14, a21] - T[a11, a37, a21, a14, a14, a24] - 
     T[a11, a37, a21, a14, a14, a25] - T[a11, a37, a21, a14, a14, a33] - 
     T[a11, a37, a21, a14, a14, a34] + T[a11, a37, a21, a14, a14, a37] - 
     T[a11, a37, a21, a14, a21, a21] + T[a11, a37, a21, a14, a21, a24] + 
     T[a11, a37, a21, a14, a21, a25] + T[a11, a37, a21, a14, a21, a33] + 
     T[a11, a37, a21, a14, a21, a34] - 2*T[a11, a37, a21, a14, a21, a37] + 
     T[a11, a37, a21, a14, a24, a21] + T[a11, a37, a21, a14, a25, a21] + 
     T[a11, a37, a21, a14, a33, a37] + T[a11, a37, a21, a14, a34, a37] - 
     2*T[a11, a37, a21, a14, a37, a21] + T[a11, a37, a21, a14, a37, a24] + 
     T[a11, a37, a21, a14, a37, a25] + T[a11, a37, a21, a14, a37, a33] + 
     T[a11, a37, a21, a14, a37, a34] - T[a11, a37, a21, a14, a37, a37] - 
     T[a11, a37, a21, a21, a14, a21] + T[a11, a37, a21, a21, a14, a24] + 
     T[a11, a37, a21, a21, a14, a25] + T[a11, a37, a21, a21, a14, a33] + 
     T[a11, a37, a21, a21, a14, a34] - T[a11, a37, a21, a21, a14, a37] + 
     2*T[a11, a37, a21, a21, a21, a21] - T[a11, a37, a21, a21, a21, a24] - 
     T[a11, a37, a21, a21, a21, a25] - T[a11, a37, a21, a21, a21, a33] - 
     T[a11, a37, a21, a21, a21, a34] + 2*T[a11, a37, a21, a21, a21, a37] - 
     T[a11, a37, a21, a21, a24, a21] - T[a11, a37, a21, a21, a25, a21] - 
     T[a11, a37, a21, a21, a33, a37] - T[a11, a37, a21, a21, a34, a37] + 
     2*T[a11, a37, a21, a21, a37, a21] - T[a11, a37, a21, a21, a37, a24] - 
     T[a11, a37, a21, a21, a37, a25] - T[a11, a37, a21, a21, a37, a33] - 
     T[a11, a37, a21, a21, a37, a34] + 2*T[a11, a37, a21, a21, a37, a37] - 
     T[a11, a37, a21, a24, a21, a21] - T[a11, a37, a21, a25, a21, a21] - 
     T[a11, a37, a21, a33, a37, a37] - T[a11, a37, a21, a34, a37, a37] - 
     T[a11, a37, a21, a37, a14, a21] + T[a11, a37, a21, a37, a14, a24] + 
     T[a11, a37, a21, a37, a14, a25] + T[a11, a37, a21, a37, a14, a33] + 
     T[a11, a37, a21, a37, a14, a34] - T[a11, a37, a21, a37, a14, a37] + 
     2*T[a11, a37, a21, a37, a21, a21] - T[a11, a37, a21, a37, a21, a24] - 
     T[a11, a37, a21, a37, a21, a25] - T[a11, a37, a21, a37, a21, a33] - 
     T[a11, a37, a21, a37, a21, a34] + 2*T[a11, a37, a21, a37, a21, a37] - 
     T[a11, a37, a21, a37, a24, a21] - T[a11, a37, a21, a37, a25, a21] - 
     T[a11, a37, a21, a37, a33, a37] - T[a11, a37, a21, a37, a34, a37] + 
     2*T[a11, a37, a21, a37, a37, a21] - T[a11, a37, a21, a37, a37, a24] - 
     T[a11, a37, a21, a37, a37, a25] - T[a11, a37, a21, a37, a37, a33] - 
     T[a11, a37, a21, a37, a37, a34] + 2*T[a11, a37, a21, a37, a37, a37] - 
     T[a11, a37, a24, a21, a21, a21] + T[a11, a37, a24, a24, a24, a24] - 
     T[a11, a37, a25, a21, a21, a21] + T[a11, a37, a25, a25, a25, a25] + 
     T[a11, a37, a33, a33, a33, a33] - T[a11, a37, a33, a37, a37, a37] + 
     T[a11, a37, a34, a34, a34, a34] - T[a11, a37, a34, a37, a37, a37] + 
     T[a11, a37, a37, a14, a14, a21] - T[a11, a37, a37, a14, a14, a24] - 
     T[a11, a37, a37, a14, a14, a25] - T[a11, a37, a37, a14, a14, a33] - 
     T[a11, a37, a37, a14, a14, a34] + T[a11, a37, a37, a14, a14, a37] - 
     T[a11, a37, a37, a14, a21, a21] + T[a11, a37, a37, a14, a21, a24] + 
     T[a11, a37, a37, a14, a21, a25] + T[a11, a37, a37, a14, a21, a33] + 
     T[a11, a37, a37, a14, a21, a34] - 2*T[a11, a37, a37, a14, a21, a37] + 
     T[a11, a37, a37, a14, a24, a21] + T[a11, a37, a37, a14, a25, a21] + 
     T[a11, a37, a37, a14, a33, a37] + T[a11, a37, a37, a14, a34, a37] - 
     2*T[a11, a37, a37, a14, a37, a21] + T[a11, a37, a37, a14, a37, a24] + 
     T[a11, a37, a37, a14, a37, a25] + T[a11, a37, a37, a14, a37, a33] + 
     T[a11, a37, a37, a14, a37, a34] - T[a11, a37, a37, a14, a37, a37] - 
     T[a11, a37, a37, a21, a14, a21] + T[a11, a37, a37, a21, a14, a24] + 
     T[a11, a37, a37, a21, a14, a25] + T[a11, a37, a37, a21, a14, a33] + 
     T[a11, a37, a37, a21, a14, a34] - T[a11, a37, a37, a21, a14, a37] + 
     2*T[a11, a37, a37, a21, a21, a21] - T[a11, a37, a37, a21, a21, a24] - 
     T[a11, a37, a37, a21, a21, a25] - T[a11, a37, a37, a21, a21, a33] - 
     T[a11, a37, a37, a21, a21, a34] + 2*T[a11, a37, a37, a21, a21, a37] - 
     T[a11, a37, a37, a21, a24, a21] - T[a11, a37, a37, a21, a25, a21] - 
     T[a11, a37, a37, a21, a33, a37] - T[a11, a37, a37, a21, a34, a37] + 
     2*T[a11, a37, a37, a21, a37, a21] - T[a11, a37, a37, a21, a37, a24] - 
     T[a11, a37, a37, a21, a37, a25] - T[a11, a37, a37, a21, a37, a33] - 
     T[a11, a37, a37, a21, a37, a34] + 2*T[a11, a37, a37, a21, a37, a37] - 
     T[a11, a37, a37, a24, a21, a21] - T[a11, a37, a37, a25, a21, a21] - 
     T[a11, a37, a37, a33, a37, a37] - T[a11, a37, a37, a34, a37, a37] - 
     T[a11, a37, a37, a37, a14, a21] + T[a11, a37, a37, a37, a14, a24] + 
     T[a11, a37, a37, a37, a14, a25] + T[a11, a37, a37, a37, a14, a33] + 
     T[a11, a37, a37, a37, a14, a34] - T[a11, a37, a37, a37, a14, a37] + 
     2*T[a11, a37, a37, a37, a21, a21] - T[a11, a37, a37, a37, a21, a24] - 
     T[a11, a37, a37, a37, a21, a25] - T[a11, a37, a37, a37, a21, a33] - 
     T[a11, a37, a37, a37, a21, a34] + 2*T[a11, a37, a37, a37, a21, a37] - 
     T[a11, a37, a37, a37, a24, a21] - T[a11, a37, a37, a37, a25, a21] - 
     T[a11, a37, a37, a37, a33, a37] - T[a11, a37, a37, a37, a34, a37] + 
     2*T[a11, a37, a37, a37, a37, a21] - T[a11, a37, a37, a37, a37, a24] - 
     T[a11, a37, a37, a37, a37, a25] - T[a11, a37, a37, a37, a37, a33] - 
     T[a11, a37, a37, a37, a37, a34] + 2*T[a11, a37, a37, a37, a37, a37] - 
     T[a11, a62, a21, a21, a21, a21] + T[a11, a62, a21, a24, a24, a24] + 
     T[a11, a62, a24, a21, a21, a21] - T[a11, a62, a24, a24, a24, a24] - 
     T[a11, a62, a33, a33, a33, a33] + T[a11, a62, a33, a37, a37, a37] + 
     T[a11, a62, a37, a33, a33, a33] - T[a11, a62, a37, a37, a37, a37] + 
     T[a11, a62, a41, a26, a26, a26] + T[a11, a62, a41, a33, a33, a33] + 
     T[a11, a62, a43, a21, a21, a21] + T[a11, a62, a43, a35, a35, a35] + 
     T[a11, a62, a51, a24, a24, a24] + T[a11, a62, a51, a35, a35, a35] + 
     T[a11, a62, a53, a26, a26, a26] + T[a11, a62, a53, a37, a37, a37] - 
     T[a11, a62, a62, a21, a21, a21] + T[a11, a62, a62, a21, a24, a24] + 
     T[a11, a62, a62, a24, a21, a21] - T[a11, a62, a62, a24, a24, a24] - 
     T[a11, a62, a62, a33, a33, a33] + T[a11, a62, a62, a33, a37, a37] + 
     T[a11, a62, a62, a37, a33, a33] - T[a11, a62, a62, a37, a37, a37] - 
     T[a11, a62, a62, a41, a26, a26] + T[a11, a62, a62, a41, a33, a33] + 
     T[a11, a62, a62, a43, a21, a21] - T[a11, a62, a62, a43, a35, a35] + 
     T[a11, a62, a62, a51, a24, a24] - T[a11, a62, a62, a51, a35, a35] - 
     T[a11, a62, a62, a53, a26, a26] + T[a11, a62, a62, a53, a37, a37] - 
     T[a11, a62, a62, a62, a21, a21] + T[a11, a62, a62, a62, a21, a24] + 
     T[a11, a62, a62, a62, a24, a21] - T[a11, a62, a62, a62, a24, a24] - 
     T[a11, a62, a62, a62, a33, a33] + T[a11, a62, a62, a62, a33, a37] + 
     T[a11, a62, a62, a62, a37, a33] - T[a11, a62, a62, a62, a37, a37] + 
     T[a11, a62, a62, a62, a41, a26] + T[a11, a62, a62, a62, a41, a33] + 
     T[a11, a62, a62, a62, a43, a21] + T[a11, a62, a62, a62, a43, a35] + 
     T[a11, a62, a62, a62, a51, a24] + T[a11, a62, a62, a62, a51, a35] + 
     T[a11, a62, a62, a62, a53, a26] + T[a11, a62, a62, a62, a53, a37] - 
     T[a11, a67, a22, a22, a22, a22] + T[a11, a67, a22, a26, a26, a26] + 
     T[a11, a67, a26, a22, a22, a22] - T[a11, a67, a26, a26, a26, a26] - 
     T[a11, a67, a31, a31, a31, a31] + T[a11, a67, a31, a35, a35, a35] + 
     T[a11, a67, a35, a31, a31, a31] - T[a11, a67, a35, a35, a35, a35] + 
     T[a11, a67, a41, a26, a26, a26] + T[a11, a67, a41, a33, a33, a33] + 
     T[a11, a67, a46, a24, a24, a24] + T[a11, a67, a46, a31, a31, a31] + 
     T[a11, a67, a51, a24, a24, a24] + T[a11, a67, a51, a35, a35, a35] + 
     T[a11, a67, a56, a22, a22, a22] + T[a11, a67, a56, a33, a33, a33] - 
     T[a11, a67, a67, a22, a22, a22] + T[a11, a67, a67, a22, a26, a26] + 
     T[a11, a67, a67, a26, a22, a22] - T[a11, a67, a67, a26, a26, a26] - 
     T[a11, a67, a67, a31, a31, a31] + T[a11, a67, a67, a31, a35, a35] + 
     T[a11, a67, a67, a35, a31, a31] - T[a11, a67, a67, a35, a35, a35] + 
     T[a11, a67, a67, a41, a26, a26] - T[a11, a67, a67, a41, a33, a33] - 
     T[a11, a67, a67, a46, a24, a24] + T[a11, a67, a67, a46, a31, a31] - 
     T[a11, a67, a67, a51, a24, a24] + T[a11, a67, a67, a51, a35, a35] + 
     T[a11, a67, a67, a56, a22, a22] - T[a11, a67, a67, a56, a33, a33] - 
     T[a11, a67, a67, a67, a22, a22] + T[a11, a67, a67, a67, a22, a26] + 
     T[a11, a67, a67, a67, a26, a22] - T[a11, a67, a67, a67, a26, a26] - 
     T[a11, a67, a67, a67, a31, a31] + T[a11, a67, a67, a67, a31, a35] + 
     T[a11, a67, a67, a67, a35, a31] - T[a11, a67, a67, a67, a35, a35] + 
     T[a11, a67, a67, a67, a41, a26] + T[a11, a67, a67, a67, a41, a33] + 
     T[a11, a67, a67, a67, a46, a24] + T[a11, a67, a67, a67, a46, a31] + 
     T[a11, a67, a67, a67, a51, a24] + T[a11, a67, a67, a67, a51, a35] + 
     T[a11, a67, a67, a67, a56, a22] + T[a11, a67, a67, a67, a56, a33] + 
     4*T[a12, a12, a12, a12, a12, a22] + 4*T[a12, a12, a12, a12, a12, a23] - 
     4*T[a12, a12, a12, a12, a12, a26] + 4*T[a12, a12, a12, a12, a12, a31] + 
     4*T[a12, a12, a12, a12, a12, a32] - 4*T[a12, a12, a12, a12, a12, a35] - 
     T[a12, a12, a12, a12, a15, a22] + T[a12, a12, a12, a12, a15, a25] + 
     T[a12, a12, a12, a12, a15, a26] - T[a12, a12, a12, a12, a15, a31] + 
     T[a12, a12, a12, a12, a15, a34] + T[a12, a12, a12, a12, a15, a35] - 
     T[a12, a12, a12, a12, a16, a23] + T[a12, a12, a12, a12, a16, a26] + 
     T[a12, a12, a12, a12, a16, a27] - T[a12, a12, a12, a12, a16, a32] + 
     T[a12, a12, a12, a12, a16, a35] + T[a12, a12, a12, a12, a16, a36] + 
     T[a12, a12, a12, a12, a22, a22] - T[a12, a12, a12, a12, a22, a26] - 
     T[a12, a12, a12, a12, a22, a34] + T[a12, a12, a12, a12, a22, a35] + 
     T[a12, a12, a12, a12, a23, a23] - T[a12, a12, a12, a12, a23, a26] + 
     T[a12, a12, a12, a12, a23, a35] - T[a12, a12, a12, a12, a23, a36] - 
     T[a12, a12, a12, a12, a26, a22] - T[a12, a12, a12, a12, a26, a23] - 
     2*T[a12, a12, a12, a12, a26, a31] - 2*T[a12, a12, a12, a12, a26, a32] + 
     2*T[a12, a12, a12, a12, a26, a35] - T[a12, a12, a12, a12, a31, a25] + 
     T[a12, a12, a12, a12, a31, a26] + T[a12, a12, a12, a12, a31, a31] - 
     T[a12, a12, a12, a12, a31, a35] + T[a12, a12, a12, a12, a32, a26] - 
     T[a12, a12, a12, a12, a32, a27] + T[a12, a12, a12, a12, a32, a32] - 
     T[a12, a12, a12, a12, a32, a35] - 2*T[a12, a12, a12, a12, a35, a22] - 
     2*T[a12, a12, a12, a12, a35, a23] + 2*T[a12, a12, a12, a12, a35, a26] - 
     T[a12, a12, a12, a12, a35, a31] - T[a12, a12, a12, a12, a35, a32] - 
     T[a12, a12, a12, a12, a44, a22] - T[a12, a12, a12, a12, a44, a36] - 
     T[a12, a12, a12, a12, a47, a25] - T[a12, a12, a12, a12, a47, a32] - 
     T[a12, a12, a12, a12, a54, a27] - T[a12, a12, a12, a12, a54, a31] - 
     T[a12, a12, a12, a12, a57, a23] - T[a12, a12, a12, a12, a57, a34] - 
     T[a12, a12, a12, a15, a12, a22] - T[a12, a12, a12, a15, a12, a23] + 
     T[a12, a12, a12, a15, a12, a26] - T[a12, a12, a12, a15, a12, a31] - 
     T[a12, a12, a12, a15, a12, a32] + T[a12, a12, a12, a15, a12, a35] + 
     T[a12, a12, a12, a15, a15, a22] - T[a12, a12, a12, a15, a15, a25] - 
     T[a12, a12, a12, a15, a15, a26] + T[a12, a12, a12, a15, a15, a31] - 
     T[a12, a12, a12, a15, a15, a34] - T[a12, a12, a12, a15, a15, a35] + 
     T[a12, a12, a12, a15, a22, a34] - T[a12, a12, a12, a15, a25, a25] + 
     T[a12, a12, a12, a15, a26, a32] + T[a12, a12, a12, a15, a31, a25] - 
     T[a12, a12, a12, a15, a34, a34] + T[a12, a12, a12, a15, a35, a23] + 
     T[a12, a12, a12, a15, a47, a25] + T[a12, a12, a12, a15, a47, a32] + 
     T[a12, a12, a12, a15, a57, a23] + T[a12, a12, a12, a15, a57, a34] - 
     T[a12, a12, a12, a16, a12, a22] - T[a12, a12, a12, a16, a12, a23] + 
     T[a12, a12, a12, a16, a12, a26] - T[a12, a12, a12, a16, a12, a31] - 
     T[a12, a12, a12, a16, a12, a32] + T[a12, a12, a12, a16, a12, a35] + 
     T[a12, a12, a12, a16, a16, a23] - T[a12, a12, a12, a16, a16, a26] - 
     T[a12, a12, a12, a16, a16, a27] + T[a12, a12, a12, a16, a16, a32] - 
     T[a12, a12, a12, a16, a16, a35] - T[a12, a12, a12, a16, a16, a36] + 
     T[a12, a12, a12, a16, a23, a36] + T[a12, a12, a12, a16, a26, a31] - 
     T[a12, a12, a12, a16, a27, a27] + T[a12, a12, a12, a16, a32, a27] + 
     T[a12, a12, a12, a16, a35, a22] - T[a12, a12, a12, a16, a36, a36] + 
     T[a12, a12, a12, a16, a44, a22] + T[a12, a12, a12, a16, a44, a36] + 
     T[a12, a12, a12, a16, a54, a27] + T[a12, a12, a12, a16, a54, a31] + 
     T[a12, a12, a12, a22, a22, a22] + T[a12, a12, a12, a22, a26, a26] + 
     T[a12, a12, a12, a22, a34, a34] + T[a12, a12, a12, a22, a35, a35] + 
     T[a12, a12, a12, a23, a23, a23] + T[a12, a12, a12, a23, a26, a26] + 
     T[a12, a12, a12, a23, a35, a35] + T[a12, a12, a12, a23, a36, a36] - 
     T[a12, a12, a12, a26, a12, a22] - T[a12, a12, a12, a26, a12, a23] + 
     T[a12, a12, a12, a26, a12, a26] - T[a12, a12, a12, a26, a12, a31] - 
     T[a12, a12, a12, a26, a12, a32] + T[a12, a12, a12, a26, a12, a35] + 
     T[a12, a12, a12, a26, a22, a26] + T[a12, a12, a12, a26, a23, a26] + 
     T[a12, a12, a12, a26, a26, a22] + T[a12, a12, a12, a26, a26, a23] - 
     2*T[a12, a12, a12, a26, a26, a26] + T[a12, a12, a12, a26, a26, a31] + 
     T[a12, a12, a12, a26, a26, a32] - 2*T[a12, a12, a12, a26, a26, a35] - 
     T[a12, a12, a12, a26, a31, a31] + T[a12, a12, a12, a26, a31, a35] - 
     T[a12, a12, a12, a26, a32, a32] + T[a12, a12, a12, a26, a32, a35] + 
     T[a12, a12, a12, a26, a35, a22] + T[a12, a12, a12, a26, a35, a23] - 
     2*T[a12, a12, a12, a26, a35, a26] + T[a12, a12, a12, a26, a35, a31] + 
     T[a12, a12, a12, a26, a35, a32] - 2*T[a12, a12, a12, a26, a35, a35] + 
     T[a12, a12, a12, a31, a25, a25] + T[a12, a12, a12, a31, a26, a26] + 
     T[a12, a12, a12, a31, a31, a31] + T[a12, a12, a12, a31, a35, a35] + 
     T[a12, a12, a12, a32, a26, a26] + T[a12, a12, a12, a32, a27, a27] + 
     T[a12, a12, a12, a32, a32, a32] + T[a12, a12, a12, a32, a35, a35] - 
     T[a12, a12, a12, a35, a12, a22] - T[a12, a12, a12, a35, a12, a23] + 
     T[a12, a12, a12, a35, a12, a26] - T[a12, a12, a12, a35, a12, a31] - 
     T[a12, a12, a12, a35, a12, a32] + T[a12, a12, a12, a35, a12, a35] - 
     T[a12, a12, a12, a35, a22, a22] + T[a12, a12, a12, a35, a22, a26] - 
     T[a12, a12, a12, a35, a23, a23] + T[a12, a12, a12, a35, a23, a26] + 
     T[a12, a12, a12, a35, a26, a22] + T[a12, a12, a12, a35, a26, a23] - 
     2*T[a12, a12, a12, a35, a26, a26] + T[a12, a12, a12, a35, a26, a31] + 
     T[a12, a12, a12, a35, a26, a32] - 2*T[a12, a12, a12, a35, a26, a35] + 
     T[a12, a12, a12, a35, a31, a35] + T[a12, a12, a12, a35, a32, a35] + 
     T[a12, a12, a12, a35, a35, a22] + T[a12, a12, a12, a35, a35, a23] - 
     2*T[a12, a12, a12, a35, a35, a26] + T[a12, a12, a12, a35, a35, a31] + 
     T[a12, a12, a12, a35, a35, a32] - 2*T[a12, a12, a12, a35, a35, a35] - 
     T[a12, a12, a12, a44, a22, a22] + T[a12, a12, a12, a44, a36, a36] + 
     T[a12, a12, a12, a47, a25, a25] - T[a12, a12, a12, a47, a32, a32] + 
     T[a12, a12, a12, a54, a27, a27] - T[a12, a12, a12, a54, a31, a31] - 
     T[a12, a12, a12, a57, a23, a23] + T[a12, a12, a12, a57, a34, a34] - 
     T[a12, a12, a15, a12, a12, a22] - T[a12, a12, a15, a12, a12, a23] + 
     T[a12, a12, a15, a12, a12, a26] - T[a12, a12, a15, a12, a12, a31] - 
     T[a12, a12, a15, a12, a12, a32] + T[a12, a12, a15, a12, a12, a35] + 
     T[a12, a12, a15, a12, a15, a22] - T[a12, a12, a15, a12, a15, a25] - 
     T[a12, a12, a15, a12, a15, a26] + T[a12, a12, a15, a12, a15, a31] - 
     T[a12, a12, a15, a12, a15, a34] - T[a12, a12, a15, a12, a15, a35] + 
     T[a12, a12, a15, a12, a22, a34] - T[a12, a12, a15, a12, a23, a23] + 
     T[a12, a12, a15, a12, a26, a32] + T[a12, a12, a15, a12, a31, a25] - 
     T[a12, a12, a15, a12, a32, a32] + T[a12, a12, a15, a12, a35, a23] + 
     T[a12, a12, a15, a12, a47, a25] + T[a12, a12, a15, a12, a47, a32] + 
     T[a12, a12, a15, a12, a57, a23] + T[a12, a12, a15, a12, a57, a34] + 
     T[a12, a12, a15, a15, a12, a22] + T[a12, a12, a15, a15, a12, a23] - 
     T[a12, a12, a15, a15, a12, a26] + T[a12, a12, a15, a15, a12, a31] + 
     T[a12, a12, a15, a15, a12, a32] - T[a12, a12, a15, a15, a12, a35] - 
     T[a12, a12, a15, a15, a15, a22] + T[a12, a12, a15, a15, a15, a25] + 
     T[a12, a12, a15, a15, a15, a26] - T[a12, a12, a15, a15, a15, a31] + 
     T[a12, a12, a15, a15, a15, a34] + T[a12, a12, a15, a15, a15, a35] - 
     T[a12, a12, a15, a15, a22, a34] + T[a12, a12, a15, a15, a25, a25] - 
     T[a12, a12, a15, a15, a26, a32] - T[a12, a12, a15, a15, a31, a25] + 
     T[a12, a12, a15, a15, a34, a34] - T[a12, a12, a15, a15, a35, a23] - 
     T[a12, a12, a15, a15, a47, a25] - T[a12, a12, a15, a15, a47, a32] - 
     T[a12, a12, a15, a15, a57, a23] - T[a12, a12, a15, a15, a57, a34] - 
     T[a12, a12, a15, a22, a34, a34] + T[a12, a12, a15, a25, a25, a25] + 
     T[a12, a12, a15, a26, a32, a32] - T[a12, a12, a15, a31, a25, a25] + 
     T[a12, a12, a15, a34, a34, a34] + T[a12, a12, a15, a35, a23, a23] - 
     T[a12, a12, a15, a47, a25, a25] + T[a12, a12, a15, a47, a32, a32] + 
     T[a12, a12, a15, a57, a23, a23] - T[a12, a12, a15, a57, a34, a34] - 
     T[a12, a12, a16, a12, a12, a22] - T[a12, a12, a16, a12, a12, a23] + 
     T[a12, a12, a16, a12, a12, a26] - T[a12, a12, a16, a12, a12, a31] - 
     T[a12, a12, a16, a12, a12, a32] + T[a12, a12, a16, a12, a12, a35] + 
     T[a12, a12, a16, a12, a16, a23] - T[a12, a12, a16, a12, a16, a26] - 
     T[a12, a12, a16, a12, a16, a27] + T[a12, a12, a16, a12, a16, a32] - 
     T[a12, a12, a16, a12, a16, a35] - T[a12, a12, a16, a12, a16, a36] - 
     T[a12, a12, a16, a12, a22, a22] + T[a12, a12, a16, a12, a23, a36] + 
     T[a12, a12, a16, a12, a26, a31] - T[a12, a12, a16, a12, a31, a31] + 
     T[a12, a12, a16, a12, a32, a27] + T[a12, a12, a16, a12, a35, a22] + 
     T[a12, a12, a16, a12, a44, a22] + T[a12, a12, a16, a12, a44, a36] + 
     T[a12, a12, a16, a12, a54, a27] + T[a12, a12, a16, a12, a54, a31] + 
     T[a12, a12, a16, a16, a12, a22] + T[a12, a12, a16, a16, a12, a23] - 
     T[a12, a12, a16, a16, a12, a26] + T[a12, a12, a16, a16, a12, a31] + 
     T[a12, a12, a16, a16, a12, a32] - T[a12, a12, a16, a16, a12, a35] - 
     T[a12, a12, a16, a16, a16, a23] + T[a12, a12, a16, a16, a16, a26] + 
     T[a12, a12, a16, a16, a16, a27] - T[a12, a12, a16, a16, a16, a32] + 
     T[a12, a12, a16, a16, a16, a35] + T[a12, a12, a16, a16, a16, a36] - 
     T[a12, a12, a16, a16, a23, a36] - T[a12, a12, a16, a16, a26, a31] + 
     T[a12, a12, a16, a16, a27, a27] - T[a12, a12, a16, a16, a32, a27] - 
     T[a12, a12, a16, a16, a35, a22] + T[a12, a12, a16, a16, a36, a36] - 
     T[a12, a12, a16, a16, a44, a22] - T[a12, a12, a16, a16, a44, a36] - 
     T[a12, a12, a16, a16, a54, a27] - T[a12, a12, a16, a16, a54, a31] - 
     T[a12, a12, a16, a23, a36, a36] + T[a12, a12, a16, a26, a31, a31] + 
     T[a12, a12, a16, a27, a27, a27] - T[a12, a12, a16, a32, a27, a27] + 
     T[a12, a12, a16, a35, a22, a22] + T[a12, a12, a16, a36, a36, a36] + 
     T[a12, a12, a16, a44, a22, a22] - T[a12, a12, a16, a44, a36, a36] - 
     T[a12, a12, a16, a54, a27, a27] + T[a12, a12, a16, a54, a31, a31] + 
     T[a12, a12, a22, a22, a22, a22] - T[a12, a12, a22, a26, a26, a26] - 
     T[a12, a12, a22, a34, a34, a34] + T[a12, a12, a22, a35, a35, a35] + 
     T[a12, a12, a23, a23, a23, a23] - T[a12, a12, a23, a26, a26, a26] + 
     T[a12, a12, a23, a35, a35, a35] - T[a12, a12, a23, a36, a36, a36] - 
     T[a12, a12, a26, a12, a12, a22] - T[a12, a12, a26, a12, a12, a23] + 
     T[a12, a12, a26, a12, a12, a26] - T[a12, a12, a26, a12, a12, a31] - 
     T[a12, a12, a26, a12, a12, a32] + T[a12, a12, a26, a12, a12, a35] + 
     T[a12, a12, a26, a12, a22, a26] + T[a12, a12, a26, a12, a23, a26] + 
     T[a12, a12, a26, a12, a26, a22] + T[a12, a12, a26, a12, a26, a23] - 
     T[a12, a12, a26, a12, a26, a26] + T[a12, a12, a26, a12, a26, a31] + 
     T[a12, a12, a26, a12, a26, a32] - 2*T[a12, a12, a26, a12, a26, a35] + 
     T[a12, a12, a26, a12, a31, a35] + T[a12, a12, a26, a12, a32, a35] + 
     T[a12, a12, a26, a12, a35, a22] + T[a12, a12, a26, a12, a35, a23] - 
     2*T[a12, a12, a26, a12, a35, a26] + T[a12, a12, a26, a12, a35, a31] + 
     T[a12, a12, a26, a12, a35, a32] - T[a12, a12, a26, a12, a35, a35] - 
     T[a12, a12, a26, a22, a26, a26] - T[a12, a12, a26, a23, a26, a26] + 
     T[a12, a12, a26, a26, a12, a22] + T[a12, a12, a26, a26, a12, a23] - 
     T[a12, a12, a26, a26, a12, a26] + T[a12, a12, a26, a26, a12, a31] + 
     T[a12, a12, a26, a26, a12, a32] - T[a12, a12, a26, a26, a12, a35] - 
     T[a12, a12, a26, a26, a22, a26] - T[a12, a12, a26, a26, a23, a26] - 
     T[a12, a12, a26, a26, a26, a22] - T[a12, a12, a26, a26, a26, a23] - 
     T[a12, a12, a26, a26, a26, a31] - T[a12, a12, a26, a26, a26, a32] + 
     2*T[a12, a12, a26, a26, a26, a35] - T[a12, a12, a26, a26, a31, a35] - 
     T[a12, a12, a26, a26, a32, a35] - T[a12, a12, a26, a26, a35, a22] - 
     T[a12, a12, a26, a26, a35, a23] + 2*T[a12, a12, a26, a26, a35, a26] - 
     T[a12, a12, a26, a26, a35, a31] - T[a12, a12, a26, a26, a35, a32] + 
     2*T[a12, a12, a26, a26, a35, a35] - T[a12, a12, a26, a31, a31, a31] - 
     T[a12, a12, a26, a31, a35, a35] - T[a12, a12, a26, a32, a32, a32] - 
     T[a12, a12, a26, a32, a35, a35] + T[a12, a12, a26, a35, a12, a22] + 
     T[a12, a12, a26, a35, a12, a23] - T[a12, a12, a26, a35, a12, a26] + 
     T[a12, a12, a26, a35, a12, a31] + T[a12, a12, a26, a35, a12, a32] - 
     T[a12, a12, a26, a35, a12, a35] - T[a12, a12, a26, a35, a22, a26] - 
     T[a12, a12, a26, a35, a23, a26] - T[a12, a12, a26, a35, a26, a22] - 
     T[a12, a12, a26, a35, a26, a23] + 2*T[a12, a12, a26, a35, a26, a26] - 
     T[a12, a12, a26, a35, a26, a31] - T[a12, a12, a26, a35, a26, a32] + 
     2*T[a12, a12, a26, a35, a26, a35] - T[a12, a12, a26, a35, a31, a35] - 
     T[a12, a12, a26, a35, a32, a35] - T[a12, a12, a26, a35, a35, a22] - 
     T[a12, a12, a26, a35, a35, a23] + 2*T[a12, a12, a26, a35, a35, a26] - 
     T[a12, a12, a26, a35, a35, a31] - T[a12, a12, a26, a35, a35, a32] + 
     2*T[a12, a12, a26, a35, a35, a35] - T[a12, a12, a31, a25, a25, a25] + 
     T[a12, a12, a31, a26, a26, a26] + T[a12, a12, a31, a31, a31, a31] - 
     T[a12, a12, a31, a35, a35, a35] + T[a12, a12, a32, a26, a26, a26] - 
     T[a12, a12, a32, a27, a27, a27] + T[a12, a12, a32, a32, a32, a32] - 
     T[a12, a12, a32, a35, a35, a35] - T[a12, a12, a35, a12, a12, a22] - 
     T[a12, a12, a35, a12, a12, a23] + T[a12, a12, a35, a12, a12, a26] - 
     T[a12, a12, a35, a12, a12, a31] - T[a12, a12, a35, a12, a12, a32] + 
     T[a12, a12, a35, a12, a12, a35] + T[a12, a12, a35, a12, a22, a26] + 
     T[a12, a12, a35, a12, a23, a26] + T[a12, a12, a35, a12, a26, a22] + 
     T[a12, a12, a35, a12, a26, a23] - T[a12, a12, a35, a12, a26, a26] + 
     T[a12, a12, a35, a12, a26, a31] + T[a12, a12, a35, a12, a26, a32] - 
     2*T[a12, a12, a35, a12, a26, a35] + T[a12, a12, a35, a12, a31, a35] + 
     T[a12, a12, a35, a12, a32, a35] + T[a12, a12, a35, a12, a35, a22] + 
     T[a12, a12, a35, a12, a35, a23] - 2*T[a12, a12, a35, a12, a35, a26] + 
     T[a12, a12, a35, a12, a35, a31] + T[a12, a12, a35, a12, a35, a32] - 
     T[a12, a12, a35, a12, a35, a35] - T[a12, a12, a35, a22, a22, a22] - 
     T[a12, a12, a35, a22, a26, a26] - T[a12, a12, a35, a23, a23, a23] - 
     T[a12, a12, a35, a23, a26, a26] + T[a12, a12, a35, a26, a12, a22] + 
     T[a12, a12, a35, a26, a12, a23] - T[a12, a12, a35, a26, a12, a26] + 
     T[a12, a12, a35, a26, a12, a31] + T[a12, a12, a35, a26, a12, a32] - 
     T[a12, a12, a35, a26, a12, a35] - T[a12, a12, a35, a26, a22, a26] - 
     T[a12, a12, a35, a26, a23, a26] - T[a12, a12, a35, a26, a26, a22] - 
     T[a12, a12, a35, a26, a26, a23] + 2*T[a12, a12, a35, a26, a26, a26] - 
     T[a12, a12, a35, a26, a26, a31] - T[a12, a12, a35, a26, a26, a32] + 
     2*T[a12, a12, a35, a26, a26, a35] - T[a12, a12, a35, a26, a31, a35] - 
     T[a12, a12, a35, a26, a32, a35] - T[a12, a12, a35, a26, a35, a22] - 
     T[a12, a12, a35, a26, a35, a23] + 2*T[a12, a12, a35, a26, a35, a26] - 
     T[a12, a12, a35, a26, a35, a31] - T[a12, a12, a35, a26, a35, a32] + 
     2*T[a12, a12, a35, a26, a35, a35] - T[a12, a12, a35, a31, a35, a35] - 
     T[a12, a12, a35, a32, a35, a35] + T[a12, a12, a35, a35, a12, a22] + 
     T[a12, a12, a35, a35, a12, a23] - T[a12, a12, a35, a35, a12, a26] + 
     T[a12, a12, a35, a35, a12, a31] + T[a12, a12, a35, a35, a12, a32] - 
     T[a12, a12, a35, a35, a12, a35] - T[a12, a12, a35, a35, a22, a26] - 
     T[a12, a12, a35, a35, a23, a26] - T[a12, a12, a35, a35, a26, a22] - 
     T[a12, a12, a35, a35, a26, a23] + 2*T[a12, a12, a35, a35, a26, a26] - 
     T[a12, a12, a35, a35, a26, a31] - T[a12, a12, a35, a35, a26, a32] + 
     2*T[a12, a12, a35, a35, a26, a35] - T[a12, a12, a35, a35, a31, a35] - 
     T[a12, a12, a35, a35, a32, a35] - T[a12, a12, a35, a35, a35, a22] - 
     T[a12, a12, a35, a35, a35, a23] + 2*T[a12, a12, a35, a35, a35, a26] - 
     T[a12, a12, a35, a35, a35, a31] - T[a12, a12, a35, a35, a35, a32] - 
     T[a12, a12, a44, a22, a22, a22] - T[a12, a12, a44, a36, a36, a36] - 
     T[a12, a12, a47, a25, a25, a25] - T[a12, a12, a47, a32, a32, a32] - 
     T[a12, a12, a54, a27, a27, a27] - T[a12, a12, a54, a31, a31, a31] - 
     T[a12, a12, a57, a23, a23, a23] - T[a12, a12, a57, a34, a34, a34] - 
     T[a12, a15, a12, a12, a12, a22] - T[a12, a15, a12, a12, a12, a23] + 
     T[a12, a15, a12, a12, a12, a26] - T[a12, a15, a12, a12, a12, a31] - 
     T[a12, a15, a12, a12, a12, a32] + T[a12, a15, a12, a12, a12, a35] + 
     T[a12, a15, a12, a12, a15, a22] - T[a12, a15, a12, a12, a15, a25] - 
     T[a12, a15, a12, a12, a15, a26] + T[a12, a15, a12, a12, a15, a31] - 
     T[a12, a15, a12, a12, a15, a34] - T[a12, a15, a12, a12, a15, a35] + 
     T[a12, a15, a12, a12, a22, a34] - T[a12, a15, a12, a12, a23, a23] + 
     T[a12, a15, a12, a12, a26, a32] + T[a12, a15, a12, a12, a31, a25] - 
     T[a12, a15, a12, a12, a32, a32] + T[a12, a15, a12, a12, a35, a23] + 
     T[a12, a15, a12, a12, a47, a25] + T[a12, a15, a12, a12, a47, a32] + 
     T[a12, a15, a12, a12, a57, a23] + T[a12, a15, a12, a12, a57, a34] + 
     T[a12, a15, a12, a15, a12, a22] + T[a12, a15, a12, a15, a12, a23] - 
     T[a12, a15, a12, a15, a12, a26] + T[a12, a15, a12, a15, a12, a31] + 
     T[a12, a15, a12, a15, a12, a32] - T[a12, a15, a12, a15, a12, a35] - 
     T[a12, a15, a12, a15, a15, a22] + T[a12, a15, a12, a15, a15, a25] + 
     T[a12, a15, a12, a15, a15, a26] - T[a12, a15, a12, a15, a15, a31] + 
     T[a12, a15, a12, a15, a15, a34] + T[a12, a15, a12, a15, a15, a35] - 
     T[a12, a15, a12, a15, a22, a34] + T[a12, a15, a12, a15, a25, a25] - 
     T[a12, a15, a12, a15, a26, a32] - T[a12, a15, a12, a15, a31, a25] + 
     T[a12, a15, a12, a15, a34, a34] - T[a12, a15, a12, a15, a35, a23] - 
     T[a12, a15, a12, a15, a47, a25] - T[a12, a15, a12, a15, a47, a32] - 
     T[a12, a15, a12, a15, a57, a23] - T[a12, a15, a12, a15, a57, a34] - 
     T[a12, a15, a12, a22, a34, a34] - T[a12, a15, a12, a23, a23, a23] + 
     T[a12, a15, a12, a26, a32, a32] - T[a12, a15, a12, a31, a25, a25] - 
     T[a12, a15, a12, a32, a32, a32] + T[a12, a15, a12, a35, a23, a23] - 
     T[a12, a15, a12, a47, a25, a25] + T[a12, a15, a12, a47, a32, a32] + 
     T[a12, a15, a12, a57, a23, a23] - T[a12, a15, a12, a57, a34, a34] + 
     T[a12, a15, a15, a12, a12, a22] + T[a12, a15, a15, a12, a12, a23] - 
     T[a12, a15, a15, a12, a12, a26] + T[a12, a15, a15, a12, a12, a31] + 
     T[a12, a15, a15, a12, a12, a32] - T[a12, a15, a15, a12, a12, a35] - 
     T[a12, a15, a15, a12, a15, a22] + T[a12, a15, a15, a12, a15, a25] + 
     T[a12, a15, a15, a12, a15, a26] - T[a12, a15, a15, a12, a15, a31] + 
     T[a12, a15, a15, a12, a15, a34] + T[a12, a15, a15, a12, a15, a35] - 
     T[a12, a15, a15, a12, a22, a34] + T[a12, a15, a15, a12, a23, a23] - 
     T[a12, a15, a15, a12, a26, a32] - T[a12, a15, a15, a12, a31, a25] + 
     T[a12, a15, a15, a12, a32, a32] - T[a12, a15, a15, a12, a35, a23] - 
     T[a12, a15, a15, a12, a47, a25] - T[a12, a15, a15, a12, a47, a32] - 
     T[a12, a15, a15, a12, a57, a23] - T[a12, a15, a15, a12, a57, a34] - 
     T[a12, a15, a15, a15, a12, a22] - T[a12, a15, a15, a15, a12, a23] + 
     T[a12, a15, a15, a15, a12, a26] - T[a12, a15, a15, a15, a12, a31] - 
     T[a12, a15, a15, a15, a12, a32] + T[a12, a15, a15, a15, a12, a35] + 
     2*T[a12, a15, a15, a15, a15, a22] - 2*T[a12, a15, a15, a15, a15, a25] - 
     2*T[a12, a15, a15, a15, a15, a26] + 2*T[a12, a15, a15, a15, a15, a31] - 
     2*T[a12, a15, a15, a15, a15, a34] - 2*T[a12, a15, a15, a15, a15, a35] - 
     T[a12, a15, a15, a15, a22, a22] + T[a12, a15, a15, a15, a22, a25] + 
     T[a12, a15, a15, a15, a22, a26] - 2*T[a12, a15, a15, a15, a22, a31] + 
     2*T[a12, a15, a15, a15, a22, a34] + T[a12, a15, a15, a15, a22, a35] + 
     T[a12, a15, a15, a15, a25, a22] - T[a12, a15, a15, a15, a25, a25] + 
     T[a12, a15, a15, a15, a26, a22] + T[a12, a15, a15, a15, a26, a32] - 
     2*T[a12, a15, a15, a15, a31, a22] + 2*T[a12, a15, a15, a15, a31, a25] + 
     T[a12, a15, a15, a15, a31, a26] - T[a12, a15, a15, a15, a31, a31] + 
     T[a12, a15, a15, a15, a31, a34] + T[a12, a15, a15, a15, a31, a35] + 
     T[a12, a15, a15, a15, a34, a31] - T[a12, a15, a15, a15, a34, a34] + 
     T[a12, a15, a15, a15, a35, a23] + T[a12, a15, a15, a15, a35, a31] + 
     T[a12, a15, a15, a15, a47, a25] + T[a12, a15, a15, a15, a47, a32] + 
     T[a12, a15, a15, a15, a57, a23] + T[a12, a15, a15, a15, a57, a34] - 
     T[a12, a15, a15, a22, a15, a22] + T[a12, a15, a15, a22, a15, a25] + 
     T[a12, a15, a15, a22, a15, a26] - T[a12, a15, a15, a22, a15, a31] + 
     T[a12, a15, a15, a22, a15, a34] + T[a12, a15, a15, a22, a15, a35] + 
     T[a12, a15, a15, a22, a22, a22] - T[a12, a15, a15, a22, a22, a25] - 
     T[a12, a15, a15, a22, a22, a26] + 2*T[a12, a15, a15, a22, a22, a31] - 
     T[a12, a15, a15, a22, a22, a34] - T[a12, a15, a15, a22, a22, a35] - 
     T[a12, a15, a15, a22, a25, a22] - T[a12, a15, a15, a22, a26, a22] + 
     2*T[a12, a15, a15, a22, a31, a22] - T[a12, a15, a15, a22, a31, a25] - 
     T[a12, a15, a15, a22, a31, a26] + 2*T[a12, a15, a15, a22, a31, a31] - 
     T[a12, a15, a15, a22, a31, a34] - T[a12, a15, a15, a22, a31, a35] - 
     T[a12, a15, a15, a22, a34, a31] + T[a12, a15, a15, a22, a34, a34] - 
     T[a12, a15, a15, a22, a35, a31] - T[a12, a15, a15, a25, a22, a22] - 
     T[a12, a15, a15, a25, a25, a25] - T[a12, a15, a15, a26, a22, a22] - 
     T[a12, a15, a15, a26, a32, a32] - T[a12, a15, a15, a31, a15, a22] + 
     T[a12, a15, a15, a31, a15, a25] + T[a12, a15, a15, a31, a15, a26] - 
     T[a12, a15, a15, a31, a15, a31] + T[a12, a15, a15, a31, a15, a34] + 
     T[a12, a15, a15, a31, a15, a35] + 2*T[a12, a15, a15, a31, a22, a22] - 
     T[a12, a15, a15, a31, a22, a25] - T[a12, a15, a15, a31, a22, a26] + 
     2*T[a12, a15, a15, a31, a22, a31] - T[a12, a15, a15, a31, a22, a34] - 
     T[a12, a15, a15, a31, a22, a35] - T[a12, a15, a15, a31, a25, a22] + 
     T[a12, a15, a15, a31, a25, a25] - T[a12, a15, a15, a31, a26, a22] + 
     2*T[a12, a15, a15, a31, a31, a22] - T[a12, a15, a15, a31, a31, a25] - 
     T[a12, a15, a15, a31, a31, a26] + T[a12, a15, a15, a31, a31, a31] - 
     T[a12, a15, a15, a31, a31, a34] - T[a12, a15, a15, a31, a31, a35] - 
     T[a12, a15, a15, a31, a34, a31] - T[a12, a15, a15, a31, a35, a31] - 
     T[a12, a15, a15, a34, a31, a31] - T[a12, a15, a15, a34, a34, a34] - 
     T[a12, a15, a15, a35, a23, a23] - T[a12, a15, a15, a35, a31, a31] + 
     T[a12, a15, a15, a47, a25, a25] - T[a12, a15, a15, a47, a32, a32] - 
     T[a12, a15, a15, a57, a23, a23] + T[a12, a15, a15, a57, a34, a34] - 
     T[a12, a15, a22, a15, a15, a22] + T[a12, a15, a22, a15, a15, a25] + 
     T[a12, a15, a22, a15, a15, a26] - T[a12, a15, a22, a15, a15, a31] + 
     T[a12, a15, a22, a15, a15, a34] + T[a12, a15, a22, a15, a15, a35] + 
     T[a12, a15, a22, a15, a22, a22] - T[a12, a15, a22, a15, a22, a25] - 
     T[a12, a15, a22, a15, a22, a26] + 2*T[a12, a15, a22, a15, a22, a31] - 
     T[a12, a15, a22, a15, a22, a34] - T[a12, a15, a22, a15, a22, a35] - 
     T[a12, a15, a22, a15, a25, a22] - T[a12, a15, a22, a15, a26, a22] + 
     2*T[a12, a15, a22, a15, a31, a22] - T[a12, a15, a22, a15, a31, a25] - 
     T[a12, a15, a22, a15, a31, a26] + T[a12, a15, a22, a15, a31, a31] - 
     T[a12, a15, a22, a15, a31, a34] - T[a12, a15, a22, a15, a31, a35] - 
     T[a12, a15, a22, a15, a34, a31] - T[a12, a15, a22, a15, a35, a31] + 
     T[a12, a15, a22, a22, a15, a22] - T[a12, a15, a22, a22, a15, a25] - 
     T[a12, a15, a22, a22, a15, a26] + T[a12, a15, a22, a22, a15, a31] - 
     T[a12, a15, a22, a22, a15, a34] - T[a12, a15, a22, a22, a15, a35] - 
     T[a12, a15, a22, a22, a22, a22] + T[a12, a15, a22, a22, a22, a25] + 
     T[a12, a15, a22, a22, a22, a26] - 2*T[a12, a15, a22, a22, a22, a31] + 
     T[a12, a15, a22, a22, a22, a34] + T[a12, a15, a22, a22, a22, a35] + 
     T[a12, a15, a22, a22, a25, a22] + T[a12, a15, a22, a22, a26, a22] - 
     2*T[a12, a15, a22, a22, a31, a22] + T[a12, a15, a22, a22, a31, a25] + 
     T[a12, a15, a22, a22, a31, a26] - 2*T[a12, a15, a22, a22, a31, a31] + 
     T[a12, a15, a22, a22, a31, a34] + T[a12, a15, a22, a22, a31, a35] + 
     T[a12, a15, a22, a22, a34, a31] + T[a12, a15, a22, a22, a35, a31] + 
     T[a12, a15, a22, a25, a22, a22] + T[a12, a15, a22, a26, a22, a22] + 
     T[a12, a15, a22, a31, a15, a22] - T[a12, a15, a22, a31, a15, a25] - 
     T[a12, a15, a22, a31, a15, a26] + T[a12, a15, a22, a31, a15, a31] - 
     T[a12, a15, a22, a31, a15, a34] - T[a12, a15, a22, a31, a15, a35] - 
     2*T[a12, a15, a22, a31, a22, a22] + T[a12, a15, a22, a31, a22, a25] + 
     T[a12, a15, a22, a31, a22, a26] - 2*T[a12, a15, a22, a31, a22, a31] + 
     T[a12, a15, a22, a31, a22, a34] + T[a12, a15, a22, a31, a22, a35] + 
     T[a12, a15, a22, a31, a25, a22] + T[a12, a15, a22, a31, a26, a22] - 
     2*T[a12, a15, a22, a31, a31, a22] + T[a12, a15, a22, a31, a31, a25] + 
     T[a12, a15, a22, a31, a31, a26] - 2*T[a12, a15, a22, a31, a31, a31] + 
     T[a12, a15, a22, a31, a31, a34] + T[a12, a15, a22, a31, a31, a35] + 
     T[a12, a15, a22, a31, a34, a31] + T[a12, a15, a22, a31, a35, a31] + 
     T[a12, a15, a22, a34, a31, a31] + T[a12, a15, a22, a34, a34, a34] + 
     T[a12, a15, a22, a35, a31, a31] + T[a12, a15, a25, a22, a22, a22] - 
     T[a12, a15, a25, a25, a25, a25] + T[a12, a15, a26, a22, a22, a22] + 
     T[a12, a15, a26, a32, a32, a32] - T[a12, a15, a31, a15, a15, a22] + 
     T[a12, a15, a31, a15, a15, a25] + T[a12, a15, a31, a15, a15, a26] - 
     T[a12, a15, a31, a15, a15, a31] + T[a12, a15, a31, a15, a15, a34] + 
     T[a12, a15, a31, a15, a15, a35] + T[a12, a15, a31, a15, a22, a22] - 
     T[a12, a15, a31, a15, a22, a25] - T[a12, a15, a31, a15, a22, a26] + 
     2*T[a12, a15, a31, a15, a22, a31] - T[a12, a15, a31, a15, a22, a34] - 
     T[a12, a15, a31, a15, a22, a35] - T[a12, a15, a31, a15, a25, a22] - 
     T[a12, a15, a31, a15, a26, a22] + 2*T[a12, a15, a31, a15, a31, a22] - 
     T[a12, a15, a31, a15, a31, a25] - T[a12, a15, a31, a15, a31, a26] + 
     T[a12, a15, a31, a15, a31, a31] - T[a12, a15, a31, a15, a31, a34] - 
     T[a12, a15, a31, a15, a31, a35] - T[a12, a15, a31, a15, a34, a31] - 
     T[a12, a15, a31, a15, a35, a31] + T[a12, a15, a31, a22, a15, a22] - 
     T[a12, a15, a31, a22, a15, a25] - T[a12, a15, a31, a22, a15, a26] + 
     T[a12, a15, a31, a22, a15, a31] - T[a12, a15, a31, a22, a15, a34] - 
     T[a12, a15, a31, a22, a15, a35] - 2*T[a12, a15, a31, a22, a22, a22] + 
     T[a12, a15, a31, a22, a22, a25] + T[a12, a15, a31, a22, a22, a26] - 
     2*T[a12, a15, a31, a22, a22, a31] + T[a12, a15, a31, a22, a22, a34] + 
     T[a12, a15, a31, a22, a22, a35] + T[a12, a15, a31, a22, a25, a22] + 
     T[a12, a15, a31, a22, a26, a22] - 2*T[a12, a15, a31, a22, a31, a22] + 
     T[a12, a15, a31, a22, a31, a25] + T[a12, a15, a31, a22, a31, a26] - 
     2*T[a12, a15, a31, a22, a31, a31] + T[a12, a15, a31, a22, a31, a34] + 
     T[a12, a15, a31, a22, a31, a35] + T[a12, a15, a31, a22, a34, a31] + 
     T[a12, a15, a31, a22, a35, a31] + T[a12, a15, a31, a25, a22, a22] + 
     T[a12, a15, a31, a25, a25, a25] + T[a12, a15, a31, a26, a22, a22] + 
     T[a12, a15, a31, a31, a15, a22] - T[a12, a15, a31, a31, a15, a25] - 
     T[a12, a15, a31, a31, a15, a26] + T[a12, a15, a31, a31, a15, a31] - 
     T[a12, a15, a31, a31, a15, a34] - T[a12, a15, a31, a31, a15, a35] - 
     2*T[a12, a15, a31, a31, a22, a22] + T[a12, a15, a31, a31, a22, a25] + 
     T[a12, a15, a31, a31, a22, a26] - 2*T[a12, a15, a31, a31, a22, a31] + 
     T[a12, a15, a31, a31, a22, a34] + T[a12, a15, a31, a31, a22, a35] + 
     T[a12, a15, a31, a31, a25, a22] + T[a12, a15, a31, a31, a26, a22] - 
     2*T[a12, a15, a31, a31, a31, a22] + T[a12, a15, a31, a31, a31, a25] + 
     T[a12, a15, a31, a31, a31, a26] - T[a12, a15, a31, a31, a31, a31] + 
     T[a12, a15, a31, a31, a31, a34] + T[a12, a15, a31, a31, a31, a35] + 
     T[a12, a15, a31, a31, a34, a31] + T[a12, a15, a31, a31, a35, a31] + 
     T[a12, a15, a31, a34, a31, a31] + T[a12, a15, a31, a35, a31, a31] + 
     T[a12, a15, a34, a31, a31, a31] - T[a12, a15, a34, a34, a34, a34] + 
     T[a12, a15, a35, a23, a23, a23] + T[a12, a15, a35, a31, a31, a31] + 
     T[a12, a15, a47, a25, a25, a25] + T[a12, a15, a47, a32, a32, a32] + 
     T[a12, a15, a57, a23, a23, a23] + T[a12, a15, a57, a34, a34, a34] - 
     T[a12, a16, a12, a12, a12, a22] - T[a12, a16, a12, a12, a12, a23] + 
     T[a12, a16, a12, a12, a12, a26] - T[a12, a16, a12, a12, a12, a31] - 
     T[a12, a16, a12, a12, a12, a32] + T[a12, a16, a12, a12, a12, a35] + 
     T[a12, a16, a12, a12, a16, a23] - T[a12, a16, a12, a12, a16, a26] - 
     T[a12, a16, a12, a12, a16, a27] + T[a12, a16, a12, a12, a16, a32] - 
     T[a12, a16, a12, a12, a16, a35] - T[a12, a16, a12, a12, a16, a36] - 
     T[a12, a16, a12, a12, a22, a22] + T[a12, a16, a12, a12, a23, a36] + 
     T[a12, a16, a12, a12, a26, a31] - T[a12, a16, a12, a12, a31, a31] + 
     T[a12, a16, a12, a12, a32, a27] + T[a12, a16, a12, a12, a35, a22] + 
     T[a12, a16, a12, a12, a44, a22] + T[a12, a16, a12, a12, a44, a36] + 
     T[a12, a16, a12, a12, a54, a27] + T[a12, a16, a12, a12, a54, a31] + 
     T[a12, a16, a12, a16, a12, a22] + T[a12, a16, a12, a16, a12, a23] - 
     T[a12, a16, a12, a16, a12, a26] + T[a12, a16, a12, a16, a12, a31] + 
     T[a12, a16, a12, a16, a12, a32] - T[a12, a16, a12, a16, a12, a35] - 
     T[a12, a16, a12, a16, a16, a23] + T[a12, a16, a12, a16, a16, a26] + 
     T[a12, a16, a12, a16, a16, a27] - T[a12, a16, a12, a16, a16, a32] + 
     T[a12, a16, a12, a16, a16, a35] + T[a12, a16, a12, a16, a16, a36] - 
     T[a12, a16, a12, a16, a23, a36] - T[a12, a16, a12, a16, a26, a31] + 
     T[a12, a16, a12, a16, a27, a27] - T[a12, a16, a12, a16, a32, a27] - 
     T[a12, a16, a12, a16, a35, a22] + T[a12, a16, a12, a16, a36, a36] - 
     T[a12, a16, a12, a16, a44, a22] - T[a12, a16, a12, a16, a44, a36] - 
     T[a12, a16, a12, a16, a54, a27] - T[a12, a16, a12, a16, a54, a31] - 
     T[a12, a16, a12, a22, a22, a22] - T[a12, a16, a12, a23, a36, a36] + 
     T[a12, a16, a12, a26, a31, a31] - T[a12, a16, a12, a31, a31, a31] - 
     T[a12, a16, a12, a32, a27, a27] + T[a12, a16, a12, a35, a22, a22] + 
     T[a12, a16, a12, a44, a22, a22] - T[a12, a16, a12, a44, a36, a36] - 
     T[a12, a16, a12, a54, a27, a27] + T[a12, a16, a12, a54, a31, a31] + 
     T[a12, a16, a16, a12, a12, a22] + T[a12, a16, a16, a12, a12, a23] - 
     T[a12, a16, a16, a12, a12, a26] + T[a12, a16, a16, a12, a12, a31] + 
     T[a12, a16, a16, a12, a12, a32] - T[a12, a16, a16, a12, a12, a35] - 
     T[a12, a16, a16, a12, a16, a23] + T[a12, a16, a16, a12, a16, a26] + 
     T[a12, a16, a16, a12, a16, a27] - T[a12, a16, a16, a12, a16, a32] + 
     T[a12, a16, a16, a12, a16, a35] + T[a12, a16, a16, a12, a16, a36] + 
     T[a12, a16, a16, a12, a22, a22] - T[a12, a16, a16, a12, a23, a36] - 
     T[a12, a16, a16, a12, a26, a31] + T[a12, a16, a16, a12, a31, a31] - 
     T[a12, a16, a16, a12, a32, a27] - T[a12, a16, a16, a12, a35, a22] - 
     T[a12, a16, a16, a12, a44, a22] - T[a12, a16, a16, a12, a44, a36] - 
     T[a12, a16, a16, a12, a54, a27] - T[a12, a16, a16, a12, a54, a31] - 
     T[a12, a16, a16, a16, a12, a22] - T[a12, a16, a16, a16, a12, a23] + 
     T[a12, a16, a16, a16, a12, a26] - T[a12, a16, a16, a16, a12, a31] - 
     T[a12, a16, a16, a16, a12, a32] + T[a12, a16, a16, a16, a12, a35] + 
     2*T[a12, a16, a16, a16, a16, a23] - 2*T[a12, a16, a16, a16, a16, a26] - 
     2*T[a12, a16, a16, a16, a16, a27] + 2*T[a12, a16, a16, a16, a16, a32] - 
     2*T[a12, a16, a16, a16, a16, a35] - 2*T[a12, a16, a16, a16, a16, a36] - 
     T[a12, a16, a16, a16, a23, a23] + T[a12, a16, a16, a16, a23, a26] + 
     T[a12, a16, a16, a16, a23, a27] - 2*T[a12, a16, a16, a16, a23, a32] + 
     T[a12, a16, a16, a16, a23, a35] + 2*T[a12, a16, a16, a16, a23, a36] + 
     T[a12, a16, a16, a16, a26, a23] + T[a12, a16, a16, a16, a26, a31] + 
     T[a12, a16, a16, a16, a27, a23] - T[a12, a16, a16, a16, a27, a27] - 
     2*T[a12, a16, a16, a16, a32, a23] + T[a12, a16, a16, a16, a32, a26] + 
     2*T[a12, a16, a16, a16, a32, a27] - T[a12, a16, a16, a16, a32, a32] + 
     T[a12, a16, a16, a16, a32, a35] + T[a12, a16, a16, a16, a32, a36] + 
     T[a12, a16, a16, a16, a35, a22] + T[a12, a16, a16, a16, a35, a32] + 
     T[a12, a16, a16, a16, a36, a32] - T[a12, a16, a16, a16, a36, a36] + 
     T[a12, a16, a16, a16, a44, a22] + T[a12, a16, a16, a16, a44, a36] + 
     T[a12, a16, a16, a16, a54, a27] + T[a12, a16, a16, a16, a54, a31] - 
     T[a12, a16, a16, a23, a16, a23] + T[a12, a16, a16, a23, a16, a26] + 
     T[a12, a16, a16, a23, a16, a27] - T[a12, a16, a16, a23, a16, a32] + 
     T[a12, a16, a16, a23, a16, a35] + T[a12, a16, a16, a23, a16, a36] + 
     T[a12, a16, a16, a23, a23, a23] - T[a12, a16, a16, a23, a23, a26] - 
     T[a12, a16, a16, a23, a23, a27] + 2*T[a12, a16, a16, a23, a23, a32] - 
     T[a12, a16, a16, a23, a23, a35] - T[a12, a16, a16, a23, a23, a36] - 
     T[a12, a16, a16, a23, a26, a23] - T[a12, a16, a16, a23, a27, a23] + 
     2*T[a12, a16, a16, a23, a32, a23] - T[a12, a16, a16, a23, a32, a26] - 
     T[a12, a16, a16, a23, a32, a27] + 2*T[a12, a16, a16, a23, a32, a32] - 
     T[a12, a16, a16, a23, a32, a35] - T[a12, a16, a16, a23, a32, a36] - 
     T[a12, a16, a16, a23, a35, a32] - T[a12, a16, a16, a23, a36, a32] + 
     T[a12, a16, a16, a23, a36, a36] - T[a12, a16, a16, a26, a23, a23] - 
     T[a12, a16, a16, a26, a31, a31] - T[a12, a16, a16, a27, a23, a23] - 
     T[a12, a16, a16, a27, a27, a27] - T[a12, a16, a16, a32, a16, a23] + 
     T[a12, a16, a16, a32, a16, a26] + T[a12, a16, a16, a32, a16, a27] - 
     T[a12, a16, a16, a32, a16, a32] + T[a12, a16, a16, a32, a16, a35] + 
     T[a12, a16, a16, a32, a16, a36] + 2*T[a12, a16, a16, a32, a23, a23] - 
     T[a12, a16, a16, a32, a23, a26] - T[a12, a16, a16, a32, a23, a27] + 
     2*T[a12, a16, a16, a32, a23, a32] - T[a12, a16, a16, a32, a23, a35] - 
     T[a12, a16, a16, a32, a23, a36] - T[a12, a16, a16, a32, a26, a23] - 
     T[a12, a16, a16, a32, a27, a23] + T[a12, a16, a16, a32, a27, a27] + 
     2*T[a12, a16, a16, a32, a32, a23] - T[a12, a16, a16, a32, a32, a26] - 
     T[a12, a16, a16, a32, a32, a27] + T[a12, a16, a16, a32, a32, a32] - 
     T[a12, a16, a16, a32, a32, a35] - T[a12, a16, a16, a32, a32, a36] - 
     T[a12, a16, a16, a32, a35, a32] - T[a12, a16, a16, a32, a36, a32] - 
     T[a12, a16, a16, a35, a22, a22] - T[a12, a16, a16, a35, a32, a32] - 
     T[a12, a16, a16, a36, a32, a32] - T[a12, a16, a16, a36, a36, a36] - 
     T[a12, a16, a16, a44, a22, a22] + T[a12, a16, a16, a44, a36, a36] + 
     T[a12, a16, a16, a54, a27, a27] - T[a12, a16, a16, a54, a31, a31] - 
     T[a12, a16, a23, a16, a16, a23] + T[a12, a16, a23, a16, a16, a26] + 
     T[a12, a16, a23, a16, a16, a27] - T[a12, a16, a23, a16, a16, a32] + 
     T[a12, a16, a23, a16, a16, a35] + T[a12, a16, a23, a16, a16, a36] + 
     T[a12, a16, a23, a16, a23, a23] - T[a12, a16, a23, a16, a23, a26] - 
     T[a12, a16, a23, a16, a23, a27] + 2*T[a12, a16, a23, a16, a23, a32] - 
     T[a12, a16, a23, a16, a23, a35] - T[a12, a16, a23, a16, a23, a36] - 
     T[a12, a16, a23, a16, a26, a23] - T[a12, a16, a23, a16, a27, a23] + 
     2*T[a12, a16, a23, a16, a32, a23] - T[a12, a16, a23, a16, a32, a26] - 
     T[a12, a16, a23, a16, a32, a27] + T[a12, a16, a23, a16, a32, a32] - 
     T[a12, a16, a23, a16, a32, a35] - T[a12, a16, a23, a16, a32, a36] - 
     T[a12, a16, a23, a16, a35, a32] - T[a12, a16, a23, a16, a36, a32] + 
     T[a12, a16, a23, a23, a16, a23] - T[a12, a16, a23, a23, a16, a26] - 
     T[a12, a16, a23, a23, a16, a27] + T[a12, a16, a23, a23, a16, a32] - 
     T[a12, a16, a23, a23, a16, a35] - T[a12, a16, a23, a23, a16, a36] - 
     T[a12, a16, a23, a23, a23, a23] + T[a12, a16, a23, a23, a23, a26] + 
     T[a12, a16, a23, a23, a23, a27] - 2*T[a12, a16, a23, a23, a23, a32] + 
     T[a12, a16, a23, a23, a23, a35] + T[a12, a16, a23, a23, a23, a36] + 
     T[a12, a16, a23, a23, a26, a23] + T[a12, a16, a23, a23, a27, a23] - 
     2*T[a12, a16, a23, a23, a32, a23] + T[a12, a16, a23, a23, a32, a26] + 
     T[a12, a16, a23, a23, a32, a27] - 2*T[a12, a16, a23, a23, a32, a32] + 
     T[a12, a16, a23, a23, a32, a35] + T[a12, a16, a23, a23, a32, a36] + 
     T[a12, a16, a23, a23, a35, a32] + T[a12, a16, a23, a23, a36, a32] + 
     T[a12, a16, a23, a26, a23, a23] + T[a12, a16, a23, a27, a23, a23] + 
     T[a12, a16, a23, a32, a16, a23] - T[a12, a16, a23, a32, a16, a26] - 
     T[a12, a16, a23, a32, a16, a27] + T[a12, a16, a23, a32, a16, a32] - 
     T[a12, a16, a23, a32, a16, a35] - T[a12, a16, a23, a32, a16, a36] - 
     2*T[a12, a16, a23, a32, a23, a23] + T[a12, a16, a23, a32, a23, a26] + 
     T[a12, a16, a23, a32, a23, a27] - 2*T[a12, a16, a23, a32, a23, a32] + 
     T[a12, a16, a23, a32, a23, a35] + T[a12, a16, a23, a32, a23, a36] + 
     T[a12, a16, a23, a32, a26, a23] + T[a12, a16, a23, a32, a27, a23] - 
     2*T[a12, a16, a23, a32, a32, a23] + T[a12, a16, a23, a32, a32, a26] + 
     T[a12, a16, a23, a32, a32, a27] - 2*T[a12, a16, a23, a32, a32, a32] + 
     T[a12, a16, a23, a32, a32, a35] + T[a12, a16, a23, a32, a32, a36] + 
     T[a12, a16, a23, a32, a35, a32] + T[a12, a16, a23, a32, a36, a32] + 
     T[a12, a16, a23, a35, a32, a32] + T[a12, a16, a23, a36, a32, a32] + 
     T[a12, a16, a23, a36, a36, a36] + T[a12, a16, a26, a23, a23, a23] + 
     T[a12, a16, a26, a31, a31, a31] + T[a12, a16, a27, a23, a23, a23] - 
     T[a12, a16, a27, a27, a27, a27] - T[a12, a16, a32, a16, a16, a23] + 
     T[a12, a16, a32, a16, a16, a26] + T[a12, a16, a32, a16, a16, a27] - 
     T[a12, a16, a32, a16, a16, a32] + T[a12, a16, a32, a16, a16, a35] + 
     T[a12, a16, a32, a16, a16, a36] + T[a12, a16, a32, a16, a23, a23] - 
     T[a12, a16, a32, a16, a23, a26] - T[a12, a16, a32, a16, a23, a27] + 
     2*T[a12, a16, a32, a16, a23, a32] - T[a12, a16, a32, a16, a23, a35] - 
     T[a12, a16, a32, a16, a23, a36] - T[a12, a16, a32, a16, a26, a23] - 
     T[a12, a16, a32, a16, a27, a23] + 2*T[a12, a16, a32, a16, a32, a23] - 
     T[a12, a16, a32, a16, a32, a26] - T[a12, a16, a32, a16, a32, a27] + 
     T[a12, a16, a32, a16, a32, a32] - T[a12, a16, a32, a16, a32, a35] - 
     T[a12, a16, a32, a16, a32, a36] - T[a12, a16, a32, a16, a35, a32] - 
     T[a12, a16, a32, a16, a36, a32] + T[a12, a16, a32, a23, a16, a23] - 
     T[a12, a16, a32, a23, a16, a26] - T[a12, a16, a32, a23, a16, a27] + 
     T[a12, a16, a32, a23, a16, a32] - T[a12, a16, a32, a23, a16, a35] - 
     T[a12, a16, a32, a23, a16, a36] - 2*T[a12, a16, a32, a23, a23, a23] + 
     T[a12, a16, a32, a23, a23, a26] + T[a12, a16, a32, a23, a23, a27] - 
     2*T[a12, a16, a32, a23, a23, a32] + T[a12, a16, a32, a23, a23, a35] + 
     T[a12, a16, a32, a23, a23, a36] + T[a12, a16, a32, a23, a26, a23] + 
     T[a12, a16, a32, a23, a27, a23] - 2*T[a12, a16, a32, a23, a32, a23] + 
     T[a12, a16, a32, a23, a32, a26] + T[a12, a16, a32, a23, a32, a27] - 
     2*T[a12, a16, a32, a23, a32, a32] + T[a12, a16, a32, a23, a32, a35] + 
     T[a12, a16, a32, a23, a32, a36] + T[a12, a16, a32, a23, a35, a32] + 
     T[a12, a16, a32, a23, a36, a32] + T[a12, a16, a32, a26, a23, a23] + 
     T[a12, a16, a32, a27, a23, a23] + T[a12, a16, a32, a27, a27, a27] + 
     T[a12, a16, a32, a32, a16, a23] - T[a12, a16, a32, a32, a16, a26] - 
     T[a12, a16, a32, a32, a16, a27] + T[a12, a16, a32, a32, a16, a32] - 
     T[a12, a16, a32, a32, a16, a35] - T[a12, a16, a32, a32, a16, a36] - 
     2*T[a12, a16, a32, a32, a23, a23] + T[a12, a16, a32, a32, a23, a26] + 
     T[a12, a16, a32, a32, a23, a27] - 2*T[a12, a16, a32, a32, a23, a32] + 
     T[a12, a16, a32, a32, a23, a35] + T[a12, a16, a32, a32, a23, a36] + 
     T[a12, a16, a32, a32, a26, a23] + T[a12, a16, a32, a32, a27, a23] - 
     2*T[a12, a16, a32, a32, a32, a23] + T[a12, a16, a32, a32, a32, a26] + 
     T[a12, a16, a32, a32, a32, a27] - T[a12, a16, a32, a32, a32, a32] + 
     T[a12, a16, a32, a32, a32, a35] + T[a12, a16, a32, a32, a32, a36] + 
     T[a12, a16, a32, a32, a35, a32] + T[a12, a16, a32, a32, a36, a32] + 
     T[a12, a16, a32, a35, a32, a32] + T[a12, a16, a32, a36, a32, a32] + 
     T[a12, a16, a35, a22, a22, a22] + T[a12, a16, a35, a32, a32, a32] + 
     T[a12, a16, a36, a32, a32, a32] - T[a12, a16, a36, a36, a36, a36] + 
     T[a12, a16, a44, a22, a22, a22] + T[a12, a16, a44, a36, a36, a36] + 
     T[a12, a16, a54, a27, a27, a27] + T[a12, a16, a54, a31, a31, a31] - 
     T[a12, a22, a15, a15, a15, a22] + T[a12, a22, a15, a15, a15, a25] + 
     T[a12, a22, a15, a15, a15, a26] - T[a12, a22, a15, a15, a15, a31] + 
     T[a12, a22, a15, a15, a15, a34] + T[a12, a22, a15, a15, a15, a35] + 
     T[a12, a22, a15, a15, a22, a22] - T[a12, a22, a15, a15, a22, a25] - 
     T[a12, a22, a15, a15, a22, a26] + 2*T[a12, a22, a15, a15, a22, a31] - 
     T[a12, a22, a15, a15, a22, a34] - T[a12, a22, a15, a15, a22, a35] - 
     T[a12, a22, a15, a15, a25, a22] - T[a12, a22, a15, a15, a26, a22] + 
     2*T[a12, a22, a15, a15, a31, a22] - T[a12, a22, a15, a15, a31, a25] - 
     T[a12, a22, a15, a15, a31, a26] + T[a12, a22, a15, a15, a31, a31] - 
     T[a12, a22, a15, a15, a31, a34] - T[a12, a22, a15, a15, a31, a35] - 
     T[a12, a22, a15, a15, a34, a31] - T[a12, a22, a15, a15, a35, a31] + 
     T[a12, a22, a15, a22, a15, a22] - T[a12, a22, a15, a22, a15, a25] - 
     T[a12, a22, a15, a22, a15, a26] + T[a12, a22, a15, a22, a15, a31] - 
     T[a12, a22, a15, a22, a15, a34] - T[a12, a22, a15, a22, a15, a35] - 
     T[a12, a22, a15, a22, a22, a22] + T[a12, a22, a15, a22, a22, a25] + 
     T[a12, a22, a15, a22, a22, a26] - 2*T[a12, a22, a15, a22, a22, a31] + 
     T[a12, a22, a15, a22, a22, a34] + T[a12, a22, a15, a22, a22, a35] + 
     T[a12, a22, a15, a22, a25, a22] + T[a12, a22, a15, a22, a26, a22] - 
     2*T[a12, a22, a15, a22, a31, a22] + T[a12, a22, a15, a22, a31, a25] + 
     T[a12, a22, a15, a22, a31, a26] - 2*T[a12, a22, a15, a22, a31, a31] + 
     T[a12, a22, a15, a22, a31, a34] + T[a12, a22, a15, a22, a31, a35] + 
     T[a12, a22, a15, a22, a34, a31] + T[a12, a22, a15, a22, a35, a31] + 
     T[a12, a22, a15, a25, a22, a22] + T[a12, a22, a15, a26, a22, a22] + 
     T[a12, a22, a15, a31, a15, a22] - T[a12, a22, a15, a31, a15, a25] - 
     T[a12, a22, a15, a31, a15, a26] + T[a12, a22, a15, a31, a15, a31] - 
     T[a12, a22, a15, a31, a15, a34] - T[a12, a22, a15, a31, a15, a35] - 
     2*T[a12, a22, a15, a31, a22, a22] + T[a12, a22, a15, a31, a22, a25] + 
     T[a12, a22, a15, a31, a22, a26] - 2*T[a12, a22, a15, a31, a22, a31] + 
     T[a12, a22, a15, a31, a22, a34] + T[a12, a22, a15, a31, a22, a35] + 
     T[a12, a22, a15, a31, a25, a22] + T[a12, a22, a15, a31, a26, a22] - 
     2*T[a12, a22, a15, a31, a31, a22] + T[a12, a22, a15, a31, a31, a25] + 
     T[a12, a22, a15, a31, a31, a26] - T[a12, a22, a15, a31, a31, a31] + 
     T[a12, a22, a15, a31, a31, a34] + T[a12, a22, a15, a31, a31, a35] + 
     T[a12, a22, a15, a31, a34, a31] + T[a12, a22, a15, a31, a35, a31] + 
     T[a12, a22, a15, a34, a31, a31] + T[a12, a22, a15, a35, a31, a31] + 
     T[a12, a22, a22, a15, a15, a22] - T[a12, a22, a22, a15, a15, a25] - 
     T[a12, a22, a22, a15, a15, a26] + T[a12, a22, a22, a15, a15, a31] - 
     T[a12, a22, a22, a15, a15, a34] - T[a12, a22, a22, a15, a15, a35] - 
     T[a12, a22, a22, a15, a22, a22] + T[a12, a22, a22, a15, a22, a25] + 
     T[a12, a22, a22, a15, a22, a26] - 2*T[a12, a22, a22, a15, a22, a31] + 
     T[a12, a22, a22, a15, a22, a34] + T[a12, a22, a22, a15, a22, a35] + 
     T[a12, a22, a22, a15, a25, a22] + T[a12, a22, a22, a15, a26, a22] - 
     2*T[a12, a22, a22, a15, a31, a22] + T[a12, a22, a22, a15, a31, a25] + 
     T[a12, a22, a22, a15, a31, a26] - T[a12, a22, a22, a15, a31, a31] + 
     T[a12, a22, a22, a15, a31, a34] + T[a12, a22, a22, a15, a31, a35] + 
     T[a12, a22, a22, a15, a34, a31] + T[a12, a22, a22, a15, a35, a31] - 
     T[a12, a22, a22, a22, a15, a22] + T[a12, a22, a22, a22, a15, a25] + 
     T[a12, a22, a22, a22, a15, a26] - T[a12, a22, a22, a22, a15, a31] + 
     T[a12, a22, a22, a22, a15, a34] + T[a12, a22, a22, a22, a15, a35] + 
     2*T[a12, a22, a22, a22, a22, a22] - T[a12, a22, a22, a22, a22, a25] - 
     T[a12, a22, a22, a22, a22, a26] + 2*T[a12, a22, a22, a22, a22, a31] - 
     T[a12, a22, a22, a22, a22, a34] - T[a12, a22, a22, a22, a22, a35] - 
     T[a12, a22, a22, a22, a25, a22] - T[a12, a22, a22, a22, a26, a22] + 
     2*T[a12, a22, a22, a22, a31, a22] - T[a12, a22, a22, a22, a31, a25] - 
     T[a12, a22, a22, a22, a31, a26] + 2*T[a12, a22, a22, a22, a31, a31] - 
     T[a12, a22, a22, a22, a31, a34] - T[a12, a22, a22, a22, a31, a35] - 
     T[a12, a22, a22, a22, a34, a31] - T[a12, a22, a22, a22, a35, a31] - 
     T[a12, a22, a22, a25, a22, a22] - T[a12, a22, a22, a26, a22, a22] - 
     T[a12, a22, a22, a31, a15, a22] + T[a12, a22, a22, a31, a15, a25] + 
     T[a12, a22, a22, a31, a15, a26] - T[a12, a22, a22, a31, a15, a31] + 
     T[a12, a22, a22, a31, a15, a34] + T[a12, a22, a22, a31, a15, a35] + 
     2*T[a12, a22, a22, a31, a22, a22] - T[a12, a22, a22, a31, a22, a25] - 
     T[a12, a22, a22, a31, a22, a26] + 2*T[a12, a22, a22, a31, a22, a31] - 
     T[a12, a22, a22, a31, a22, a34] - T[a12, a22, a22, a31, a22, a35] - 
     T[a12, a22, a22, a31, a25, a22] - T[a12, a22, a22, a31, a26, a22] + 
     2*T[a12, a22, a22, a31, a31, a22] - T[a12, a22, a22, a31, a31, a25] - 
     T[a12, a22, a22, a31, a31, a26] + 2*T[a12, a22, a22, a31, a31, a31] - 
     T[a12, a22, a22, a31, a31, a34] - T[a12, a22, a22, a31, a31, a35] - 
     T[a12, a22, a22, a31, a34, a31] - T[a12, a22, a22, a31, a35, a31] - 
     T[a12, a22, a22, a34, a31, a31] - T[a12, a22, a22, a35, a31, a31] - 
     T[a12, a22, a25, a22, a22, a22] + T[a12, a22, a25, a25, a25, a25] - 
     T[a12, a22, a26, a22, a22, a22] + T[a12, a22, a26, a26, a26, a26] + 
     T[a12, a22, a31, a15, a15, a22] - T[a12, a22, a31, a15, a15, a25] - 
     T[a12, a22, a31, a15, a15, a26] + T[a12, a22, a31, a15, a15, a31] - 
     T[a12, a22, a31, a15, a15, a34] - T[a12, a22, a31, a15, a15, a35] - 
     T[a12, a22, a31, a15, a22, a22] + T[a12, a22, a31, a15, a22, a25] + 
     T[a12, a22, a31, a15, a22, a26] - 2*T[a12, a22, a31, a15, a22, a31] + 
     T[a12, a22, a31, a15, a22, a34] + T[a12, a22, a31, a15, a22, a35] + 
     T[a12, a22, a31, a15, a25, a22] + T[a12, a22, a31, a15, a26, a22] - 
     2*T[a12, a22, a31, a15, a31, a22] + T[a12, a22, a31, a15, a31, a25] + 
     T[a12, a22, a31, a15, a31, a26] - T[a12, a22, a31, a15, a31, a31] + 
     T[a12, a22, a31, a15, a31, a34] + T[a12, a22, a31, a15, a31, a35] + 
     T[a12, a22, a31, a15, a34, a31] + T[a12, a22, a31, a15, a35, a31] - 
     T[a12, a22, a31, a22, a15, a22] + T[a12, a22, a31, a22, a15, a25] + 
     T[a12, a22, a31, a22, a15, a26] - T[a12, a22, a31, a22, a15, a31] + 
     T[a12, a22, a31, a22, a15, a34] + T[a12, a22, a31, a22, a15, a35] + 
     2*T[a12, a22, a31, a22, a22, a22] - T[a12, a22, a31, a22, a22, a25] - 
     T[a12, a22, a31, a22, a22, a26] + 2*T[a12, a22, a31, a22, a22, a31] - 
     T[a12, a22, a31, a22, a22, a34] - T[a12, a22, a31, a22, a22, a35] - 
     T[a12, a22, a31, a22, a25, a22] - T[a12, a22, a31, a22, a26, a22] + 
     2*T[a12, a22, a31, a22, a31, a22] - T[a12, a22, a31, a22, a31, a25] - 
     T[a12, a22, a31, a22, a31, a26] + 2*T[a12, a22, a31, a22, a31, a31] - 
     T[a12, a22, a31, a22, a31, a34] - T[a12, a22, a31, a22, a31, a35] - 
     T[a12, a22, a31, a22, a34, a31] - T[a12, a22, a31, a22, a35, a31] - 
     T[a12, a22, a31, a25, a22, a22] - T[a12, a22, a31, a26, a22, a22] - 
     T[a12, a22, a31, a31, a15, a22] + T[a12, a22, a31, a31, a15, a25] + 
     T[a12, a22, a31, a31, a15, a26] - T[a12, a22, a31, a31, a15, a31] + 
     T[a12, a22, a31, a31, a15, a34] + T[a12, a22, a31, a31, a15, a35] + 
     2*T[a12, a22, a31, a31, a22, a22] - T[a12, a22, a31, a31, a22, a25] - 
     T[a12, a22, a31, a31, a22, a26] + 2*T[a12, a22, a31, a31, a22, a31] - 
     T[a12, a22, a31, a31, a22, a34] - T[a12, a22, a31, a31, a22, a35] - 
     T[a12, a22, a31, a31, a25, a22] - T[a12, a22, a31, a31, a26, a22] + 
     2*T[a12, a22, a31, a31, a31, a22] - T[a12, a22, a31, a31, a31, a25] - 
     T[a12, a22, a31, a31, a31, a26] + 2*T[a12, a22, a31, a31, a31, a31] - 
     T[a12, a22, a31, a31, a31, a34] - T[a12, a22, a31, a31, a31, a35] - 
     T[a12, a22, a31, a31, a34, a31] - T[a12, a22, a31, a31, a35, a31] - 
     T[a12, a22, a31, a34, a31, a31] - T[a12, a22, a31, a35, a31, a31] - 
     T[a12, a22, a34, a31, a31, a31] + T[a12, a22, a34, a34, a34, a34] - 
     T[a12, a22, a35, a31, a31, a31] + T[a12, a22, a35, a35, a35, a35] - 
     T[a12, a23, a16, a16, a16, a23] + T[a12, a23, a16, a16, a16, a26] + 
     T[a12, a23, a16, a16, a16, a27] - T[a12, a23, a16, a16, a16, a32] + 
     T[a12, a23, a16, a16, a16, a35] + T[a12, a23, a16, a16, a16, a36] + 
     T[a12, a23, a16, a16, a23, a23] - T[a12, a23, a16, a16, a23, a26] - 
     T[a12, a23, a16, a16, a23, a27] + 2*T[a12, a23, a16, a16, a23, a32] - 
     T[a12, a23, a16, a16, a23, a35] - T[a12, a23, a16, a16, a23, a36] - 
     T[a12, a23, a16, a16, a26, a23] - T[a12, a23, a16, a16, a27, a23] + 
     2*T[a12, a23, a16, a16, a32, a23] - T[a12, a23, a16, a16, a32, a26] - 
     T[a12, a23, a16, a16, a32, a27] + T[a12, a23, a16, a16, a32, a32] - 
     T[a12, a23, a16, a16, a32, a35] - T[a12, a23, a16, a16, a32, a36] - 
     T[a12, a23, a16, a16, a35, a32] - T[a12, a23, a16, a16, a36, a32] + 
     T[a12, a23, a16, a23, a16, a23] - T[a12, a23, a16, a23, a16, a26] - 
     T[a12, a23, a16, a23, a16, a27] + T[a12, a23, a16, a23, a16, a32] - 
     T[a12, a23, a16, a23, a16, a35] - T[a12, a23, a16, a23, a16, a36] - 
     T[a12, a23, a16, a23, a23, a23] + T[a12, a23, a16, a23, a23, a26] + 
     T[a12, a23, a16, a23, a23, a27] - 2*T[a12, a23, a16, a23, a23, a32] + 
     T[a12, a23, a16, a23, a23, a35] + T[a12, a23, a16, a23, a23, a36] + 
     T[a12, a23, a16, a23, a26, a23] + T[a12, a23, a16, a23, a27, a23] - 
     2*T[a12, a23, a16, a23, a32, a23] + T[a12, a23, a16, a23, a32, a26] + 
     T[a12, a23, a16, a23, a32, a27] - 2*T[a12, a23, a16, a23, a32, a32] + 
     T[a12, a23, a16, a23, a32, a35] + T[a12, a23, a16, a23, a32, a36] + 
     T[a12, a23, a16, a23, a35, a32] + T[a12, a23, a16, a23, a36, a32] + 
     T[a12, a23, a16, a26, a23, a23] + T[a12, a23, a16, a27, a23, a23] + 
     T[a12, a23, a16, a32, a16, a23] - T[a12, a23, a16, a32, a16, a26] - 
     T[a12, a23, a16, a32, a16, a27] + T[a12, a23, a16, a32, a16, a32] - 
     T[a12, a23, a16, a32, a16, a35] - T[a12, a23, a16, a32, a16, a36] - 
     2*T[a12, a23, a16, a32, a23, a23] + T[a12, a23, a16, a32, a23, a26] + 
     T[a12, a23, a16, a32, a23, a27] - 2*T[a12, a23, a16, a32, a23, a32] + 
     T[a12, a23, a16, a32, a23, a35] + T[a12, a23, a16, a32, a23, a36] + 
     T[a12, a23, a16, a32, a26, a23] + T[a12, a23, a16, a32, a27, a23] - 
     2*T[a12, a23, a16, a32, a32, a23] + T[a12, a23, a16, a32, a32, a26] + 
     T[a12, a23, a16, a32, a32, a27] - T[a12, a23, a16, a32, a32, a32] + 
     T[a12, a23, a16, a32, a32, a35] + T[a12, a23, a16, a32, a32, a36] + 
     T[a12, a23, a16, a32, a35, a32] + T[a12, a23, a16, a32, a36, a32] + 
     T[a12, a23, a16, a35, a32, a32] + T[a12, a23, a16, a36, a32, a32] + 
     T[a12, a23, a23, a16, a16, a23] - T[a12, a23, a23, a16, a16, a26] - 
     T[a12, a23, a23, a16, a16, a27] + T[a12, a23, a23, a16, a16, a32] - 
     T[a12, a23, a23, a16, a16, a35] - T[a12, a23, a23, a16, a16, a36] - 
     T[a12, a23, a23, a16, a23, a23] + T[a12, a23, a23, a16, a23, a26] + 
     T[a12, a23, a23, a16, a23, a27] - 2*T[a12, a23, a23, a16, a23, a32] + 
     T[a12, a23, a23, a16, a23, a35] + T[a12, a23, a23, a16, a23, a36] + 
     T[a12, a23, a23, a16, a26, a23] + T[a12, a23, a23, a16, a27, a23] - 
     2*T[a12, a23, a23, a16, a32, a23] + T[a12, a23, a23, a16, a32, a26] + 
     T[a12, a23, a23, a16, a32, a27] - T[a12, a23, a23, a16, a32, a32] + 
     T[a12, a23, a23, a16, a32, a35] + T[a12, a23, a23, a16, a32, a36] + 
     T[a12, a23, a23, a16, a35, a32] + T[a12, a23, a23, a16, a36, a32] - 
     T[a12, a23, a23, a23, a16, a23] + T[a12, a23, a23, a23, a16, a26] + 
     T[a12, a23, a23, a23, a16, a27] - T[a12, a23, a23, a23, a16, a32] + 
     T[a12, a23, a23, a23, a16, a35] + T[a12, a23, a23, a23, a16, a36] + 
     2*T[a12, a23, a23, a23, a23, a23] - T[a12, a23, a23, a23, a23, a26] - 
     T[a12, a23, a23, a23, a23, a27] + 2*T[a12, a23, a23, a23, a23, a32] - 
     T[a12, a23, a23, a23, a23, a35] - T[a12, a23, a23, a23, a23, a36] - 
     T[a12, a23, a23, a23, a26, a23] - T[a12, a23, a23, a23, a27, a23] + 
     2*T[a12, a23, a23, a23, a32, a23] - T[a12, a23, a23, a23, a32, a26] - 
     T[a12, a23, a23, a23, a32, a27] + 2*T[a12, a23, a23, a23, a32, a32] - 
     T[a12, a23, a23, a23, a32, a35] - T[a12, a23, a23, a23, a32, a36] - 
     T[a12, a23, a23, a23, a35, a32] - T[a12, a23, a23, a23, a36, a32] - 
     T[a12, a23, a23, a26, a23, a23] - T[a12, a23, a23, a27, a23, a23] - 
     T[a12, a23, a23, a32, a16, a23] + T[a12, a23, a23, a32, a16, a26] + 
     T[a12, a23, a23, a32, a16, a27] - T[a12, a23, a23, a32, a16, a32] + 
     T[a12, a23, a23, a32, a16, a35] + T[a12, a23, a23, a32, a16, a36] + 
     2*T[a12, a23, a23, a32, a23, a23] - T[a12, a23, a23, a32, a23, a26] - 
     T[a12, a23, a23, a32, a23, a27] + 2*T[a12, a23, a23, a32, a23, a32] - 
     T[a12, a23, a23, a32, a23, a35] - T[a12, a23, a23, a32, a23, a36] - 
     T[a12, a23, a23, a32, a26, a23] - T[a12, a23, a23, a32, a27, a23] + 
     2*T[a12, a23, a23, a32, a32, a23] - T[a12, a23, a23, a32, a32, a26] - 
     T[a12, a23, a23, a32, a32, a27] + 2*T[a12, a23, a23, a32, a32, a32] - 
     T[a12, a23, a23, a32, a32, a35] - T[a12, a23, a23, a32, a32, a36] - 
     T[a12, a23, a23, a32, a35, a32] - T[a12, a23, a23, a32, a36, a32] - 
     T[a12, a23, a23, a35, a32, a32] - T[a12, a23, a23, a36, a32, a32] - 
     T[a12, a23, a26, a23, a23, a23] + T[a12, a23, a26, a26, a26, a26] - 
     T[a12, a23, a27, a23, a23, a23] + T[a12, a23, a27, a27, a27, a27] + 
     T[a12, a23, a32, a16, a16, a23] - T[a12, a23, a32, a16, a16, a26] - 
     T[a12, a23, a32, a16, a16, a27] + T[a12, a23, a32, a16, a16, a32] - 
     T[a12, a23, a32, a16, a16, a35] - T[a12, a23, a32, a16, a16, a36] - 
     T[a12, a23, a32, a16, a23, a23] + T[a12, a23, a32, a16, a23, a26] + 
     T[a12, a23, a32, a16, a23, a27] - 2*T[a12, a23, a32, a16, a23, a32] + 
     T[a12, a23, a32, a16, a23, a35] + T[a12, a23, a32, a16, a23, a36] + 
     T[a12, a23, a32, a16, a26, a23] + T[a12, a23, a32, a16, a27, a23] - 
     2*T[a12, a23, a32, a16, a32, a23] + T[a12, a23, a32, a16, a32, a26] + 
     T[a12, a23, a32, a16, a32, a27] - T[a12, a23, a32, a16, a32, a32] + 
     T[a12, a23, a32, a16, a32, a35] + T[a12, a23, a32, a16, a32, a36] + 
     T[a12, a23, a32, a16, a35, a32] + T[a12, a23, a32, a16, a36, a32] - 
     T[a12, a23, a32, a23, a16, a23] + T[a12, a23, a32, a23, a16, a26] + 
     T[a12, a23, a32, a23, a16, a27] - T[a12, a23, a32, a23, a16, a32] + 
     T[a12, a23, a32, a23, a16, a35] + T[a12, a23, a32, a23, a16, a36] + 
     2*T[a12, a23, a32, a23, a23, a23] - T[a12, a23, a32, a23, a23, a26] - 
     T[a12, a23, a32, a23, a23, a27] + 2*T[a12, a23, a32, a23, a23, a32] - 
     T[a12, a23, a32, a23, a23, a35] - T[a12, a23, a32, a23, a23, a36] - 
     T[a12, a23, a32, a23, a26, a23] - T[a12, a23, a32, a23, a27, a23] + 
     2*T[a12, a23, a32, a23, a32, a23] - T[a12, a23, a32, a23, a32, a26] - 
     T[a12, a23, a32, a23, a32, a27] + 2*T[a12, a23, a32, a23, a32, a32] - 
     T[a12, a23, a32, a23, a32, a35] - T[a12, a23, a32, a23, a32, a36] - 
     T[a12, a23, a32, a23, a35, a32] - T[a12, a23, a32, a23, a36, a32] - 
     T[a12, a23, a32, a26, a23, a23] - T[a12, a23, a32, a27, a23, a23] - 
     T[a12, a23, a32, a32, a16, a23] + T[a12, a23, a32, a32, a16, a26] + 
     T[a12, a23, a32, a32, a16, a27] - T[a12, a23, a32, a32, a16, a32] + 
     T[a12, a23, a32, a32, a16, a35] + T[a12, a23, a32, a32, a16, a36] + 
     2*T[a12, a23, a32, a32, a23, a23] - T[a12, a23, a32, a32, a23, a26] - 
     T[a12, a23, a32, a32, a23, a27] + 2*T[a12, a23, a32, a32, a23, a32] - 
     T[a12, a23, a32, a32, a23, a35] - T[a12, a23, a32, a32, a23, a36] - 
     T[a12, a23, a32, a32, a26, a23] - T[a12, a23, a32, a32, a27, a23] + 
     2*T[a12, a23, a32, a32, a32, a23] - T[a12, a23, a32, a32, a32, a26] - 
     T[a12, a23, a32, a32, a32, a27] + 2*T[a12, a23, a32, a32, a32, a32] - 
     T[a12, a23, a32, a32, a32, a35] - T[a12, a23, a32, a32, a32, a36] - 
     T[a12, a23, a32, a32, a35, a32] - T[a12, a23, a32, a32, a36, a32] - 
     T[a12, a23, a32, a35, a32, a32] - T[a12, a23, a32, a36, a32, a32] - 
     T[a12, a23, a35, a32, a32, a32] + T[a12, a23, a35, a35, a35, a35] - 
     T[a12, a23, a36, a32, a32, a32] + T[a12, a23, a36, a36, a36, a36] - 
     T[a12, a26, a12, a12, a12, a22] - T[a12, a26, a12, a12, a12, a23] + 
     T[a12, a26, a12, a12, a12, a26] - T[a12, a26, a12, a12, a12, a31] - 
     T[a12, a26, a12, a12, a12, a32] + T[a12, a26, a12, a12, a12, a35] + 
     T[a12, a26, a12, a12, a22, a26] + T[a12, a26, a12, a12, a23, a26] + 
     T[a12, a26, a12, a12, a26, a22] + T[a12, a26, a12, a12, a26, a23] - 
     T[a12, a26, a12, a12, a26, a26] + T[a12, a26, a12, a12, a26, a31] + 
     T[a12, a26, a12, a12, a26, a32] - 2*T[a12, a26, a12, a12, a26, a35] + 
     T[a12, a26, a12, a12, a31, a35] + T[a12, a26, a12, a12, a32, a35] + 
     T[a12, a26, a12, a12, a35, a22] + T[a12, a26, a12, a12, a35, a23] - 
     2*T[a12, a26, a12, a12, a35, a26] + T[a12, a26, a12, a12, a35, a31] + 
     T[a12, a26, a12, a12, a35, a32] - T[a12, a26, a12, a12, a35, a35] - 
     T[a12, a26, a12, a22, a26, a26] - T[a12, a26, a12, a23, a26, a26] + 
     T[a12, a26, a12, a26, a12, a22] + T[a12, a26, a12, a26, a12, a23] - 
     T[a12, a26, a12, a26, a12, a26] + T[a12, a26, a12, a26, a12, a31] + 
     T[a12, a26, a12, a26, a12, a32] - T[a12, a26, a12, a26, a12, a35] - 
     T[a12, a26, a12, a26, a22, a26] - T[a12, a26, a12, a26, a23, a26] - 
     T[a12, a26, a12, a26, a26, a22] - T[a12, a26, a12, a26, a26, a23] + 
     T[a12, a26, a12, a26, a26, a26] - T[a12, a26, a12, a26, a26, a31] - 
     T[a12, a26, a12, a26, a26, a32] + 2*T[a12, a26, a12, a26, a26, a35] - 
     T[a12, a26, a12, a26, a31, a35] - T[a12, a26, a12, a26, a32, a35] - 
     T[a12, a26, a12, a26, a35, a22] - T[a12, a26, a12, a26, a35, a23] + 
     2*T[a12, a26, a12, a26, a35, a26] - T[a12, a26, a12, a26, a35, a31] - 
     T[a12, a26, a12, a26, a35, a32] + 2*T[a12, a26, a12, a26, a35, a35] - 
     T[a12, a26, a12, a31, a35, a35] - T[a12, a26, a12, a32, a35, a35] + 
     T[a12, a26, a12, a35, a12, a22] + T[a12, a26, a12, a35, a12, a23] - 
     T[a12, a26, a12, a35, a12, a26] + T[a12, a26, a12, a35, a12, a31] + 
     T[a12, a26, a12, a35, a12, a32] - T[a12, a26, a12, a35, a12, a35] - 
     T[a12, a26, a12, a35, a22, a26] - T[a12, a26, a12, a35, a23, a26] - 
     T[a12, a26, a12, a35, a26, a22] - T[a12, a26, a12, a35, a26, a23] + 
     2*T[a12, a26, a12, a35, a26, a26] - T[a12, a26, a12, a35, a26, a31] - 
     T[a12, a26, a12, a35, a26, a32] + 2*T[a12, a26, a12, a35, a26, a35] - 
     T[a12, a26, a12, a35, a31, a35] - T[a12, a26, a12, a35, a32, a35] - 
     T[a12, a26, a12, a35, a35, a22] - T[a12, a26, a12, a35, a35, a23] + 
     2*T[a12, a26, a12, a35, a35, a26] - T[a12, a26, a12, a35, a35, a31] - 
     T[a12, a26, a12, a35, a35, a32] + T[a12, a26, a12, a35, a35, a35] - 
     T[a12, a26, a22, a22, a22, a22] + T[a12, a26, a22, a26, a26, a26] - 
     T[a12, a26, a23, a23, a23, a23] + T[a12, a26, a23, a26, a26, a26] + 
     T[a12, a26, a26, a12, a12, a22] + T[a12, a26, a26, a12, a12, a23] - 
     T[a12, a26, a26, a12, a12, a26] + T[a12, a26, a26, a12, a12, a31] + 
     T[a12, a26, a26, a12, a12, a32] - T[a12, a26, a26, a12, a12, a35] - 
     T[a12, a26, a26, a12, a22, a26] - T[a12, a26, a26, a12, a23, a26] - 
     T[a12, a26, a26, a12, a26, a22] - T[a12, a26, a26, a12, a26, a23] + 
     T[a12, a26, a26, a12, a26, a26] - T[a12, a26, a26, a12, a26, a31] - 
     T[a12, a26, a26, a12, a26, a32] + 2*T[a12, a26, a26, a12, a26, a35] - 
     T[a12, a26, a26, a12, a31, a35] - T[a12, a26, a26, a12, a32, a35] - 
     T[a12, a26, a26, a12, a35, a22] - T[a12, a26, a26, a12, a35, a23] + 
     2*T[a12, a26, a26, a12, a35, a26] - T[a12, a26, a26, a12, a35, a31] - 
     T[a12, a26, a26, a12, a35, a32] + T[a12, a26, a26, a12, a35, a35] + 
     T[a12, a26, a26, a22, a26, a26] + T[a12, a26, a26, a23, a26, a26] - 
     T[a12, a26, a26, a26, a12, a22] - T[a12, a26, a26, a26, a12, a23] + 
     T[a12, a26, a26, a26, a12, a26] - T[a12, a26, a26, a26, a12, a31] - 
     T[a12, a26, a26, a26, a12, a32] + T[a12, a26, a26, a26, a12, a35] + 
     T[a12, a26, a26, a26, a22, a26] + T[a12, a26, a26, a26, a23, a26] + 
     T[a12, a26, a26, a26, a26, a22] + T[a12, a26, a26, a26, a26, a23] - 
     2*T[a12, a26, a26, a26, a26, a26] + T[a12, a26, a26, a26, a26, a31] + 
     T[a12, a26, a26, a26, a26, a32] - 2*T[a12, a26, a26, a26, a26, a35] + 
     T[a12, a26, a26, a26, a31, a35] + T[a12, a26, a26, a26, a32, a35] + 
     T[a12, a26, a26, a26, a35, a22] + T[a12, a26, a26, a26, a35, a23] - 
     2*T[a12, a26, a26, a26, a35, a26] + T[a12, a26, a26, a26, a35, a31] + 
     T[a12, a26, a26, a26, a35, a32] - 2*T[a12, a26, a26, a26, a35, a35] + 
     T[a12, a26, a26, a31, a35, a35] + T[a12, a26, a26, a32, a35, a35] - 
     T[a12, a26, a26, a35, a12, a22] - T[a12, a26, a26, a35, a12, a23] + 
     T[a12, a26, a26, a35, a12, a26] - T[a12, a26, a26, a35, a12, a31] - 
     T[a12, a26, a26, a35, a12, a32] + T[a12, a26, a26, a35, a12, a35] + 
     T[a12, a26, a26, a35, a22, a26] + T[a12, a26, a26, a35, a23, a26] + 
     T[a12, a26, a26, a35, a26, a22] + T[a12, a26, a26, a35, a26, a23] - 
     2*T[a12, a26, a26, a35, a26, a26] + T[a12, a26, a26, a35, a26, a31] + 
     T[a12, a26, a26, a35, a26, a32] - 2*T[a12, a26, a26, a35, a26, a35] + 
     T[a12, a26, a26, a35, a31, a35] + T[a12, a26, a26, a35, a32, a35] + 
     T[a12, a26, a26, a35, a35, a22] + T[a12, a26, a26, a35, a35, a23] - 
     2*T[a12, a26, a26, a35, a35, a26] + T[a12, a26, a26, a35, a35, a31] + 
     T[a12, a26, a26, a35, a35, a32] - 2*T[a12, a26, a26, a35, a35, a35] - 
     T[a12, a26, a31, a31, a31, a31] + T[a12, a26, a31, a35, a35, a35] - 
     T[a12, a26, a32, a32, a32, a32] + T[a12, a26, a32, a35, a35, a35] + 
     T[a12, a26, a35, a12, a12, a22] + T[a12, a26, a35, a12, a12, a23] - 
     T[a12, a26, a35, a12, a12, a26] + T[a12, a26, a35, a12, a12, a31] + 
     T[a12, a26, a35, a12, a12, a32] - T[a12, a26, a35, a12, a12, a35] - 
     T[a12, a26, a35, a12, a22, a26] - T[a12, a26, a35, a12, a23, a26] - 
     T[a12, a26, a35, a12, a26, a22] - T[a12, a26, a35, a12, a26, a23] + 
     T[a12, a26, a35, a12, a26, a26] - T[a12, a26, a35, a12, a26, a31] - 
     T[a12, a26, a35, a12, a26, a32] + 2*T[a12, a26, a35, a12, a26, a35] - 
     T[a12, a26, a35, a12, a31, a35] - T[a12, a26, a35, a12, a32, a35] - 
     T[a12, a26, a35, a12, a35, a22] - T[a12, a26, a35, a12, a35, a23] + 
     2*T[a12, a26, a35, a12, a35, a26] - T[a12, a26, a35, a12, a35, a31] - 
     T[a12, a26, a35, a12, a35, a32] + T[a12, a26, a35, a12, a35, a35] + 
     T[a12, a26, a35, a22, a26, a26] + T[a12, a26, a35, a23, a26, a26] - 
     T[a12, a26, a35, a26, a12, a22] - T[a12, a26, a35, a26, a12, a23] + 
     T[a12, a26, a35, a26, a12, a26] - T[a12, a26, a35, a26, a12, a31] - 
     T[a12, a26, a35, a26, a12, a32] + T[a12, a26, a35, a26, a12, a35] + 
     T[a12, a26, a35, a26, a22, a26] + T[a12, a26, a35, a26, a23, a26] + 
     T[a12, a26, a35, a26, a26, a22] + T[a12, a26, a35, a26, a26, a23] - 
     2*T[a12, a26, a35, a26, a26, a26] + T[a12, a26, a35, a26, a26, a31] + 
     T[a12, a26, a35, a26, a26, a32] - 2*T[a12, a26, a35, a26, a26, a35] + 
     T[a12, a26, a35, a26, a31, a35] + T[a12, a26, a35, a26, a32, a35] + 
     T[a12, a26, a35, a26, a35, a22] + T[a12, a26, a35, a26, a35, a23] - 
     2*T[a12, a26, a35, a26, a35, a26] + T[a12, a26, a35, a26, a35, a31] + 
     T[a12, a26, a35, a26, a35, a32] - 2*T[a12, a26, a35, a26, a35, a35] + 
     T[a12, a26, a35, a31, a35, a35] + T[a12, a26, a35, a32, a35, a35] - 
     T[a12, a26, a35, a35, a12, a22] - T[a12, a26, a35, a35, a12, a23] + 
     T[a12, a26, a35, a35, a12, a26] - T[a12, a26, a35, a35, a12, a31] - 
     T[a12, a26, a35, a35, a12, a32] + T[a12, a26, a35, a35, a12, a35] + 
     T[a12, a26, a35, a35, a22, a26] + T[a12, a26, a35, a35, a23, a26] + 
     T[a12, a26, a35, a35, a26, a22] + T[a12, a26, a35, a35, a26, a23] - 
     2*T[a12, a26, a35, a35, a26, a26] + T[a12, a26, a35, a35, a26, a31] + 
     T[a12, a26, a35, a35, a26, a32] - 2*T[a12, a26, a35, a35, a26, a35] + 
     T[a12, a26, a35, a35, a31, a35] + T[a12, a26, a35, a35, a32, a35] + 
     T[a12, a26, a35, a35, a35, a22] + T[a12, a26, a35, a35, a35, a23] - 
     2*T[a12, a26, a35, a35, a35, a26] + T[a12, a26, a35, a35, a35, a31] + 
     T[a12, a26, a35, a35, a35, a32] - 2*T[a12, a26, a35, a35, a35, a35] - 
     T[a12, a31, a15, a15, a15, a22] + T[a12, a31, a15, a15, a15, a25] + 
     T[a12, a31, a15, a15, a15, a26] - T[a12, a31, a15, a15, a15, a31] + 
     T[a12, a31, a15, a15, a15, a34] + T[a12, a31, a15, a15, a15, a35] + 
     T[a12, a31, a15, a15, a22, a22] - T[a12, a31, a15, a15, a22, a25] - 
     T[a12, a31, a15, a15, a22, a26] + 2*T[a12, a31, a15, a15, a22, a31] - 
     T[a12, a31, a15, a15, a22, a34] - T[a12, a31, a15, a15, a22, a35] - 
     T[a12, a31, a15, a15, a25, a22] - T[a12, a31, a15, a15, a26, a22] + 
     2*T[a12, a31, a15, a15, a31, a22] - T[a12, a31, a15, a15, a31, a25] - 
     T[a12, a31, a15, a15, a31, a26] + T[a12, a31, a15, a15, a31, a31] - 
     T[a12, a31, a15, a15, a31, a34] - T[a12, a31, a15, a15, a31, a35] - 
     T[a12, a31, a15, a15, a34, a31] - T[a12, a31, a15, a15, a35, a31] + 
     T[a12, a31, a15, a22, a15, a22] - T[a12, a31, a15, a22, a15, a25] - 
     T[a12, a31, a15, a22, a15, a26] + T[a12, a31, a15, a22, a15, a31] - 
     T[a12, a31, a15, a22, a15, a34] - T[a12, a31, a15, a22, a15, a35] - 
     T[a12, a31, a15, a22, a22, a22] + T[a12, a31, a15, a22, a22, a25] + 
     T[a12, a31, a15, a22, a22, a26] - 2*T[a12, a31, a15, a22, a22, a31] + 
     T[a12, a31, a15, a22, a22, a34] + T[a12, a31, a15, a22, a22, a35] + 
     T[a12, a31, a15, a22, a25, a22] + T[a12, a31, a15, a22, a26, a22] - 
     2*T[a12, a31, a15, a22, a31, a22] + T[a12, a31, a15, a22, a31, a25] + 
     T[a12, a31, a15, a22, a31, a26] - 2*T[a12, a31, a15, a22, a31, a31] + 
     T[a12, a31, a15, a22, a31, a34] + T[a12, a31, a15, a22, a31, a35] + 
     T[a12, a31, a15, a22, a34, a31] + T[a12, a31, a15, a22, a35, a31] + 
     T[a12, a31, a15, a25, a22, a22] + T[a12, a31, a15, a26, a22, a22] + 
     T[a12, a31, a15, a31, a15, a22] - T[a12, a31, a15, a31, a15, a25] - 
     T[a12, a31, a15, a31, a15, a26] + T[a12, a31, a15, a31, a15, a31] - 
     T[a12, a31, a15, a31, a15, a34] - T[a12, a31, a15, a31, a15, a35] - 
     2*T[a12, a31, a15, a31, a22, a22] + T[a12, a31, a15, a31, a22, a25] + 
     T[a12, a31, a15, a31, a22, a26] - 2*T[a12, a31, a15, a31, a22, a31] + 
     T[a12, a31, a15, a31, a22, a34] + T[a12, a31, a15, a31, a22, a35] + 
     T[a12, a31, a15, a31, a25, a22] + T[a12, a31, a15, a31, a26, a22] - 
     2*T[a12, a31, a15, a31, a31, a22] + T[a12, a31, a15, a31, a31, a25] + 
     T[a12, a31, a15, a31, a31, a26] - T[a12, a31, a15, a31, a31, a31] + 
     T[a12, a31, a15, a31, a31, a34] + T[a12, a31, a15, a31, a31, a35] + 
     T[a12, a31, a15, a31, a34, a31] + T[a12, a31, a15, a31, a35, a31] + 
     T[a12, a31, a15, a34, a31, a31] + T[a12, a31, a15, a35, a31, a31] + 
     T[a12, a31, a22, a15, a15, a22] - T[a12, a31, a22, a15, a15, a25] - 
     T[a12, a31, a22, a15, a15, a26] + T[a12, a31, a22, a15, a15, a31] - 
     T[a12, a31, a22, a15, a15, a34] - T[a12, a31, a22, a15, a15, a35] - 
     T[a12, a31, a22, a15, a22, a22] + T[a12, a31, a22, a15, a22, a25] + 
     T[a12, a31, a22, a15, a22, a26] - 2*T[a12, a31, a22, a15, a22, a31] + 
     T[a12, a31, a22, a15, a22, a34] + T[a12, a31, a22, a15, a22, a35] + 
     T[a12, a31, a22, a15, a25, a22] + T[a12, a31, a22, a15, a26, a22] - 
     2*T[a12, a31, a22, a15, a31, a22] + T[a12, a31, a22, a15, a31, a25] + 
     T[a12, a31, a22, a15, a31, a26] - T[a12, a31, a22, a15, a31, a31] + 
     T[a12, a31, a22, a15, a31, a34] + T[a12, a31, a22, a15, a31, a35] + 
     T[a12, a31, a22, a15, a34, a31] + T[a12, a31, a22, a15, a35, a31] - 
     T[a12, a31, a22, a22, a15, a22] + T[a12, a31, a22, a22, a15, a25] + 
     T[a12, a31, a22, a22, a15, a26] - T[a12, a31, a22, a22, a15, a31] + 
     T[a12, a31, a22, a22, a15, a34] + T[a12, a31, a22, a22, a15, a35] + 
     2*T[a12, a31, a22, a22, a22, a22] - T[a12, a31, a22, a22, a22, a25] - 
     T[a12, a31, a22, a22, a22, a26] + 2*T[a12, a31, a22, a22, a22, a31] - 
     T[a12, a31, a22, a22, a22, a34] - T[a12, a31, a22, a22, a22, a35] - 
     T[a12, a31, a22, a22, a25, a22] - T[a12, a31, a22, a22, a26, a22] + 
     2*T[a12, a31, a22, a22, a31, a22] - T[a12, a31, a22, a22, a31, a25] - 
     T[a12, a31, a22, a22, a31, a26] + 2*T[a12, a31, a22, a22, a31, a31] - 
     T[a12, a31, a22, a22, a31, a34] - T[a12, a31, a22, a22, a31, a35] - 
     T[a12, a31, a22, a22, a34, a31] - T[a12, a31, a22, a22, a35, a31] - 
     T[a12, a31, a22, a25, a22, a22] - T[a12, a31, a22, a26, a22, a22] - 
     T[a12, a31, a22, a31, a15, a22] + T[a12, a31, a22, a31, a15, a25] + 
     T[a12, a31, a22, a31, a15, a26] - T[a12, a31, a22, a31, a15, a31] + 
     T[a12, a31, a22, a31, a15, a34] + T[a12, a31, a22, a31, a15, a35] + 
     2*T[a12, a31, a22, a31, a22, a22] - T[a12, a31, a22, a31, a22, a25] - 
     T[a12, a31, a22, a31, a22, a26] + 2*T[a12, a31, a22, a31, a22, a31] - 
     T[a12, a31, a22, a31, a22, a34] - T[a12, a31, a22, a31, a22, a35] - 
     T[a12, a31, a22, a31, a25, a22] - T[a12, a31, a22, a31, a26, a22] + 
     2*T[a12, a31, a22, a31, a31, a22] - T[a12, a31, a22, a31, a31, a25] - 
     T[a12, a31, a22, a31, a31, a26] + 2*T[a12, a31, a22, a31, a31, a31] - 
     T[a12, a31, a22, a31, a31, a34] - T[a12, a31, a22, a31, a31, a35] - 
     T[a12, a31, a22, a31, a34, a31] - T[a12, a31, a22, a31, a35, a31] - 
     T[a12, a31, a22, a34, a31, a31] - T[a12, a31, a22, a35, a31, a31] - 
     T[a12, a31, a25, a22, a22, a22] + T[a12, a31, a25, a25, a25, a25] - 
     T[a12, a31, a26, a22, a22, a22] + T[a12, a31, a26, a26, a26, a26] + 
     T[a12, a31, a31, a15, a15, a22] - T[a12, a31, a31, a15, a15, a25] - 
     T[a12, a31, a31, a15, a15, a26] + T[a12, a31, a31, a15, a15, a31] - 
     T[a12, a31, a31, a15, a15, a34] - T[a12, a31, a31, a15, a15, a35] - 
     T[a12, a31, a31, a15, a22, a22] + T[a12, a31, a31, a15, a22, a25] + 
     T[a12, a31, a31, a15, a22, a26] - 2*T[a12, a31, a31, a15, a22, a31] + 
     T[a12, a31, a31, a15, a22, a34] + T[a12, a31, a31, a15, a22, a35] + 
     T[a12, a31, a31, a15, a25, a22] + T[a12, a31, a31, a15, a26, a22] - 
     2*T[a12, a31, a31, a15, a31, a22] + T[a12, a31, a31, a15, a31, a25] + 
     T[a12, a31, a31, a15, a31, a26] - T[a12, a31, a31, a15, a31, a31] + 
     T[a12, a31, a31, a15, a31, a34] + T[a12, a31, a31, a15, a31, a35] + 
     T[a12, a31, a31, a15, a34, a31] + T[a12, a31, a31, a15, a35, a31] - 
     T[a12, a31, a31, a22, a15, a22] + T[a12, a31, a31, a22, a15, a25] + 
     T[a12, a31, a31, a22, a15, a26] - T[a12, a31, a31, a22, a15, a31] + 
     T[a12, a31, a31, a22, a15, a34] + T[a12, a31, a31, a22, a15, a35] + 
     2*T[a12, a31, a31, a22, a22, a22] - T[a12, a31, a31, a22, a22, a25] - 
     T[a12, a31, a31, a22, a22, a26] + 2*T[a12, a31, a31, a22, a22, a31] - 
     T[a12, a31, a31, a22, a22, a34] - T[a12, a31, a31, a22, a22, a35] - 
     T[a12, a31, a31, a22, a25, a22] - T[a12, a31, a31, a22, a26, a22] + 
     2*T[a12, a31, a31, a22, a31, a22] - T[a12, a31, a31, a22, a31, a25] - 
     T[a12, a31, a31, a22, a31, a26] + 2*T[a12, a31, a31, a22, a31, a31] - 
     T[a12, a31, a31, a22, a31, a34] - T[a12, a31, a31, a22, a31, a35] - 
     T[a12, a31, a31, a22, a34, a31] - T[a12, a31, a31, a22, a35, a31] - 
     T[a12, a31, a31, a25, a22, a22] - T[a12, a31, a31, a26, a22, a22] - 
     T[a12, a31, a31, a31, a15, a22] + T[a12, a31, a31, a31, a15, a25] + 
     T[a12, a31, a31, a31, a15, a26] - T[a12, a31, a31, a31, a15, a31] + 
     T[a12, a31, a31, a31, a15, a34] + T[a12, a31, a31, a31, a15, a35] + 
     2*T[a12, a31, a31, a31, a22, a22] - T[a12, a31, a31, a31, a22, a25] - 
     T[a12, a31, a31, a31, a22, a26] + 2*T[a12, a31, a31, a31, a22, a31] - 
     T[a12, a31, a31, a31, a22, a34] - T[a12, a31, a31, a31, a22, a35] - 
     T[a12, a31, a31, a31, a25, a22] - T[a12, a31, a31, a31, a26, a22] + 
     2*T[a12, a31, a31, a31, a31, a22] - T[a12, a31, a31, a31, a31, a25] - 
     T[a12, a31, a31, a31, a31, a26] + 2*T[a12, a31, a31, a31, a31, a31] - 
     T[a12, a31, a31, a31, a31, a34] - T[a12, a31, a31, a31, a31, a35] - 
     T[a12, a31, a31, a31, a34, a31] - T[a12, a31, a31, a31, a35, a31] - 
     T[a12, a31, a31, a34, a31, a31] - T[a12, a31, a31, a35, a31, a31] - 
     T[a12, a31, a34, a31, a31, a31] + T[a12, a31, a34, a34, a34, a34] - 
     T[a12, a31, a35, a31, a31, a31] + T[a12, a31, a35, a35, a35, a35] - 
     T[a12, a32, a16, a16, a16, a23] + T[a12, a32, a16, a16, a16, a26] + 
     T[a12, a32, a16, a16, a16, a27] - T[a12, a32, a16, a16, a16, a32] + 
     T[a12, a32, a16, a16, a16, a35] + T[a12, a32, a16, a16, a16, a36] + 
     T[a12, a32, a16, a16, a23, a23] - T[a12, a32, a16, a16, a23, a26] - 
     T[a12, a32, a16, a16, a23, a27] + 2*T[a12, a32, a16, a16, a23, a32] - 
     T[a12, a32, a16, a16, a23, a35] - T[a12, a32, a16, a16, a23, a36] - 
     T[a12, a32, a16, a16, a26, a23] - T[a12, a32, a16, a16, a27, a23] + 
     2*T[a12, a32, a16, a16, a32, a23] - T[a12, a32, a16, a16, a32, a26] - 
     T[a12, a32, a16, a16, a32, a27] + T[a12, a32, a16, a16, a32, a32] - 
     T[a12, a32, a16, a16, a32, a35] - T[a12, a32, a16, a16, a32, a36] - 
     T[a12, a32, a16, a16, a35, a32] - T[a12, a32, a16, a16, a36, a32] + 
     T[a12, a32, a16, a23, a16, a23] - T[a12, a32, a16, a23, a16, a26] - 
     T[a12, a32, a16, a23, a16, a27] + T[a12, a32, a16, a23, a16, a32] - 
     T[a12, a32, a16, a23, a16, a35] - T[a12, a32, a16, a23, a16, a36] - 
     T[a12, a32, a16, a23, a23, a23] + T[a12, a32, a16, a23, a23, a26] + 
     T[a12, a32, a16, a23, a23, a27] - 2*T[a12, a32, a16, a23, a23, a32] + 
     T[a12, a32, a16, a23, a23, a35] + T[a12, a32, a16, a23, a23, a36] + 
     T[a12, a32, a16, a23, a26, a23] + T[a12, a32, a16, a23, a27, a23] - 
     2*T[a12, a32, a16, a23, a32, a23] + T[a12, a32, a16, a23, a32, a26] + 
     T[a12, a32, a16, a23, a32, a27] - 2*T[a12, a32, a16, a23, a32, a32] + 
     T[a12, a32, a16, a23, a32, a35] + T[a12, a32, a16, a23, a32, a36] + 
     T[a12, a32, a16, a23, a35, a32] + T[a12, a32, a16, a23, a36, a32] + 
     T[a12, a32, a16, a26, a23, a23] + T[a12, a32, a16, a27, a23, a23] + 
     T[a12, a32, a16, a32, a16, a23] - T[a12, a32, a16, a32, a16, a26] - 
     T[a12, a32, a16, a32, a16, a27] + T[a12, a32, a16, a32, a16, a32] - 
     T[a12, a32, a16, a32, a16, a35] - T[a12, a32, a16, a32, a16, a36] - 
     2*T[a12, a32, a16, a32, a23, a23] + T[a12, a32, a16, a32, a23, a26] + 
     T[a12, a32, a16, a32, a23, a27] - 2*T[a12, a32, a16, a32, a23, a32] + 
     T[a12, a32, a16, a32, a23, a35] + T[a12, a32, a16, a32, a23, a36] + 
     T[a12, a32, a16, a32, a26, a23] + T[a12, a32, a16, a32, a27, a23] - 
     2*T[a12, a32, a16, a32, a32, a23] + T[a12, a32, a16, a32, a32, a26] + 
     T[a12, a32, a16, a32, a32, a27] - T[a12, a32, a16, a32, a32, a32] + 
     T[a12, a32, a16, a32, a32, a35] + T[a12, a32, a16, a32, a32, a36] + 
     T[a12, a32, a16, a32, a35, a32] + T[a12, a32, a16, a32, a36, a32] + 
     T[a12, a32, a16, a35, a32, a32] + T[a12, a32, a16, a36, a32, a32] + 
     T[a12, a32, a23, a16, a16, a23] - T[a12, a32, a23, a16, a16, a26] - 
     T[a12, a32, a23, a16, a16, a27] + T[a12, a32, a23, a16, a16, a32] - 
     T[a12, a32, a23, a16, a16, a35] - T[a12, a32, a23, a16, a16, a36] - 
     T[a12, a32, a23, a16, a23, a23] + T[a12, a32, a23, a16, a23, a26] + 
     T[a12, a32, a23, a16, a23, a27] - 2*T[a12, a32, a23, a16, a23, a32] + 
     T[a12, a32, a23, a16, a23, a35] + T[a12, a32, a23, a16, a23, a36] + 
     T[a12, a32, a23, a16, a26, a23] + T[a12, a32, a23, a16, a27, a23] - 
     2*T[a12, a32, a23, a16, a32, a23] + T[a12, a32, a23, a16, a32, a26] + 
     T[a12, a32, a23, a16, a32, a27] - T[a12, a32, a23, a16, a32, a32] + 
     T[a12, a32, a23, a16, a32, a35] + T[a12, a32, a23, a16, a32, a36] + 
     T[a12, a32, a23, a16, a35, a32] + T[a12, a32, a23, a16, a36, a32] - 
     T[a12, a32, a23, a23, a16, a23] + T[a12, a32, a23, a23, a16, a26] + 
     T[a12, a32, a23, a23, a16, a27] - T[a12, a32, a23, a23, a16, a32] + 
     T[a12, a32, a23, a23, a16, a35] + T[a12, a32, a23, a23, a16, a36] + 
     2*T[a12, a32, a23, a23, a23, a23] - T[a12, a32, a23, a23, a23, a26] - 
     T[a12, a32, a23, a23, a23, a27] + 2*T[a12, a32, a23, a23, a23, a32] - 
     T[a12, a32, a23, a23, a23, a35] - T[a12, a32, a23, a23, a23, a36] - 
     T[a12, a32, a23, a23, a26, a23] - T[a12, a32, a23, a23, a27, a23] + 
     2*T[a12, a32, a23, a23, a32, a23] - T[a12, a32, a23, a23, a32, a26] - 
     T[a12, a32, a23, a23, a32, a27] + 2*T[a12, a32, a23, a23, a32, a32] - 
     T[a12, a32, a23, a23, a32, a35] - T[a12, a32, a23, a23, a32, a36] - 
     T[a12, a32, a23, a23, a35, a32] - T[a12, a32, a23, a23, a36, a32] - 
     T[a12, a32, a23, a26, a23, a23] - T[a12, a32, a23, a27, a23, a23] - 
     T[a12, a32, a23, a32, a16, a23] + T[a12, a32, a23, a32, a16, a26] + 
     T[a12, a32, a23, a32, a16, a27] - T[a12, a32, a23, a32, a16, a32] + 
     T[a12, a32, a23, a32, a16, a35] + T[a12, a32, a23, a32, a16, a36] + 
     2*T[a12, a32, a23, a32, a23, a23] - T[a12, a32, a23, a32, a23, a26] - 
     T[a12, a32, a23, a32, a23, a27] + 2*T[a12, a32, a23, a32, a23, a32] - 
     T[a12, a32, a23, a32, a23, a35] - T[a12, a32, a23, a32, a23, a36] - 
     T[a12, a32, a23, a32, a26, a23] - T[a12, a32, a23, a32, a27, a23] + 
     2*T[a12, a32, a23, a32, a32, a23] - T[a12, a32, a23, a32, a32, a26] - 
     T[a12, a32, a23, a32, a32, a27] + 2*T[a12, a32, a23, a32, a32, a32] - 
     T[a12, a32, a23, a32, a32, a35] - T[a12, a32, a23, a32, a32, a36] - 
     T[a12, a32, a23, a32, a35, a32] - T[a12, a32, a23, a32, a36, a32] - 
     T[a12, a32, a23, a35, a32, a32] - T[a12, a32, a23, a36, a32, a32] - 
     T[a12, a32, a26, a23, a23, a23] + T[a12, a32, a26, a26, a26, a26] - 
     T[a12, a32, a27, a23, a23, a23] + T[a12, a32, a27, a27, a27, a27] + 
     T[a12, a32, a32, a16, a16, a23] - T[a12, a32, a32, a16, a16, a26] - 
     T[a12, a32, a32, a16, a16, a27] + T[a12, a32, a32, a16, a16, a32] - 
     T[a12, a32, a32, a16, a16, a35] - T[a12, a32, a32, a16, a16, a36] - 
     T[a12, a32, a32, a16, a23, a23] + T[a12, a32, a32, a16, a23, a26] + 
     T[a12, a32, a32, a16, a23, a27] - 2*T[a12, a32, a32, a16, a23, a32] + 
     T[a12, a32, a32, a16, a23, a35] + T[a12, a32, a32, a16, a23, a36] + 
     T[a12, a32, a32, a16, a26, a23] + T[a12, a32, a32, a16, a27, a23] - 
     2*T[a12, a32, a32, a16, a32, a23] + T[a12, a32, a32, a16, a32, a26] + 
     T[a12, a32, a32, a16, a32, a27] - T[a12, a32, a32, a16, a32, a32] + 
     T[a12, a32, a32, a16, a32, a35] + T[a12, a32, a32, a16, a32, a36] + 
     T[a12, a32, a32, a16, a35, a32] + T[a12, a32, a32, a16, a36, a32] - 
     T[a12, a32, a32, a23, a16, a23] + T[a12, a32, a32, a23, a16, a26] + 
     T[a12, a32, a32, a23, a16, a27] - T[a12, a32, a32, a23, a16, a32] + 
     T[a12, a32, a32, a23, a16, a35] + T[a12, a32, a32, a23, a16, a36] + 
     2*T[a12, a32, a32, a23, a23, a23] - T[a12, a32, a32, a23, a23, a26] - 
     T[a12, a32, a32, a23, a23, a27] + 2*T[a12, a32, a32, a23, a23, a32] - 
     T[a12, a32, a32, a23, a23, a35] - T[a12, a32, a32, a23, a23, a36] - 
     T[a12, a32, a32, a23, a26, a23] - T[a12, a32, a32, a23, a27, a23] + 
     2*T[a12, a32, a32, a23, a32, a23] - T[a12, a32, a32, a23, a32, a26] - 
     T[a12, a32, a32, a23, a32, a27] + 2*T[a12, a32, a32, a23, a32, a32] - 
     T[a12, a32, a32, a23, a32, a35] - T[a12, a32, a32, a23, a32, a36] - 
     T[a12, a32, a32, a23, a35, a32] - T[a12, a32, a32, a23, a36, a32] - 
     T[a12, a32, a32, a26, a23, a23] - T[a12, a32, a32, a27, a23, a23] - 
     T[a12, a32, a32, a32, a16, a23] + T[a12, a32, a32, a32, a16, a26] + 
     T[a12, a32, a32, a32, a16, a27] - T[a12, a32, a32, a32, a16, a32] + 
     T[a12, a32, a32, a32, a16, a35] + T[a12, a32, a32, a32, a16, a36] + 
     2*T[a12, a32, a32, a32, a23, a23] - T[a12, a32, a32, a32, a23, a26] - 
     T[a12, a32, a32, a32, a23, a27] + 2*T[a12, a32, a32, a32, a23, a32] - 
     T[a12, a32, a32, a32, a23, a35] - T[a12, a32, a32, a32, a23, a36] - 
     T[a12, a32, a32, a32, a26, a23] - T[a12, a32, a32, a32, a27, a23] + 
     2*T[a12, a32, a32, a32, a32, a23] - T[a12, a32, a32, a32, a32, a26] - 
     T[a12, a32, a32, a32, a32, a27] + 2*T[a12, a32, a32, a32, a32, a32] - 
     T[a12, a32, a32, a32, a32, a35] - T[a12, a32, a32, a32, a32, a36] - 
     T[a12, a32, a32, a32, a35, a32] - T[a12, a32, a32, a32, a36, a32] - 
     T[a12, a32, a32, a35, a32, a32] - T[a12, a32, a32, a36, a32, a32] - 
     T[a12, a32, a35, a32, a32, a32] + T[a12, a32, a35, a35, a35, a35] - 
     T[a12, a32, a36, a32, a32, a32] + T[a12, a32, a36, a36, a36, a36] - 
     T[a12, a35, a12, a12, a12, a22] - T[a12, a35, a12, a12, a12, a23] + 
     T[a12, a35, a12, a12, a12, a26] - T[a12, a35, a12, a12, a12, a31] - 
     T[a12, a35, a12, a12, a12, a32] + T[a12, a35, a12, a12, a12, a35] + 
     T[a12, a35, a12, a12, a22, a26] + T[a12, a35, a12, a12, a23, a26] + 
     T[a12, a35, a12, a12, a26, a22] + T[a12, a35, a12, a12, a26, a23] - 
     T[a12, a35, a12, a12, a26, a26] + T[a12, a35, a12, a12, a26, a31] + 
     T[a12, a35, a12, a12, a26, a32] - 2*T[a12, a35, a12, a12, a26, a35] + 
     T[a12, a35, a12, a12, a31, a35] + T[a12, a35, a12, a12, a32, a35] + 
     T[a12, a35, a12, a12, a35, a22] + T[a12, a35, a12, a12, a35, a23] - 
     2*T[a12, a35, a12, a12, a35, a26] + T[a12, a35, a12, a12, a35, a31] + 
     T[a12, a35, a12, a12, a35, a32] - T[a12, a35, a12, a12, a35, a35] - 
     T[a12, a35, a12, a22, a26, a26] - T[a12, a35, a12, a23, a26, a26] + 
     T[a12, a35, a12, a26, a12, a22] + T[a12, a35, a12, a26, a12, a23] - 
     T[a12, a35, a12, a26, a12, a26] + T[a12, a35, a12, a26, a12, a31] + 
     T[a12, a35, a12, a26, a12, a32] - T[a12, a35, a12, a26, a12, a35] - 
     T[a12, a35, a12, a26, a22, a26] - T[a12, a35, a12, a26, a23, a26] - 
     T[a12, a35, a12, a26, a26, a22] - T[a12, a35, a12, a26, a26, a23] + 
     T[a12, a35, a12, a26, a26, a26] - T[a12, a35, a12, a26, a26, a31] - 
     T[a12, a35, a12, a26, a26, a32] + 2*T[a12, a35, a12, a26, a26, a35] - 
     T[a12, a35, a12, a26, a31, a35] - T[a12, a35, a12, a26, a32, a35] - 
     T[a12, a35, a12, a26, a35, a22] - T[a12, a35, a12, a26, a35, a23] + 
     2*T[a12, a35, a12, a26, a35, a26] - T[a12, a35, a12, a26, a35, a31] - 
     T[a12, a35, a12, a26, a35, a32] + 2*T[a12, a35, a12, a26, a35, a35] - 
     T[a12, a35, a12, a31, a35, a35] - T[a12, a35, a12, a32, a35, a35] + 
     T[a12, a35, a12, a35, a12, a22] + T[a12, a35, a12, a35, a12, a23] - 
     T[a12, a35, a12, a35, a12, a26] + T[a12, a35, a12, a35, a12, a31] + 
     T[a12, a35, a12, a35, a12, a32] - T[a12, a35, a12, a35, a12, a35] - 
     T[a12, a35, a12, a35, a22, a26] - T[a12, a35, a12, a35, a23, a26] - 
     T[a12, a35, a12, a35, a26, a22] - T[a12, a35, a12, a35, a26, a23] + 
     2*T[a12, a35, a12, a35, a26, a26] - T[a12, a35, a12, a35, a26, a31] - 
     T[a12, a35, a12, a35, a26, a32] + 2*T[a12, a35, a12, a35, a26, a35] - 
     T[a12, a35, a12, a35, a31, a35] - T[a12, a35, a12, a35, a32, a35] - 
     T[a12, a35, a12, a35, a35, a22] - T[a12, a35, a12, a35, a35, a23] + 
     2*T[a12, a35, a12, a35, a35, a26] - T[a12, a35, a12, a35, a35, a31] - 
     T[a12, a35, a12, a35, a35, a32] + T[a12, a35, a12, a35, a35, a35] - 
     T[a12, a35, a22, a22, a22, a22] + T[a12, a35, a22, a26, a26, a26] - 
     T[a12, a35, a23, a23, a23, a23] + T[a12, a35, a23, a26, a26, a26] + 
     T[a12, a35, a26, a12, a12, a22] + T[a12, a35, a26, a12, a12, a23] - 
     T[a12, a35, a26, a12, a12, a26] + T[a12, a35, a26, a12, a12, a31] + 
     T[a12, a35, a26, a12, a12, a32] - T[a12, a35, a26, a12, a12, a35] - 
     T[a12, a35, a26, a12, a22, a26] - T[a12, a35, a26, a12, a23, a26] - 
     T[a12, a35, a26, a12, a26, a22] - T[a12, a35, a26, a12, a26, a23] + 
     T[a12, a35, a26, a12, a26, a26] - T[a12, a35, a26, a12, a26, a31] - 
     T[a12, a35, a26, a12, a26, a32] + 2*T[a12, a35, a26, a12, a26, a35] - 
     T[a12, a35, a26, a12, a31, a35] - T[a12, a35, a26, a12, a32, a35] - 
     T[a12, a35, a26, a12, a35, a22] - T[a12, a35, a26, a12, a35, a23] + 
     2*T[a12, a35, a26, a12, a35, a26] - T[a12, a35, a26, a12, a35, a31] - 
     T[a12, a35, a26, a12, a35, a32] + T[a12, a35, a26, a12, a35, a35] + 
     T[a12, a35, a26, a22, a26, a26] + T[a12, a35, a26, a23, a26, a26] - 
     T[a12, a35, a26, a26, a12, a22] - T[a12, a35, a26, a26, a12, a23] + 
     T[a12, a35, a26, a26, a12, a26] - T[a12, a35, a26, a26, a12, a31] - 
     T[a12, a35, a26, a26, a12, a32] + T[a12, a35, a26, a26, a12, a35] + 
     T[a12, a35, a26, a26, a22, a26] + T[a12, a35, a26, a26, a23, a26] + 
     T[a12, a35, a26, a26, a26, a22] + T[a12, a35, a26, a26, a26, a23] - 
     2*T[a12, a35, a26, a26, a26, a26] + T[a12, a35, a26, a26, a26, a31] + 
     T[a12, a35, a26, a26, a26, a32] - 2*T[a12, a35, a26, a26, a26, a35] + 
     T[a12, a35, a26, a26, a31, a35] + T[a12, a35, a26, a26, a32, a35] + 
     T[a12, a35, a26, a26, a35, a22] + T[a12, a35, a26, a26, a35, a23] - 
     2*T[a12, a35, a26, a26, a35, a26] + T[a12, a35, a26, a26, a35, a31] + 
     T[a12, a35, a26, a26, a35, a32] - 2*T[a12, a35, a26, a26, a35, a35] + 
     T[a12, a35, a26, a31, a35, a35] + T[a12, a35, a26, a32, a35, a35] - 
     T[a12, a35, a26, a35, a12, a22] - T[a12, a35, a26, a35, a12, a23] + 
     T[a12, a35, a26, a35, a12, a26] - T[a12, a35, a26, a35, a12, a31] - 
     T[a12, a35, a26, a35, a12, a32] + T[a12, a35, a26, a35, a12, a35] + 
     T[a12, a35, a26, a35, a22, a26] + T[a12, a35, a26, a35, a23, a26] + 
     T[a12, a35, a26, a35, a26, a22] + T[a12, a35, a26, a35, a26, a23] - 
     2*T[a12, a35, a26, a35, a26, a26] + T[a12, a35, a26, a35, a26, a31] + 
     T[a12, a35, a26, a35, a26, a32] - 2*T[a12, a35, a26, a35, a26, a35] + 
     T[a12, a35, a26, a35, a31, a35] + T[a12, a35, a26, a35, a32, a35] + 
     T[a12, a35, a26, a35, a35, a22] + T[a12, a35, a26, a35, a35, a23] - 
     2*T[a12, a35, a26, a35, a35, a26] + T[a12, a35, a26, a35, a35, a31] + 
     T[a12, a35, a26, a35, a35, a32] - 2*T[a12, a35, a26, a35, a35, a35] - 
     T[a12, a35, a31, a31, a31, a31] + T[a12, a35, a31, a35, a35, a35] - 
     T[a12, a35, a32, a32, a32, a32] + T[a12, a35, a32, a35, a35, a35] + 
     T[a12, a35, a35, a12, a12, a22] + T[a12, a35, a35, a12, a12, a23] - 
     T[a12, a35, a35, a12, a12, a26] + T[a12, a35, a35, a12, a12, a31] + 
     T[a12, a35, a35, a12, a12, a32] - T[a12, a35, a35, a12, a12, a35] - 
     T[a12, a35, a35, a12, a22, a26] - T[a12, a35, a35, a12, a23, a26] - 
     T[a12, a35, a35, a12, a26, a22] - T[a12, a35, a35, a12, a26, a23] + 
     T[a12, a35, a35, a12, a26, a26] - T[a12, a35, a35, a12, a26, a31] - 
     T[a12, a35, a35, a12, a26, a32] + 2*T[a12, a35, a35, a12, a26, a35] - 
     T[a12, a35, a35, a12, a31, a35] - T[a12, a35, a35, a12, a32, a35] - 
     T[a12, a35, a35, a12, a35, a22] - T[a12, a35, a35, a12, a35, a23] + 
     2*T[a12, a35, a35, a12, a35, a26] - T[a12, a35, a35, a12, a35, a31] - 
     T[a12, a35, a35, a12, a35, a32] + T[a12, a35, a35, a12, a35, a35] + 
     T[a12, a35, a35, a22, a26, a26] + T[a12, a35, a35, a23, a26, a26] - 
     T[a12, a35, a35, a26, a12, a22] - T[a12, a35, a35, a26, a12, a23] + 
     T[a12, a35, a35, a26, a12, a26] - T[a12, a35, a35, a26, a12, a31] - 
     T[a12, a35, a35, a26, a12, a32] + T[a12, a35, a35, a26, a12, a35] + 
     T[a12, a35, a35, a26, a22, a26] + T[a12, a35, a35, a26, a23, a26] + 
     T[a12, a35, a35, a26, a26, a22] + T[a12, a35, a35, a26, a26, a23] - 
     2*T[a12, a35, a35, a26, a26, a26] + T[a12, a35, a35, a26, a26, a31] + 
     T[a12, a35, a35, a26, a26, a32] - 2*T[a12, a35, a35, a26, a26, a35] + 
     T[a12, a35, a35, a26, a31, a35] + T[a12, a35, a35, a26, a32, a35] + 
     T[a12, a35, a35, a26, a35, a22] + T[a12, a35, a35, a26, a35, a23] - 
     2*T[a12, a35, a35, a26, a35, a26] + T[a12, a35, a35, a26, a35, a31] + 
     T[a12, a35, a35, a26, a35, a32] - 2*T[a12, a35, a35, a26, a35, a35] + 
     T[a12, a35, a35, a31, a35, a35] + T[a12, a35, a35, a32, a35, a35] - 
     T[a12, a35, a35, a35, a12, a22] - T[a12, a35, a35, a35, a12, a23] + 
     T[a12, a35, a35, a35, a12, a26] - T[a12, a35, a35, a35, a12, a31] - 
     T[a12, a35, a35, a35, a12, a32] + T[a12, a35, a35, a35, a12, a35] + 
     T[a12, a35, a35, a35, a22, a26] + T[a12, a35, a35, a35, a23, a26] + 
     T[a12, a35, a35, a35, a26, a22] + T[a12, a35, a35, a35, a26, a23] - 
     2*T[a12, a35, a35, a35, a26, a26] + T[a12, a35, a35, a35, a26, a31] + 
     T[a12, a35, a35, a35, a26, a32] - 2*T[a12, a35, a35, a35, a26, a35] + 
     T[a12, a35, a35, a35, a31, a35] + T[a12, a35, a35, a35, a32, a35] + 
     T[a12, a35, a35, a35, a35, a22] + T[a12, a35, a35, a35, a35, a23] - 
     2*T[a12, a35, a35, a35, a35, a26] + T[a12, a35, a35, a35, a35, a31] + 
     T[a12, a35, a35, a35, a35, a32] - 2*T[a12, a35, a35, a35, a35, a35] - 
     T[a12, a61, a23, a23, a23, a23] + T[a12, a61, a23, a27, a27, a27] + 
     T[a12, a61, a27, a23, a23, a23] - T[a12, a61, a27, a27, a27, a27] - 
     T[a12, a61, a32, a32, a32, a32] + T[a12, a61, a32, a36, a36, a36] + 
     T[a12, a61, a36, a32, a32, a32] - T[a12, a61, a36, a36, a36, a36] + 
     T[a12, a61, a42, a27, a27, a27] + T[a12, a61, a42, a34, a34, a34] + 
     T[a12, a61, a47, a25, a25, a25] + T[a12, a61, a47, a32, a32, a32] + 
     T[a12, a61, a52, a25, a25, a25] + T[a12, a61, a52, a36, a36, a36] + 
     T[a12, a61, a57, a23, a23, a23] + T[a12, a61, a57, a34, a34, a34] - 
     T[a12, a61, a61, a23, a23, a23] + T[a12, a61, a61, a23, a27, a27] + 
     T[a12, a61, a61, a27, a23, a23] - T[a12, a61, a61, a27, a27, a27] - 
     T[a12, a61, a61, a32, a32, a32] + T[a12, a61, a61, a32, a36, a36] + 
     T[a12, a61, a61, a36, a32, a32] - T[a12, a61, a61, a36, a36, a36] + 
     T[a12, a61, a61, a42, a27, a27] - T[a12, a61, a61, a42, a34, a34] - 
     T[a12, a61, a61, a47, a25, a25] + T[a12, a61, a61, a47, a32, a32] - 
     T[a12, a61, a61, a52, a25, a25] + T[a12, a61, a61, a52, a36, a36] + 
     T[a12, a61, a61, a57, a23, a23] - T[a12, a61, a61, a57, a34, a34] - 
     T[a12, a61, a61, a61, a23, a23] + T[a12, a61, a61, a61, a23, a27] + 
     T[a12, a61, a61, a61, a27, a23] - T[a12, a61, a61, a61, a27, a27] - 
     T[a12, a61, a61, a61, a32, a32] + T[a12, a61, a61, a61, a32, a36] + 
     T[a12, a61, a61, a61, a36, a32] - T[a12, a61, a61, a61, a36, a36] + 
     T[a12, a61, a61, a61, a42, a27] + T[a12, a61, a61, a61, a42, a34] + 
     T[a12, a61, a61, a61, a47, a25] + T[a12, a61, a61, a61, a47, a32] + 
     T[a12, a61, a61, a61, a52, a25] + T[a12, a61, a61, a61, a52, a36] + 
     T[a12, a61, a61, a61, a57, a23] + T[a12, a61, a61, a61, a57, a34] - 
     T[a12, a63, a22, a22, a22, a22] + T[a12, a63, a22, a25, a25, a25] + 
     T[a12, a63, a25, a22, a22, a22] - T[a12, a63, a25, a25, a25, a25] - 
     T[a12, a63, a31, a31, a31, a31] + T[a12, a63, a31, a34, a34, a34] + 
     T[a12, a63, a34, a31, a31, a31] - T[a12, a63, a34, a34, a34, a34] + 
     T[a12, a63, a42, a27, a27, a27] + T[a12, a63, a42, a34, a34, a34] + 
     T[a12, a63, a44, a22, a22, a22] + T[a12, a63, a44, a36, a36, a36] + 
     T[a12, a63, a52, a25, a25, a25] + T[a12, a63, a52, a36, a36, a36] + 
     T[a12, a63, a54, a27, a27, a27] + T[a12, a63, a54, a31, a31, a31] - 
     T[a12, a63, a63, a22, a22, a22] + T[a12, a63, a63, a22, a25, a25] + 
     T[a12, a63, a63, a25, a22, a22] - T[a12, a63, a63, a25, a25, a25] - 
     T[a12, a63, a63, a31, a31, a31] + T[a12, a63, a63, a31, a34, a34] + 
     T[a12, a63, a63, a34, a31, a31] - T[a12, a63, a63, a34, a34, a34] - 
     T[a12, a63, a63, a42, a27, a27] + T[a12, a63, a63, a42, a34, a34] + 
     T[a12, a63, a63, a44, a22, a22] - T[a12, a63, a63, a44, a36, a36] + 
     T[a12, a63, a63, a52, a25, a25] - T[a12, a63, a63, a52, a36, a36] - 
     T[a12, a63, a63, a54, a27, a27] + T[a12, a63, a63, a54, a31, a31] - 
     T[a12, a63, a63, a63, a22, a22] + T[a12, a63, a63, a63, a22, a25] + 
     T[a12, a63, a63, a63, a25, a22] - T[a12, a63, a63, a63, a25, a25] - 
     T[a12, a63, a63, a63, a31, a31] + T[a12, a63, a63, a63, a31, a34] + 
     T[a12, a63, a63, a63, a34, a31] - T[a12, a63, a63, a63, a34, a34] + 
     T[a12, a63, a63, a63, a42, a27] + T[a12, a63, a63, a63, a42, a34] + 
     T[a12, a63, a63, a63, a44, a22] + T[a12, a63, a63, a63, a44, a36] + 
     T[a12, a63, a63, a63, a52, a25] + T[a12, a63, a63, a63, a52, a36] + 
     T[a12, a63, a63, a63, a54, a27] + T[a12, a63, a63, a63, a54, a31] + 
     4*T[a13, a13, a13, a13, a13, a23] + 4*T[a13, a13, a13, a13, a13, a24] - 
     4*T[a13, a13, a13, a13, a13, a27] + 4*T[a13, a13, a13, a13, a13, a32] + 
     4*T[a13, a13, a13, a13, a13, a33] - 4*T[a13, a13, a13, a13, a13, a36] - 
     T[a13, a13, a13, a13, a16, a23] + T[a13, a13, a13, a13, a16, a26] + 
     T[a13, a13, a13, a13, a16, a27] - T[a13, a13, a13, a13, a16, a32] + 
     T[a13, a13, a13, a13, a16, a35] + T[a13, a13, a13, a13, a16, a36] + 
     T[a13, a13, a13, a13, a17, a21] - T[a13, a13, a13, a13, a17, a24] + 
     T[a13, a13, a13, a13, a17, a27] - T[a13, a13, a13, a13, a17, a33] + 
     T[a13, a13, a13, a13, a17, a36] + T[a13, a13, a13, a13, a17, a37] + 
     T[a13, a13, a13, a13, a23, a23] - T[a13, a13, a13, a13, a23, a27] - 
     T[a13, a13, a13, a13, a23, a35] + T[a13, a13, a13, a13, a23, a36] + 
     T[a13, a13, a13, a13, a24, a24] - T[a13, a13, a13, a13, a24, a27] + 
     T[a13, a13, a13, a13, a24, a36] - T[a13, a13, a13, a13, a24, a37] - 
     T[a13, a13, a13, a13, a27, a23] - T[a13, a13, a13, a13, a27, a24] - 
     2*T[a13, a13, a13, a13, a27, a32] - 2*T[a13, a13, a13, a13, a27, a33] + 
     2*T[a13, a13, a13, a13, a27, a36] - T[a13, a13, a13, a13, a32, a26] + 
     T[a13, a13, a13, a13, a32, a27] + T[a13, a13, a13, a13, a32, a32] - 
     T[a13, a13, a13, a13, a32, a36] - T[a13, a13, a13, a13, a33, a21] + 
     T[a13, a13, a13, a13, a33, a27] + T[a13, a13, a13, a13, a33, a33] - 
     T[a13, a13, a13, a13, a33, a36] - 2*T[a13, a13, a13, a13, a36, a23] - 
     2*T[a13, a13, a13, a13, a36, a24] + 2*T[a13, a13, a13, a13, a36, a27] - 
     T[a13, a13, a13, a13, a36, a32] - T[a13, a13, a13, a13, a36, a33] - 
     T[a13, a13, a13, a13, a41, a26] - T[a13, a13, a13, a13, a41, a33] - 
     T[a13, a13, a13, a13, a45, a23] - T[a13, a13, a13, a13, a45, a37] - 
     T[a13, a13, a13, a13, a51, a24] - T[a13, a13, a13, a13, a51, a35] - 
     T[a13, a13, a13, a13, a55, a21] - T[a13, a13, a13, a13, a55, a32] - 
     T[a13, a13, a13, a16, a13, a23] - T[a13, a13, a13, a16, a13, a24] + 
     T[a13, a13, a13, a16, a13, a27] - T[a13, a13, a13, a16, a13, a32] - 
     T[a13, a13, a13, a16, a13, a33] + T[a13, a13, a13, a16, a13, a36] + 
     T[a13, a13, a13, a16, a16, a23] - T[a13, a13, a13, a16, a16, a26] - 
     T[a13, a13, a13, a16, a16, a27] + T[a13, a13, a13, a16, a16, a32] - 
     T[a13, a13, a13, a16, a16, a35] - T[a13, a13, a13, a16, a16, a36] + 
     T[a13, a13, a13, a16, a23, a35] - T[a13, a13, a13, a16, a26, a26] + 
     T[a13, a13, a13, a16, a27, a33] + T[a13, a13, a13, a16, a32, a26] - 
     T[a13, a13, a13, a16, a35, a35] + T[a13, a13, a13, a16, a36, a24] + 
     T[a13, a13, a13, a16, a41, a26] + T[a13, a13, a13, a16, a41, a33] + 
     T[a13, a13, a13, a16, a51, a24] + T[a13, a13, a13, a16, a51, a35] - 
     T[a13, a13, a13, a17, a13, a23] - T[a13, a13, a13, a17, a13, a24] + 
     T[a13, a13, a13, a17, a13, a27] - T[a13, a13, a13, a17, a13, a32] - 
     T[a13, a13, a13, a17, a13, a33] + T[a13, a13, a13, a17, a13, a36] - 
     T[a13, a13, a13, a17, a17, a21] + T[a13, a13, a13, a17, a17, a24] - 
     T[a13, a13, a13, a17, a17, a27] + T[a13, a13, a13, a17, a17, a33] - 
     T[a13, a13, a13, a17, a17, a36] - T[a13, a13, a13, a17, a17, a37] - 
     T[a13, a13, a13, a17, a21, a21] + T[a13, a13, a13, a17, a24, a37] + 
     T[a13, a13, a13, a17, a27, a32] + T[a13, a13, a13, a17, a33, a21] + 
     T[a13, a13, a13, a17, a36, a23] - T[a13, a13, a13, a17, a37, a37] + 
     T[a13, a13, a13, a17, a45, a23] + T[a13, a13, a13, a17, a45, a37] + 
     T[a13, a13, a13, a17, a55, a21] + T[a13, a13, a13, a17, a55, a32] + 
     T[a13, a13, a13, a23, a23, a23] + T[a13, a13, a13, a23, a27, a27] + 
     T[a13, a13, a13, a23, a35, a35] + T[a13, a13, a13, a23, a36, a36] + 
     T[a13, a13, a13, a24, a24, a24] + T[a13, a13, a13, a24, a27, a27] + 
     T[a13, a13, a13, a24, a36, a36] + T[a13, a13, a13, a24, a37, a37] - 
     T[a13, a13, a13, a27, a13, a23] - T[a13, a13, a13, a27, a13, a24] + 
     T[a13, a13, a13, a27, a13, a27] - T[a13, a13, a13, a27, a13, a32] - 
     T[a13, a13, a13, a27, a13, a33] + T[a13, a13, a13, a27, a13, a36] + 
     T[a13, a13, a13, a27, a23, a27] + T[a13, a13, a13, a27, a24, a27] + 
     T[a13, a13, a13, a27, a27, a23] + T[a13, a13, a13, a27, a27, a24] - 
     2*T[a13, a13, a13, a27, a27, a27] + T[a13, a13, a13, a27, a27, a32] + 
     T[a13, a13, a13, a27, a27, a33] - 2*T[a13, a13, a13, a27, a27, a36] - 
     T[a13, a13, a13, a27, a32, a32] + T[a13, a13, a13, a27, a32, a36] - 
     T[a13, a13, a13, a27, a33, a33] + T[a13, a13, a13, a27, a33, a36] + 
     T[a13, a13, a13, a27, a36, a23] + T[a13, a13, a13, a27, a36, a24] - 
     2*T[a13, a13, a13, a27, a36, a27] + T[a13, a13, a13, a27, a36, a32] + 
     T[a13, a13, a13, a27, a36, a33] - 2*T[a13, a13, a13, a27, a36, a36] + 
     T[a13, a13, a13, a32, a26, a26] + T[a13, a13, a13, a32, a27, a27] + 
     T[a13, a13, a13, a32, a32, a32] + T[a13, a13, a13, a32, a36, a36] + 
     T[a13, a13, a13, a33, a21, a21] + T[a13, a13, a13, a33, a27, a27] + 
     T[a13, a13, a13, a33, a33, a33] + T[a13, a13, a13, a33, a36, a36] - 
     T[a13, a13, a13, a36, a13, a23] - T[a13, a13, a13, a36, a13, a24] + 
     T[a13, a13, a13, a36, a13, a27] - T[a13, a13, a13, a36, a13, a32] - 
     T[a13, a13, a13, a36, a13, a33] + T[a13, a13, a13, a36, a13, a36] - 
     T[a13, a13, a13, a36, a23, a23] + T[a13, a13, a13, a36, a23, a27] - 
     T[a13, a13, a13, a36, a24, a24] + T[a13, a13, a13, a36, a24, a27] + 
     T[a13, a13, a13, a36, a27, a23] + T[a13, a13, a13, a36, a27, a24] - 
     2*T[a13, a13, a13, a36, a27, a27] + T[a13, a13, a13, a36, a27, a32] + 
     T[a13, a13, a13, a36, a27, a33] - 2*T[a13, a13, a13, a36, a27, a36] + 
     T[a13, a13, a13, a36, a32, a36] + T[a13, a13, a13, a36, a33, a36] + 
     T[a13, a13, a13, a36, a36, a23] + T[a13, a13, a13, a36, a36, a24] - 
     2*T[a13, a13, a13, a36, a36, a27] + T[a13, a13, a13, a36, a36, a32] + 
     T[a13, a13, a13, a36, a36, a33] - 2*T[a13, a13, a13, a36, a36, a36] + 
     T[a13, a13, a13, a41, a26, a26] - T[a13, a13, a13, a41, a33, a33] - 
     T[a13, a13, a13, a45, a23, a23] + T[a13, a13, a13, a45, a37, a37] - 
     T[a13, a13, a13, a51, a24, a24] + T[a13, a13, a13, a51, a35, a35] + 
     T[a13, a13, a13, a55, a21, a21] - T[a13, a13, a13, a55, a32, a32] - 
     T[a13, a13, a16, a13, a13, a23] - T[a13, a13, a16, a13, a13, a24] + 
     T[a13, a13, a16, a13, a13, a27] - T[a13, a13, a16, a13, a13, a32] - 
     T[a13, a13, a16, a13, a13, a33] + T[a13, a13, a16, a13, a13, a36] + 
     T[a13, a13, a16, a13, a16, a23] - T[a13, a13, a16, a13, a16, a26] - 
     T[a13, a13, a16, a13, a16, a27] + T[a13, a13, a16, a13, a16, a32] - 
     T[a13, a13, a16, a13, a16, a35] - T[a13, a13, a16, a13, a16, a36] + 
     T[a13, a13, a16, a13, a23, a35] - T[a13, a13, a16, a13, a24, a24] + 
     T[a13, a13, a16, a13, a27, a33] + T[a13, a13, a16, a13, a32, a26] - 
     T[a13, a13, a16, a13, a33, a33] + T[a13, a13, a16, a13, a36, a24] + 
     T[a13, a13, a16, a13, a41, a26] + T[a13, a13, a16, a13, a41, a33] + 
     T[a13, a13, a16, a13, a51, a24] + T[a13, a13, a16, a13, a51, a35] + 
     T[a13, a13, a16, a16, a13, a23] + T[a13, a13, a16, a16, a13, a24] - 
     T[a13, a13, a16, a16, a13, a27] + T[a13, a13, a16, a16, a13, a32] + 
     T[a13, a13, a16, a16, a13, a33] - T[a13, a13, a16, a16, a13, a36] - 
     T[a13, a13, a16, a16, a16, a23] + T[a13, a13, a16, a16, a16, a26] + 
     T[a13, a13, a16, a16, a16, a27] - T[a13, a13, a16, a16, a16, a32] + 
     T[a13, a13, a16, a16, a16, a35] + T[a13, a13, a16, a16, a16, a36] - 
     T[a13, a13, a16, a16, a23, a35] + T[a13, a13, a16, a16, a26, a26] - 
     T[a13, a13, a16, a16, a27, a33] - T[a13, a13, a16, a16, a32, a26] + 
     T[a13, a13, a16, a16, a35, a35] - T[a13, a13, a16, a16, a36, a24] - 
     T[a13, a13, a16, a16, a41, a26] - T[a13, a13, a16, a16, a41, a33] - 
     T[a13, a13, a16, a16, a51, a24] - T[a13, a13, a16, a16, a51, a35] - 
     T[a13, a13, a16, a23, a35, a35] + T[a13, a13, a16, a26, a26, a26] + 
     T[a13, a13, a16, a27, a33, a33] - T[a13, a13, a16, a32, a26, a26] + 
     T[a13, a13, a16, a35, a35, a35] + T[a13, a13, a16, a36, a24, a24] - 
     T[a13, a13, a16, a41, a26, a26] + T[a13, a13, a16, a41, a33, a33] + 
     T[a13, a13, a16, a51, a24, a24] - T[a13, a13, a16, a51, a35, a35] - 
     T[a13, a13, a17, a13, a13, a23] - T[a13, a13, a17, a13, a13, a24] + 
     T[a13, a13, a17, a13, a13, a27] - T[a13, a13, a17, a13, a13, a32] - 
     T[a13, a13, a17, a13, a13, a33] + T[a13, a13, a17, a13, a13, a36] - 
     T[a13, a13, a17, a13, a17, a21] + T[a13, a13, a17, a13, a17, a24] - 
     T[a13, a13, a17, a13, a17, a27] + T[a13, a13, a17, a13, a17, a33] - 
     T[a13, a13, a17, a13, a17, a36] - T[a13, a13, a17, a13, a17, a37] - 
     T[a13, a13, a17, a13, a23, a23] + T[a13, a13, a17, a13, a24, a37] + 
     T[a13, a13, a17, a13, a27, a32] - T[a13, a13, a17, a13, a32, a32] + 
     T[a13, a13, a17, a13, a33, a21] + T[a13, a13, a17, a13, a36, a23] + 
     T[a13, a13, a17, a13, a45, a23] + T[a13, a13, a17, a13, a45, a37] + 
     T[a13, a13, a17, a13, a55, a21] + T[a13, a13, a17, a13, a55, a32] + 
     T[a13, a13, a17, a17, a13, a23] + T[a13, a13, a17, a17, a13, a24] - 
     T[a13, a13, a17, a17, a13, a27] + T[a13, a13, a17, a17, a13, a32] + 
     T[a13, a13, a17, a17, a13, a33] - T[a13, a13, a17, a17, a13, a36] + 
     T[a13, a13, a17, a17, a17, a21] - T[a13, a13, a17, a17, a17, a24] + 
     T[a13, a13, a17, a17, a17, a27] - T[a13, a13, a17, a17, a17, a33] + 
     T[a13, a13, a17, a17, a17, a36] + T[a13, a13, a17, a17, a17, a37] + 
     T[a13, a13, a17, a17, a21, a21] - T[a13, a13, a17, a17, a24, a37] - 
     T[a13, a13, a17, a17, a27, a32] - T[a13, a13, a17, a17, a33, a21] - 
     T[a13, a13, a17, a17, a36, a23] + T[a13, a13, a17, a17, a37, a37] - 
     T[a13, a13, a17, a17, a45, a23] - T[a13, a13, a17, a17, a45, a37] - 
     T[a13, a13, a17, a17, a55, a21] - T[a13, a13, a17, a17, a55, a32] + 
     T[a13, a13, a17, a21, a21, a21] - T[a13, a13, a17, a24, a37, a37] + 
     T[a13, a13, a17, a27, a32, a32] - T[a13, a13, a17, a33, a21, a21] + 
     T[a13, a13, a17, a36, a23, a23] + T[a13, a13, a17, a37, a37, a37] + 
     T[a13, a13, a17, a45, a23, a23] - T[a13, a13, a17, a45, a37, a37] - 
     T[a13, a13, a17, a55, a21, a21] + T[a13, a13, a17, a55, a32, a32] + 
     T[a13, a13, a23, a23, a23, a23] - T[a13, a13, a23, a27, a27, a27] - 
     T[a13, a13, a23, a35, a35, a35] + T[a13, a13, a23, a36, a36, a36] + 
     T[a13, a13, a24, a24, a24, a24] - T[a13, a13, a24, a27, a27, a27] + 
     T[a13, a13, a24, a36, a36, a36] - T[a13, a13, a24, a37, a37, a37] - 
     T[a13, a13, a27, a13, a13, a23] - T[a13, a13, a27, a13, a13, a24] + 
     T[a13, a13, a27, a13, a13, a27] - T[a13, a13, a27, a13, a13, a32] - 
     T[a13, a13, a27, a13, a13, a33] + T[a13, a13, a27, a13, a13, a36] + 
     T[a13, a13, a27, a13, a23, a27] + T[a13, a13, a27, a13, a24, a27] + 
     T[a13, a13, a27, a13, a27, a23] + T[a13, a13, a27, a13, a27, a24] - 
     T[a13, a13, a27, a13, a27, a27] + T[a13, a13, a27, a13, a27, a32] + 
     T[a13, a13, a27, a13, a27, a33] - 2*T[a13, a13, a27, a13, a27, a36] + 
     T[a13, a13, a27, a13, a32, a36] + T[a13, a13, a27, a13, a33, a36] + 
     T[a13, a13, a27, a13, a36, a23] + T[a13, a13, a27, a13, a36, a24] - 
     2*T[a13, a13, a27, a13, a36, a27] + T[a13, a13, a27, a13, a36, a32] + 
     T[a13, a13, a27, a13, a36, a33] - T[a13, a13, a27, a13, a36, a36] - 
     T[a13, a13, a27, a23, a27, a27] - T[a13, a13, a27, a24, a27, a27] + 
     T[a13, a13, a27, a27, a13, a23] + T[a13, a13, a27, a27, a13, a24] - 
     T[a13, a13, a27, a27, a13, a27] + T[a13, a13, a27, a27, a13, a32] + 
     T[a13, a13, a27, a27, a13, a33] - T[a13, a13, a27, a27, a13, a36] - 
     T[a13, a13, a27, a27, a23, a27] - T[a13, a13, a27, a27, a24, a27] - 
     T[a13, a13, a27, a27, a27, a23] - T[a13, a13, a27, a27, a27, a24] - 
     T[a13, a13, a27, a27, a27, a32] - T[a13, a13, a27, a27, a27, a33] + 
     2*T[a13, a13, a27, a27, a27, a36] - T[a13, a13, a27, a27, a32, a36] - 
     T[a13, a13, a27, a27, a33, a36] - T[a13, a13, a27, a27, a36, a23] - 
     T[a13, a13, a27, a27, a36, a24] + 2*T[a13, a13, a27, a27, a36, a27] - 
     T[a13, a13, a27, a27, a36, a32] - T[a13, a13, a27, a27, a36, a33] + 
     2*T[a13, a13, a27, a27, a36, a36] - T[a13, a13, a27, a32, a32, a32] - 
     T[a13, a13, a27, a32, a36, a36] - T[a13, a13, a27, a33, a33, a33] - 
     T[a13, a13, a27, a33, a36, a36] + T[a13, a13, a27, a36, a13, a23] + 
     T[a13, a13, a27, a36, a13, a24] - T[a13, a13, a27, a36, a13, a27] + 
     T[a13, a13, a27, a36, a13, a32] + T[a13, a13, a27, a36, a13, a33] - 
     T[a13, a13, a27, a36, a13, a36] - T[a13, a13, a27, a36, a23, a27] - 
     T[a13, a13, a27, a36, a24, a27] - T[a13, a13, a27, a36, a27, a23] - 
     T[a13, a13, a27, a36, a27, a24] + 2*T[a13, a13, a27, a36, a27, a27] - 
     T[a13, a13, a27, a36, a27, a32] - T[a13, a13, a27, a36, a27, a33] + 
     2*T[a13, a13, a27, a36, a27, a36] - T[a13, a13, a27, a36, a32, a36] - 
     T[a13, a13, a27, a36, a33, a36] - T[a13, a13, a27, a36, a36, a23] - 
     T[a13, a13, a27, a36, a36, a24] + 2*T[a13, a13, a27, a36, a36, a27] - 
     T[a13, a13, a27, a36, a36, a32] - T[a13, a13, a27, a36, a36, a33] + 
     2*T[a13, a13, a27, a36, a36, a36] - T[a13, a13, a32, a26, a26, a26] + 
     T[a13, a13, a32, a27, a27, a27] + T[a13, a13, a32, a32, a32, a32] - 
     T[a13, a13, a32, a36, a36, a36] - T[a13, a13, a33, a21, a21, a21] + 
     T[a13, a13, a33, a27, a27, a27] + T[a13, a13, a33, a33, a33, a33] - 
     T[a13, a13, a33, a36, a36, a36] - T[a13, a13, a36, a13, a13, a23] - 
     T[a13, a13, a36, a13, a13, a24] + T[a13, a13, a36, a13, a13, a27] - 
     T[a13, a13, a36, a13, a13, a32] - T[a13, a13, a36, a13, a13, a33] + 
     T[a13, a13, a36, a13, a13, a36] + T[a13, a13, a36, a13, a23, a27] + 
     T[a13, a13, a36, a13, a24, a27] + T[a13, a13, a36, a13, a27, a23] + 
     T[a13, a13, a36, a13, a27, a24] - T[a13, a13, a36, a13, a27, a27] + 
     T[a13, a13, a36, a13, a27, a32] + T[a13, a13, a36, a13, a27, a33] - 
     2*T[a13, a13, a36, a13, a27, a36] + T[a13, a13, a36, a13, a32, a36] + 
     T[a13, a13, a36, a13, a33, a36] + T[a13, a13, a36, a13, a36, a23] + 
     T[a13, a13, a36, a13, a36, a24] - 2*T[a13, a13, a36, a13, a36, a27] + 
     T[a13, a13, a36, a13, a36, a32] + T[a13, a13, a36, a13, a36, a33] - 
     T[a13, a13, a36, a13, a36, a36] - T[a13, a13, a36, a23, a23, a23] - 
     T[a13, a13, a36, a23, a27, a27] - T[a13, a13, a36, a24, a24, a24] - 
     T[a13, a13, a36, a24, a27, a27] + T[a13, a13, a36, a27, a13, a23] + 
     T[a13, a13, a36, a27, a13, a24] - T[a13, a13, a36, a27, a13, a27] + 
     T[a13, a13, a36, a27, a13, a32] + T[a13, a13, a36, a27, a13, a33] - 
     T[a13, a13, a36, a27, a13, a36] - T[a13, a13, a36, a27, a23, a27] - 
     T[a13, a13, a36, a27, a24, a27] - T[a13, a13, a36, a27, a27, a23] - 
     T[a13, a13, a36, a27, a27, a24] + 2*T[a13, a13, a36, a27, a27, a27] - 
     T[a13, a13, a36, a27, a27, a32] - T[a13, a13, a36, a27, a27, a33] + 
     2*T[a13, a13, a36, a27, a27, a36] - T[a13, a13, a36, a27, a32, a36] - 
     T[a13, a13, a36, a27, a33, a36] - T[a13, a13, a36, a27, a36, a23] - 
     T[a13, a13, a36, a27, a36, a24] + 2*T[a13, a13, a36, a27, a36, a27] - 
     T[a13, a13, a36, a27, a36, a32] - T[a13, a13, a36, a27, a36, a33] + 
     2*T[a13, a13, a36, a27, a36, a36] - T[a13, a13, a36, a32, a36, a36] - 
     T[a13, a13, a36, a33, a36, a36] + T[a13, a13, a36, a36, a13, a23] + 
     T[a13, a13, a36, a36, a13, a24] - T[a13, a13, a36, a36, a13, a27] + 
     T[a13, a13, a36, a36, a13, a32] + T[a13, a13, a36, a36, a13, a33] - 
     T[a13, a13, a36, a36, a13, a36] - T[a13, a13, a36, a36, a23, a27] - 
     T[a13, a13, a36, a36, a24, a27] - T[a13, a13, a36, a36, a27, a23] - 
     T[a13, a13, a36, a36, a27, a24] + 2*T[a13, a13, a36, a36, a27, a27] - 
     T[a13, a13, a36, a36, a27, a32] - T[a13, a13, a36, a36, a27, a33] + 
     2*T[a13, a13, a36, a36, a27, a36] - T[a13, a13, a36, a36, a32, a36] - 
     T[a13, a13, a36, a36, a33, a36] - T[a13, a13, a36, a36, a36, a23] - 
     T[a13, a13, a36, a36, a36, a24] + 2*T[a13, a13, a36, a36, a36, a27] - 
     T[a13, a13, a36, a36, a36, a32] - T[a13, a13, a36, a36, a36, a33] - 
     T[a13, a13, a41, a26, a26, a26] - T[a13, a13, a41, a33, a33, a33] - 
     T[a13, a13, a45, a23, a23, a23] - T[a13, a13, a45, a37, a37, a37] - 
     T[a13, a13, a51, a24, a24, a24] - T[a13, a13, a51, a35, a35, a35] - 
     T[a13, a13, a55, a21, a21, a21] - T[a13, a13, a55, a32, a32, a32] - 
     T[a13, a16, a13, a13, a13, a23] - T[a13, a16, a13, a13, a13, a24] + 
     T[a13, a16, a13, a13, a13, a27] - T[a13, a16, a13, a13, a13, a32] - 
     T[a13, a16, a13, a13, a13, a33] + T[a13, a16, a13, a13, a13, a36] + 
     T[a13, a16, a13, a13, a16, a23] - T[a13, a16, a13, a13, a16, a26] - 
     T[a13, a16, a13, a13, a16, a27] + T[a13, a16, a13, a13, a16, a32] - 
     T[a13, a16, a13, a13, a16, a35] - T[a13, a16, a13, a13, a16, a36] + 
     T[a13, a16, a13, a13, a23, a35] - T[a13, a16, a13, a13, a24, a24] + 
     T[a13, a16, a13, a13, a27, a33] + T[a13, a16, a13, a13, a32, a26] - 
     T[a13, a16, a13, a13, a33, a33] + T[a13, a16, a13, a13, a36, a24] + 
     T[a13, a16, a13, a13, a41, a26] + T[a13, a16, a13, a13, a41, a33] + 
     T[a13, a16, a13, a13, a51, a24] + T[a13, a16, a13, a13, a51, a35] + 
     T[a13, a16, a13, a16, a13, a23] + T[a13, a16, a13, a16, a13, a24] - 
     T[a13, a16, a13, a16, a13, a27] + T[a13, a16, a13, a16, a13, a32] + 
     T[a13, a16, a13, a16, a13, a33] - T[a13, a16, a13, a16, a13, a36] - 
     T[a13, a16, a13, a16, a16, a23] + T[a13, a16, a13, a16, a16, a26] + 
     T[a13, a16, a13, a16, a16, a27] - T[a13, a16, a13, a16, a16, a32] + 
     T[a13, a16, a13, a16, a16, a35] + T[a13, a16, a13, a16, a16, a36] - 
     T[a13, a16, a13, a16, a23, a35] + T[a13, a16, a13, a16, a26, a26] - 
     T[a13, a16, a13, a16, a27, a33] - T[a13, a16, a13, a16, a32, a26] + 
     T[a13, a16, a13, a16, a35, a35] - T[a13, a16, a13, a16, a36, a24] - 
     T[a13, a16, a13, a16, a41, a26] - T[a13, a16, a13, a16, a41, a33] - 
     T[a13, a16, a13, a16, a51, a24] - T[a13, a16, a13, a16, a51, a35] - 
     T[a13, a16, a13, a23, a35, a35] - T[a13, a16, a13, a24, a24, a24] + 
     T[a13, a16, a13, a27, a33, a33] - T[a13, a16, a13, a32, a26, a26] - 
     T[a13, a16, a13, a33, a33, a33] + T[a13, a16, a13, a36, a24, a24] - 
     T[a13, a16, a13, a41, a26, a26] + T[a13, a16, a13, a41, a33, a33] + 
     T[a13, a16, a13, a51, a24, a24] - T[a13, a16, a13, a51, a35, a35] + 
     T[a13, a16, a16, a13, a13, a23] + T[a13, a16, a16, a13, a13, a24] - 
     T[a13, a16, a16, a13, a13, a27] + T[a13, a16, a16, a13, a13, a32] + 
     T[a13, a16, a16, a13, a13, a33] - T[a13, a16, a16, a13, a13, a36] - 
     T[a13, a16, a16, a13, a16, a23] + T[a13, a16, a16, a13, a16, a26] + 
     T[a13, a16, a16, a13, a16, a27] - T[a13, a16, a16, a13, a16, a32] + 
     T[a13, a16, a16, a13, a16, a35] + T[a13, a16, a16, a13, a16, a36] - 
     T[a13, a16, a16, a13, a23, a35] + T[a13, a16, a16, a13, a24, a24] - 
     T[a13, a16, a16, a13, a27, a33] - T[a13, a16, a16, a13, a32, a26] + 
     T[a13, a16, a16, a13, a33, a33] - T[a13, a16, a16, a13, a36, a24] - 
     T[a13, a16, a16, a13, a41, a26] - T[a13, a16, a16, a13, a41, a33] - 
     T[a13, a16, a16, a13, a51, a24] - T[a13, a16, a16, a13, a51, a35] - 
     T[a13, a16, a16, a16, a13, a23] - T[a13, a16, a16, a16, a13, a24] + 
     T[a13, a16, a16, a16, a13, a27] - T[a13, a16, a16, a16, a13, a32] - 
     T[a13, a16, a16, a16, a13, a33] + T[a13, a16, a16, a16, a13, a36] + 
     2*T[a13, a16, a16, a16, a16, a23] - 2*T[a13, a16, a16, a16, a16, a26] - 
     2*T[a13, a16, a16, a16, a16, a27] + 2*T[a13, a16, a16, a16, a16, a32] - 
     2*T[a13, a16, a16, a16, a16, a35] - 2*T[a13, a16, a16, a16, a16, a36] - 
     T[a13, a16, a16, a16, a23, a23] + T[a13, a16, a16, a16, a23, a26] + 
     T[a13, a16, a16, a16, a23, a27] - 2*T[a13, a16, a16, a16, a23, a32] + 
     2*T[a13, a16, a16, a16, a23, a35] + T[a13, a16, a16, a16, a23, a36] + 
     T[a13, a16, a16, a16, a26, a23] - T[a13, a16, a16, a16, a26, a26] + 
     T[a13, a16, a16, a16, a27, a23] + T[a13, a16, a16, a16, a27, a33] - 
     2*T[a13, a16, a16, a16, a32, a23] + 2*T[a13, a16, a16, a16, a32, a26] + 
     T[a13, a16, a16, a16, a32, a27] - T[a13, a16, a16, a16, a32, a32] + 
     T[a13, a16, a16, a16, a32, a35] + T[a13, a16, a16, a16, a32, a36] + 
     T[a13, a16, a16, a16, a35, a32] - T[a13, a16, a16, a16, a35, a35] + 
     T[a13, a16, a16, a16, a36, a24] + T[a13, a16, a16, a16, a36, a32] + 
     T[a13, a16, a16, a16, a41, a26] + T[a13, a16, a16, a16, a41, a33] + 
     T[a13, a16, a16, a16, a51, a24] + T[a13, a16, a16, a16, a51, a35] - 
     T[a13, a16, a16, a23, a16, a23] + T[a13, a16, a16, a23, a16, a26] + 
     T[a13, a16, a16, a23, a16, a27] - T[a13, a16, a16, a23, a16, a32] + 
     T[a13, a16, a16, a23, a16, a35] + T[a13, a16, a16, a23, a16, a36] + 
     T[a13, a16, a16, a23, a23, a23] - T[a13, a16, a16, a23, a23, a26] - 
     T[a13, a16, a16, a23, a23, a27] + 2*T[a13, a16, a16, a23, a23, a32] - 
     T[a13, a16, a16, a23, a23, a35] - T[a13, a16, a16, a23, a23, a36] - 
     T[a13, a16, a16, a23, a26, a23] - T[a13, a16, a16, a23, a27, a23] + 
     2*T[a13, a16, a16, a23, a32, a23] - T[a13, a16, a16, a23, a32, a26] - 
     T[a13, a16, a16, a23, a32, a27] + 2*T[a13, a16, a16, a23, a32, a32] - 
     T[a13, a16, a16, a23, a32, a35] - T[a13, a16, a16, a23, a32, a36] - 
     T[a13, a16, a16, a23, a35, a32] + T[a13, a16, a16, a23, a35, a35] - 
     T[a13, a16, a16, a23, a36, a32] - T[a13, a16, a16, a26, a23, a23] - 
     T[a13, a16, a16, a26, a26, a26] - T[a13, a16, a16, a27, a23, a23] - 
     T[a13, a16, a16, a27, a33, a33] - T[a13, a16, a16, a32, a16, a23] + 
     T[a13, a16, a16, a32, a16, a26] + T[a13, a16, a16, a32, a16, a27] - 
     T[a13, a16, a16, a32, a16, a32] + T[a13, a16, a16, a32, a16, a35] + 
     T[a13, a16, a16, a32, a16, a36] + 2*T[a13, a16, a16, a32, a23, a23] - 
     T[a13, a16, a16, a32, a23, a26] - T[a13, a16, a16, a32, a23, a27] + 
     2*T[a13, a16, a16, a32, a23, a32] - T[a13, a16, a16, a32, a23, a35] - 
     T[a13, a16, a16, a32, a23, a36] - T[a13, a16, a16, a32, a26, a23] + 
     T[a13, a16, a16, a32, a26, a26] - T[a13, a16, a16, a32, a27, a23] + 
     2*T[a13, a16, a16, a32, a32, a23] - T[a13, a16, a16, a32, a32, a26] - 
     T[a13, a16, a16, a32, a32, a27] + T[a13, a16, a16, a32, a32, a32] - 
     T[a13, a16, a16, a32, a32, a35] - T[a13, a16, a16, a32, a32, a36] - 
     T[a13, a16, a16, a32, a35, a32] - T[a13, a16, a16, a32, a36, a32] - 
     T[a13, a16, a16, a35, a32, a32] - T[a13, a16, a16, a35, a35, a35] - 
     T[a13, a16, a16, a36, a24, a24] - T[a13, a16, a16, a36, a32, a32] + 
     T[a13, a16, a16, a41, a26, a26] - T[a13, a16, a16, a41, a33, a33] - 
     T[a13, a16, a16, a51, a24, a24] + T[a13, a16, a16, a51, a35, a35] - 
     T[a13, a16, a23, a16, a16, a23] + T[a13, a16, a23, a16, a16, a26] + 
     T[a13, a16, a23, a16, a16, a27] - T[a13, a16, a23, a16, a16, a32] + 
     T[a13, a16, a23, a16, a16, a35] + T[a13, a16, a23, a16, a16, a36] + 
     T[a13, a16, a23, a16, a23, a23] - T[a13, a16, a23, a16, a23, a26] - 
     T[a13, a16, a23, a16, a23, a27] + 2*T[a13, a16, a23, a16, a23, a32] - 
     T[a13, a16, a23, a16, a23, a35] - T[a13, a16, a23, a16, a23, a36] - 
     T[a13, a16, a23, a16, a26, a23] - T[a13, a16, a23, a16, a27, a23] + 
     2*T[a13, a16, a23, a16, a32, a23] - T[a13, a16, a23, a16, a32, a26] - 
     T[a13, a16, a23, a16, a32, a27] + T[a13, a16, a23, a16, a32, a32] - 
     T[a13, a16, a23, a16, a32, a35] - T[a13, a16, a23, a16, a32, a36] - 
     T[a13, a16, a23, a16, a35, a32] - T[a13, a16, a23, a16, a36, a32] + 
     T[a13, a16, a23, a23, a16, a23] - T[a13, a16, a23, a23, a16, a26] - 
     T[a13, a16, a23, a23, a16, a27] + T[a13, a16, a23, a23, a16, a32] - 
     T[a13, a16, a23, a23, a16, a35] - T[a13, a16, a23, a23, a16, a36] - 
     T[a13, a16, a23, a23, a23, a23] + T[a13, a16, a23, a23, a23, a26] + 
     T[a13, a16, a23, a23, a23, a27] - 2*T[a13, a16, a23, a23, a23, a32] + 
     T[a13, a16, a23, a23, a23, a35] + T[a13, a16, a23, a23, a23, a36] + 
     T[a13, a16, a23, a23, a26, a23] + T[a13, a16, a23, a23, a27, a23] - 
     2*T[a13, a16, a23, a23, a32, a23] + T[a13, a16, a23, a23, a32, a26] + 
     T[a13, a16, a23, a23, a32, a27] - 2*T[a13, a16, a23, a23, a32, a32] + 
     T[a13, a16, a23, a23, a32, a35] + T[a13, a16, a23, a23, a32, a36] + 
     T[a13, a16, a23, a23, a35, a32] + T[a13, a16, a23, a23, a36, a32] + 
     T[a13, a16, a23, a26, a23, a23] + T[a13, a16, a23, a27, a23, a23] + 
     T[a13, a16, a23, a32, a16, a23] - T[a13, a16, a23, a32, a16, a26] - 
     T[a13, a16, a23, a32, a16, a27] + T[a13, a16, a23, a32, a16, a32] - 
     T[a13, a16, a23, a32, a16, a35] - T[a13, a16, a23, a32, a16, a36] - 
     2*T[a13, a16, a23, a32, a23, a23] + T[a13, a16, a23, a32, a23, a26] + 
     T[a13, a16, a23, a32, a23, a27] - 2*T[a13, a16, a23, a32, a23, a32] + 
     T[a13, a16, a23, a32, a23, a35] + T[a13, a16, a23, a32, a23, a36] + 
     T[a13, a16, a23, a32, a26, a23] + T[a13, a16, a23, a32, a27, a23] - 
     2*T[a13, a16, a23, a32, a32, a23] + T[a13, a16, a23, a32, a32, a26] + 
     T[a13, a16, a23, a32, a32, a27] - 2*T[a13, a16, a23, a32, a32, a32] + 
     T[a13, a16, a23, a32, a32, a35] + T[a13, a16, a23, a32, a32, a36] + 
     T[a13, a16, a23, a32, a35, a32] + T[a13, a16, a23, a32, a36, a32] + 
     T[a13, a16, a23, a35, a32, a32] + T[a13, a16, a23, a35, a35, a35] + 
     T[a13, a16, a23, a36, a32, a32] + T[a13, a16, a26, a23, a23, a23] - 
     T[a13, a16, a26, a26, a26, a26] + T[a13, a16, a27, a23, a23, a23] + 
     T[a13, a16, a27, a33, a33, a33] - T[a13, a16, a32, a16, a16, a23] + 
     T[a13, a16, a32, a16, a16, a26] + T[a13, a16, a32, a16, a16, a27] - 
     T[a13, a16, a32, a16, a16, a32] + T[a13, a16, a32, a16, a16, a35] + 
     T[a13, a16, a32, a16, a16, a36] + T[a13, a16, a32, a16, a23, a23] - 
     T[a13, a16, a32, a16, a23, a26] - T[a13, a16, a32, a16, a23, a27] + 
     2*T[a13, a16, a32, a16, a23, a32] - T[a13, a16, a32, a16, a23, a35] - 
     T[a13, a16, a32, a16, a23, a36] - T[a13, a16, a32, a16, a26, a23] - 
     T[a13, a16, a32, a16, a27, a23] + 2*T[a13, a16, a32, a16, a32, a23] - 
     T[a13, a16, a32, a16, a32, a26] - T[a13, a16, a32, a16, a32, a27] + 
     T[a13, a16, a32, a16, a32, a32] - T[a13, a16, a32, a16, a32, a35] - 
     T[a13, a16, a32, a16, a32, a36] - T[a13, a16, a32, a16, a35, a32] - 
     T[a13, a16, a32, a16, a36, a32] + T[a13, a16, a32, a23, a16, a23] - 
     T[a13, a16, a32, a23, a16, a26] - T[a13, a16, a32, a23, a16, a27] + 
     T[a13, a16, a32, a23, a16, a32] - T[a13, a16, a32, a23, a16, a35] - 
     T[a13, a16, a32, a23, a16, a36] - 2*T[a13, a16, a32, a23, a23, a23] + 
     T[a13, a16, a32, a23, a23, a26] + T[a13, a16, a32, a23, a23, a27] - 
     2*T[a13, a16, a32, a23, a23, a32] + T[a13, a16, a32, a23, a23, a35] + 
     T[a13, a16, a32, a23, a23, a36] + T[a13, a16, a32, a23, a26, a23] + 
     T[a13, a16, a32, a23, a27, a23] - 2*T[a13, a16, a32, a23, a32, a23] + 
     T[a13, a16, a32, a23, a32, a26] + T[a13, a16, a32, a23, a32, a27] - 
     2*T[a13, a16, a32, a23, a32, a32] + T[a13, a16, a32, a23, a32, a35] + 
     T[a13, a16, a32, a23, a32, a36] + T[a13, a16, a32, a23, a35, a32] + 
     T[a13, a16, a32, a23, a36, a32] + T[a13, a16, a32, a26, a23, a23] + 
     T[a13, a16, a32, a26, a26, a26] + T[a13, a16, a32, a27, a23, a23] + 
     T[a13, a16, a32, a32, a16, a23] - T[a13, a16, a32, a32, a16, a26] - 
     T[a13, a16, a32, a32, a16, a27] + T[a13, a16, a32, a32, a16, a32] - 
     T[a13, a16, a32, a32, a16, a35] - T[a13, a16, a32, a32, a16, a36] - 
     2*T[a13, a16, a32, a32, a23, a23] + T[a13, a16, a32, a32, a23, a26] + 
     T[a13, a16, a32, a32, a23, a27] - 2*T[a13, a16, a32, a32, a23, a32] + 
     T[a13, a16, a32, a32, a23, a35] + T[a13, a16, a32, a32, a23, a36] + 
     T[a13, a16, a32, a32, a26, a23] + T[a13, a16, a32, a32, a27, a23] - 
     2*T[a13, a16, a32, a32, a32, a23] + T[a13, a16, a32, a32, a32, a26] + 
     T[a13, a16, a32, a32, a32, a27] - T[a13, a16, a32, a32, a32, a32] + 
     T[a13, a16, a32, a32, a32, a35] + T[a13, a16, a32, a32, a32, a36] + 
     T[a13, a16, a32, a32, a35, a32] + T[a13, a16, a32, a32, a36, a32] + 
     T[a13, a16, a32, a35, a32, a32] + T[a13, a16, a32, a36, a32, a32] + 
     T[a13, a16, a35, a32, a32, a32] - T[a13, a16, a35, a35, a35, a35] + 
     T[a13, a16, a36, a24, a24, a24] + T[a13, a16, a36, a32, a32, a32] + 
     T[a13, a16, a41, a26, a26, a26] + T[a13, a16, a41, a33, a33, a33] + 
     T[a13, a16, a51, a24, a24, a24] + T[a13, a16, a51, a35, a35, a35] - 
     T[a13, a17, a13, a13, a13, a23] - T[a13, a17, a13, a13, a13, a24] + 
     T[a13, a17, a13, a13, a13, a27] - T[a13, a17, a13, a13, a13, a32] - 
     T[a13, a17, a13, a13, a13, a33] + T[a13, a17, a13, a13, a13, a36] - 
     T[a13, a17, a13, a13, a17, a21] + T[a13, a17, a13, a13, a17, a24] - 
     T[a13, a17, a13, a13, a17, a27] + T[a13, a17, a13, a13, a17, a33] - 
     T[a13, a17, a13, a13, a17, a36] - T[a13, a17, a13, a13, a17, a37] - 
     T[a13, a17, a13, a13, a23, a23] + T[a13, a17, a13, a13, a24, a37] + 
     T[a13, a17, a13, a13, a27, a32] - T[a13, a17, a13, a13, a32, a32] + 
     T[a13, a17, a13, a13, a33, a21] + T[a13, a17, a13, a13, a36, a23] + 
     T[a13, a17, a13, a13, a45, a23] + T[a13, a17, a13, a13, a45, a37] + 
     T[a13, a17, a13, a13, a55, a21] + T[a13, a17, a13, a13, a55, a32] + 
     T[a13, a17, a13, a17, a13, a23] + T[a13, a17, a13, a17, a13, a24] - 
     T[a13, a17, a13, a17, a13, a27] + T[a13, a17, a13, a17, a13, a32] + 
     T[a13, a17, a13, a17, a13, a33] - T[a13, a17, a13, a17, a13, a36] + 
     T[a13, a17, a13, a17, a17, a21] - T[a13, a17, a13, a17, a17, a24] + 
     T[a13, a17, a13, a17, a17, a27] - T[a13, a17, a13, a17, a17, a33] + 
     T[a13, a17, a13, a17, a17, a36] + T[a13, a17, a13, a17, a17, a37] + 
     T[a13, a17, a13, a17, a21, a21] - T[a13, a17, a13, a17, a24, a37] - 
     T[a13, a17, a13, a17, a27, a32] - T[a13, a17, a13, a17, a33, a21] - 
     T[a13, a17, a13, a17, a36, a23] + T[a13, a17, a13, a17, a37, a37] - 
     T[a13, a17, a13, a17, a45, a23] - T[a13, a17, a13, a17, a45, a37] - 
     T[a13, a17, a13, a17, a55, a21] - T[a13, a17, a13, a17, a55, a32] - 
     T[a13, a17, a13, a23, a23, a23] - T[a13, a17, a13, a24, a37, a37] + 
     T[a13, a17, a13, a27, a32, a32] - T[a13, a17, a13, a32, a32, a32] - 
     T[a13, a17, a13, a33, a21, a21] + T[a13, a17, a13, a36, a23, a23] + 
     T[a13, a17, a13, a45, a23, a23] - T[a13, a17, a13, a45, a37, a37] - 
     T[a13, a17, a13, a55, a21, a21] + T[a13, a17, a13, a55, a32, a32] + 
     T[a13, a17, a17, a13, a13, a23] + T[a13, a17, a17, a13, a13, a24] - 
     T[a13, a17, a17, a13, a13, a27] + T[a13, a17, a17, a13, a13, a32] + 
     T[a13, a17, a17, a13, a13, a33] - T[a13, a17, a17, a13, a13, a36] + 
     T[a13, a17, a17, a13, a17, a21] - T[a13, a17, a17, a13, a17, a24] + 
     T[a13, a17, a17, a13, a17, a27] - T[a13, a17, a17, a13, a17, a33] + 
     T[a13, a17, a17, a13, a17, a36] + T[a13, a17, a17, a13, a17, a37] + 
     T[a13, a17, a17, a13, a23, a23] - T[a13, a17, a17, a13, a24, a37] - 
     T[a13, a17, a17, a13, a27, a32] + T[a13, a17, a17, a13, a32, a32] - 
     T[a13, a17, a17, a13, a33, a21] - T[a13, a17, a17, a13, a36, a23] - 
     T[a13, a17, a17, a13, a45, a23] - T[a13, a17, a17, a13, a45, a37] - 
     T[a13, a17, a17, a13, a55, a21] - T[a13, a17, a17, a13, a55, a32] - 
     T[a13, a17, a17, a17, a13, a23] - T[a13, a17, a17, a17, a13, a24] + 
     T[a13, a17, a17, a17, a13, a27] - T[a13, a17, a17, a17, a13, a32] - 
     T[a13, a17, a17, a17, a13, a33] + T[a13, a17, a17, a17, a13, a36] - 
     2*T[a13, a17, a17, a17, a17, a21] + 2*T[a13, a17, a17, a17, a17, a24] - 
     2*T[a13, a17, a17, a17, a17, a27] + 2*T[a13, a17, a17, a17, a17, a33] - 
     2*T[a13, a17, a17, a17, a17, a36] - 2*T[a13, a17, a17, a17, a17, a37] - 
     T[a13, a17, a17, a17, a21, a21] + T[a13, a17, a17, a17, a21, a24] + 
     T[a13, a17, a17, a17, a24, a21] - T[a13, a17, a17, a17, a24, a24] + 
     T[a13, a17, a17, a17, a24, a27] - 2*T[a13, a17, a17, a17, a24, a33] + 
     T[a13, a17, a17, a17, a24, a36] + 2*T[a13, a17, a17, a17, a24, a37] + 
     T[a13, a17, a17, a17, a27, a24] + T[a13, a17, a17, a17, a27, a32] + 
     2*T[a13, a17, a17, a17, a33, a21] - 2*T[a13, a17, a17, a17, a33, a24] + 
     T[a13, a17, a17, a17, a33, a27] - T[a13, a17, a17, a17, a33, a33] + 
     T[a13, a17, a17, a17, a33, a36] + T[a13, a17, a17, a17, a33, a37] + 
     T[a13, a17, a17, a17, a36, a23] + T[a13, a17, a17, a17, a36, a33] + 
     T[a13, a17, a17, a17, a37, a33] - T[a13, a17, a17, a17, a37, a37] + 
     T[a13, a17, a17, a17, a45, a23] + T[a13, a17, a17, a17, a45, a37] + 
     T[a13, a17, a17, a17, a55, a21] + T[a13, a17, a17, a17, a55, a32] - 
     T[a13, a17, a17, a21, a21, a21] - T[a13, a17, a17, a21, a24, a24] + 
     T[a13, a17, a17, a24, a17, a21] - T[a13, a17, a17, a24, a17, a24] + 
     T[a13, a17, a17, a24, a17, a27] - T[a13, a17, a17, a24, a17, a33] + 
     T[a13, a17, a17, a24, a17, a36] + T[a13, a17, a17, a24, a17, a37] - 
     T[a13, a17, a17, a24, a21, a24] - T[a13, a17, a17, a24, a24, a21] + 
     T[a13, a17, a17, a24, a24, a24] - T[a13, a17, a17, a24, a24, a27] + 
     2*T[a13, a17, a17, a24, a24, a33] - T[a13, a17, a17, a24, a24, a36] - 
     T[a13, a17, a17, a24, a24, a37] - T[a13, a17, a17, a24, a27, a24] - 
     T[a13, a17, a17, a24, a33, a21] + 2*T[a13, a17, a17, a24, a33, a24] - 
     T[a13, a17, a17, a24, a33, a27] + 2*T[a13, a17, a17, a24, a33, a33] - 
     T[a13, a17, a17, a24, a33, a36] - T[a13, a17, a17, a24, a33, a37] - 
     T[a13, a17, a17, a24, a36, a33] - T[a13, a17, a17, a24, a37, a33] + 
     T[a13, a17, a17, a24, a37, a37] - T[a13, a17, a17, a27, a24, a24] - 
     T[a13, a17, a17, a27, a32, a32] + T[a13, a17, a17, a33, a17, a21] - 
     T[a13, a17, a17, a33, a17, a24] + T[a13, a17, a17, a33, a17, a27] - 
     T[a13, a17, a17, a33, a17, a33] + T[a13, a17, a17, a33, a17, a36] + 
     T[a13, a17, a17, a33, a17, a37] + T[a13, a17, a17, a33, a21, a21] - 
     T[a13, a17, a17, a33, a21, a24] - T[a13, a17, a17, a33, a24, a21] + 
     2*T[a13, a17, a17, a33, a24, a24] - T[a13, a17, a17, a33, a24, a27] + 
     2*T[a13, a17, a17, a33, a24, a33] - T[a13, a17, a17, a33, a24, a36] - 
     T[a13, a17, a17, a33, a24, a37] - T[a13, a17, a17, a33, a27, a24] - 
     T[a13, a17, a17, a33, a33, a21] + 2*T[a13, a17, a17, a33, a33, a24] - 
     T[a13, a17, a17, a33, a33, a27] + T[a13, a17, a17, a33, a33, a33] - 
     T[a13, a17, a17, a33, a33, a36] - T[a13, a17, a17, a33, a33, a37] - 
     T[a13, a17, a17, a33, a36, a33] - T[a13, a17, a17, a33, a37, a33] - 
     T[a13, a17, a17, a36, a23, a23] - T[a13, a17, a17, a36, a33, a33] - 
     T[a13, a17, a17, a37, a33, a33] - T[a13, a17, a17, a37, a37, a37] - 
     T[a13, a17, a17, a45, a23, a23] + T[a13, a17, a17, a45, a37, a37] + 
     T[a13, a17, a17, a55, a21, a21] - T[a13, a17, a17, a55, a32, a32] - 
     T[a13, a17, a21, a21, a21, a21] + T[a13, a17, a21, a24, a24, a24] + 
     T[a13, a17, a24, a17, a17, a21] - T[a13, a17, a24, a17, a17, a24] + 
     T[a13, a17, a24, a17, a17, a27] - T[a13, a17, a24, a17, a17, a33] + 
     T[a13, a17, a24, a17, a17, a36] + T[a13, a17, a24, a17, a17, a37] - 
     T[a13, a17, a24, a17, a21, a24] - T[a13, a17, a24, a17, a24, a21] + 
     T[a13, a17, a24, a17, a24, a24] - T[a13, a17, a24, a17, a24, a27] + 
     2*T[a13, a17, a24, a17, a24, a33] - T[a13, a17, a24, a17, a24, a36] - 
     T[a13, a17, a24, a17, a24, a37] - T[a13, a17, a24, a17, a27, a24] - 
     T[a13, a17, a24, a17, a33, a21] + 2*T[a13, a17, a24, a17, a33, a24] - 
     T[a13, a17, a24, a17, a33, a27] + T[a13, a17, a24, a17, a33, a33] - 
     T[a13, a17, a24, a17, a33, a36] - T[a13, a17, a24, a17, a33, a37] - 
     T[a13, a17, a24, a17, a36, a33] - T[a13, a17, a24, a17, a37, a33] + 
     T[a13, a17, a24, a21, a24, a24] - T[a13, a17, a24, a24, a17, a21] + 
     T[a13, a17, a24, a24, a17, a24] - T[a13, a17, a24, a24, a17, a27] + 
     T[a13, a17, a24, a24, a17, a33] - T[a13, a17, a24, a24, a17, a36] - 
     T[a13, a17, a24, a24, a17, a37] + T[a13, a17, a24, a24, a21, a24] + 
     T[a13, a17, a24, a24, a24, a21] - T[a13, a17, a24, a24, a24, a24] + 
     T[a13, a17, a24, a24, a24, a27] - 2*T[a13, a17, a24, a24, a24, a33] + 
     T[a13, a17, a24, a24, a24, a36] + T[a13, a17, a24, a24, a24, a37] + 
     T[a13, a17, a24, a24, a27, a24] + T[a13, a17, a24, a24, a33, a21] - 
     2*T[a13, a17, a24, a24, a33, a24] + T[a13, a17, a24, a24, a33, a27] - 
     2*T[a13, a17, a24, a24, a33, a33] + T[a13, a17, a24, a24, a33, a36] + 
     T[a13, a17, a24, a24, a33, a37] + T[a13, a17, a24, a24, a36, a33] + 
     T[a13, a17, a24, a24, a37, a33] + T[a13, a17, a24, a27, a24, a24] - 
     T[a13, a17, a24, a33, a17, a21] + T[a13, a17, a24, a33, a17, a24] - 
     T[a13, a17, a24, a33, a17, a27] + T[a13, a17, a24, a33, a17, a33] - 
     T[a13, a17, a24, a33, a17, a36] - T[a13, a17, a24, a33, a17, a37] + 
     T[a13, a17, a24, a33, a21, a24] + T[a13, a17, a24, a33, a24, a21] - 
     2*T[a13, a17, a24, a33, a24, a24] + T[a13, a17, a24, a33, a24, a27] - 
     2*T[a13, a17, a24, a33, a24, a33] + T[a13, a17, a24, a33, a24, a36] + 
     T[a13, a17, a24, a33, a24, a37] + T[a13, a17, a24, a33, a27, a24] + 
     T[a13, a17, a24, a33, a33, a21] - 2*T[a13, a17, a24, a33, a33, a24] + 
     T[a13, a17, a24, a33, a33, a27] - 2*T[a13, a17, a24, a33, a33, a33] + 
     T[a13, a17, a24, a33, a33, a36] + T[a13, a17, a24, a33, a33, a37] + 
     T[a13, a17, a24, a33, a36, a33] + T[a13, a17, a24, a33, a37, a33] + 
     T[a13, a17, a24, a36, a33, a33] + T[a13, a17, a24, a37, a33, a33] + 
     T[a13, a17, a24, a37, a37, a37] + T[a13, a17, a27, a24, a24, a24] + 
     T[a13, a17, a27, a32, a32, a32] + T[a13, a17, a33, a17, a17, a21] - 
     T[a13, a17, a33, a17, a17, a24] + T[a13, a17, a33, a17, a17, a27] - 
     T[a13, a17, a33, a17, a17, a33] + T[a13, a17, a33, a17, a17, a36] + 
     T[a13, a17, a33, a17, a17, a37] - T[a13, a17, a33, a17, a21, a24] - 
     T[a13, a17, a33, a17, a24, a21] + T[a13, a17, a33, a17, a24, a24] - 
     T[a13, a17, a33, a17, a24, a27] + 2*T[a13, a17, a33, a17, a24, a33] - 
     T[a13, a17, a33, a17, a24, a36] - T[a13, a17, a33, a17, a24, a37] - 
     T[a13, a17, a33, a17, a27, a24] - T[a13, a17, a33, a17, a33, a21] + 
     2*T[a13, a17, a33, a17, a33, a24] - T[a13, a17, a33, a17, a33, a27] + 
     T[a13, a17, a33, a17, a33, a33] - T[a13, a17, a33, a17, a33, a36] - 
     T[a13, a17, a33, a17, a33, a37] - T[a13, a17, a33, a17, a36, a33] - 
     T[a13, a17, a33, a17, a37, a33] + T[a13, a17, a33, a21, a21, a21] + 
     T[a13, a17, a33, a21, a24, a24] - T[a13, a17, a33, a24, a17, a21] + 
     T[a13, a17, a33, a24, a17, a24] - T[a13, a17, a33, a24, a17, a27] + 
     T[a13, a17, a33, a24, a17, a33] - T[a13, a17, a33, a24, a17, a36] - 
     T[a13, a17, a33, a24, a17, a37] + T[a13, a17, a33, a24, a21, a24] + 
     T[a13, a17, a33, a24, a24, a21] - 2*T[a13, a17, a33, a24, a24, a24] + 
     T[a13, a17, a33, a24, a24, a27] - 2*T[a13, a17, a33, a24, a24, a33] + 
     T[a13, a17, a33, a24, a24, a36] + T[a13, a17, a33, a24, a24, a37] + 
     T[a13, a17, a33, a24, a27, a24] + T[a13, a17, a33, a24, a33, a21] - 
     2*T[a13, a17, a33, a24, a33, a24] + T[a13, a17, a33, a24, a33, a27] - 
     2*T[a13, a17, a33, a24, a33, a33] + T[a13, a17, a33, a24, a33, a36] + 
     T[a13, a17, a33, a24, a33, a37] + T[a13, a17, a33, a24, a36, a33] + 
     T[a13, a17, a33, a24, a37, a33] + T[a13, a17, a33, a27, a24, a24] - 
     T[a13, a17, a33, a33, a17, a21] + T[a13, a17, a33, a33, a17, a24] - 
     T[a13, a17, a33, a33, a17, a27] + T[a13, a17, a33, a33, a17, a33] - 
     T[a13, a17, a33, a33, a17, a36] - T[a13, a17, a33, a33, a17, a37] + 
     T[a13, a17, a33, a33, a21, a24] + T[a13, a17, a33, a33, a24, a21] - 
     2*T[a13, a17, a33, a33, a24, a24] + T[a13, a17, a33, a33, a24, a27] - 
     2*T[a13, a17, a33, a33, a24, a33] + T[a13, a17, a33, a33, a24, a36] + 
     T[a13, a17, a33, a33, a24, a37] + T[a13, a17, a33, a33, a27, a24] + 
     T[a13, a17, a33, a33, a33, a21] - 2*T[a13, a17, a33, a33, a33, a24] + 
     T[a13, a17, a33, a33, a33, a27] - T[a13, a17, a33, a33, a33, a33] + 
     T[a13, a17, a33, a33, a33, a36] + T[a13, a17, a33, a33, a33, a37] + 
     T[a13, a17, a33, a33, a36, a33] + T[a13, a17, a33, a33, a37, a33] + 
     T[a13, a17, a33, a36, a33, a33] + T[a13, a17, a33, a37, a33, a33] + 
     T[a13, a17, a36, a23, a23, a23] + T[a13, a17, a36, a33, a33, a33] + 
     T[a13, a17, a37, a33, a33, a33] - T[a13, a17, a37, a37, a37, a37] + 
     T[a13, a17, a45, a23, a23, a23] + T[a13, a17, a45, a37, a37, a37] + 
     T[a13, a17, a55, a21, a21, a21] + T[a13, a17, a55, a32, a32, a32] - 
     T[a13, a23, a16, a16, a16, a23] + T[a13, a23, a16, a16, a16, a26] + 
     T[a13, a23, a16, a16, a16, a27] - T[a13, a23, a16, a16, a16, a32] + 
     T[a13, a23, a16, a16, a16, a35] + T[a13, a23, a16, a16, a16, a36] + 
     T[a13, a23, a16, a16, a23, a23] - T[a13, a23, a16, a16, a23, a26] - 
     T[a13, a23, a16, a16, a23, a27] + 2*T[a13, a23, a16, a16, a23, a32] - 
     T[a13, a23, a16, a16, a23, a35] - T[a13, a23, a16, a16, a23, a36] - 
     T[a13, a23, a16, a16, a26, a23] - T[a13, a23, a16, a16, a27, a23] + 
     2*T[a13, a23, a16, a16, a32, a23] - T[a13, a23, a16, a16, a32, a26] - 
     T[a13, a23, a16, a16, a32, a27] + T[a13, a23, a16, a16, a32, a32] - 
     T[a13, a23, a16, a16, a32, a35] - T[a13, a23, a16, a16, a32, a36] - 
     T[a13, a23, a16, a16, a35, a32] - T[a13, a23, a16, a16, a36, a32] + 
     T[a13, a23, a16, a23, a16, a23] - T[a13, a23, a16, a23, a16, a26] - 
     T[a13, a23, a16, a23, a16, a27] + T[a13, a23, a16, a23, a16, a32] - 
     T[a13, a23, a16, a23, a16, a35] - T[a13, a23, a16, a23, a16, a36] - 
     T[a13, a23, a16, a23, a23, a23] + T[a13, a23, a16, a23, a23, a26] + 
     T[a13, a23, a16, a23, a23, a27] - 2*T[a13, a23, a16, a23, a23, a32] + 
     T[a13, a23, a16, a23, a23, a35] + T[a13, a23, a16, a23, a23, a36] + 
     T[a13, a23, a16, a23, a26, a23] + T[a13, a23, a16, a23, a27, a23] - 
     2*T[a13, a23, a16, a23, a32, a23] + T[a13, a23, a16, a23, a32, a26] + 
     T[a13, a23, a16, a23, a32, a27] - 2*T[a13, a23, a16, a23, a32, a32] + 
     T[a13, a23, a16, a23, a32, a35] + T[a13, a23, a16, a23, a32, a36] + 
     T[a13, a23, a16, a23, a35, a32] + T[a13, a23, a16, a23, a36, a32] + 
     T[a13, a23, a16, a26, a23, a23] + T[a13, a23, a16, a27, a23, a23] + 
     T[a13, a23, a16, a32, a16, a23] - T[a13, a23, a16, a32, a16, a26] - 
     T[a13, a23, a16, a32, a16, a27] + T[a13, a23, a16, a32, a16, a32] - 
     T[a13, a23, a16, a32, a16, a35] - T[a13, a23, a16, a32, a16, a36] - 
     2*T[a13, a23, a16, a32, a23, a23] + T[a13, a23, a16, a32, a23, a26] + 
     T[a13, a23, a16, a32, a23, a27] - 2*T[a13, a23, a16, a32, a23, a32] + 
     T[a13, a23, a16, a32, a23, a35] + T[a13, a23, a16, a32, a23, a36] + 
     T[a13, a23, a16, a32, a26, a23] + T[a13, a23, a16, a32, a27, a23] - 
     2*T[a13, a23, a16, a32, a32, a23] + T[a13, a23, a16, a32, a32, a26] + 
     T[a13, a23, a16, a32, a32, a27] - T[a13, a23, a16, a32, a32, a32] + 
     T[a13, a23, a16, a32, a32, a35] + T[a13, a23, a16, a32, a32, a36] + 
     T[a13, a23, a16, a32, a35, a32] + T[a13, a23, a16, a32, a36, a32] + 
     T[a13, a23, a16, a35, a32, a32] + T[a13, a23, a16, a36, a32, a32] + 
     T[a13, a23, a23, a16, a16, a23] - T[a13, a23, a23, a16, a16, a26] - 
     T[a13, a23, a23, a16, a16, a27] + T[a13, a23, a23, a16, a16, a32] - 
     T[a13, a23, a23, a16, a16, a35] - T[a13, a23, a23, a16, a16, a36] - 
     T[a13, a23, a23, a16, a23, a23] + T[a13, a23, a23, a16, a23, a26] + 
     T[a13, a23, a23, a16, a23, a27] - 2*T[a13, a23, a23, a16, a23, a32] + 
     T[a13, a23, a23, a16, a23, a35] + T[a13, a23, a23, a16, a23, a36] + 
     T[a13, a23, a23, a16, a26, a23] + T[a13, a23, a23, a16, a27, a23] - 
     2*T[a13, a23, a23, a16, a32, a23] + T[a13, a23, a23, a16, a32, a26] + 
     T[a13, a23, a23, a16, a32, a27] - T[a13, a23, a23, a16, a32, a32] + 
     T[a13, a23, a23, a16, a32, a35] + T[a13, a23, a23, a16, a32, a36] + 
     T[a13, a23, a23, a16, a35, a32] + T[a13, a23, a23, a16, a36, a32] - 
     T[a13, a23, a23, a23, a16, a23] + T[a13, a23, a23, a23, a16, a26] + 
     T[a13, a23, a23, a23, a16, a27] - T[a13, a23, a23, a23, a16, a32] + 
     T[a13, a23, a23, a23, a16, a35] + T[a13, a23, a23, a23, a16, a36] + 
     2*T[a13, a23, a23, a23, a23, a23] - T[a13, a23, a23, a23, a23, a26] - 
     T[a13, a23, a23, a23, a23, a27] + 2*T[a13, a23, a23, a23, a23, a32] - 
     T[a13, a23, a23, a23, a23, a35] - T[a13, a23, a23, a23, a23, a36] - 
     T[a13, a23, a23, a23, a26, a23] - T[a13, a23, a23, a23, a27, a23] + 
     2*T[a13, a23, a23, a23, a32, a23] - T[a13, a23, a23, a23, a32, a26] - 
     T[a13, a23, a23, a23, a32, a27] + 2*T[a13, a23, a23, a23, a32, a32] - 
     T[a13, a23, a23, a23, a32, a35] - T[a13, a23, a23, a23, a32, a36] - 
     T[a13, a23, a23, a23, a35, a32] - T[a13, a23, a23, a23, a36, a32] - 
     T[a13, a23, a23, a26, a23, a23] - T[a13, a23, a23, a27, a23, a23] - 
     T[a13, a23, a23, a32, a16, a23] + T[a13, a23, a23, a32, a16, a26] + 
     T[a13, a23, a23, a32, a16, a27] - T[a13, a23, a23, a32, a16, a32] + 
     T[a13, a23, a23, a32, a16, a35] + T[a13, a23, a23, a32, a16, a36] + 
     2*T[a13, a23, a23, a32, a23, a23] - T[a13, a23, a23, a32, a23, a26] - 
     T[a13, a23, a23, a32, a23, a27] + 2*T[a13, a23, a23, a32, a23, a32] - 
     T[a13, a23, a23, a32, a23, a35] - T[a13, a23, a23, a32, a23, a36] - 
     T[a13, a23, a23, a32, a26, a23] - T[a13, a23, a23, a32, a27, a23] + 
     2*T[a13, a23, a23, a32, a32, a23] - T[a13, a23, a23, a32, a32, a26] - 
     T[a13, a23, a23, a32, a32, a27] + 2*T[a13, a23, a23, a32, a32, a32] - 
     T[a13, a23, a23, a32, a32, a35] - T[a13, a23, a23, a32, a32, a36] - 
     T[a13, a23, a23, a32, a35, a32] - T[a13, a23, a23, a32, a36, a32] - 
     T[a13, a23, a23, a35, a32, a32] - T[a13, a23, a23, a36, a32, a32] - 
     T[a13, a23, a26, a23, a23, a23] + T[a13, a23, a26, a26, a26, a26] - 
     T[a13, a23, a27, a23, a23, a23] + T[a13, a23, a27, a27, a27, a27] + 
     T[a13, a23, a32, a16, a16, a23] - T[a13, a23, a32, a16, a16, a26] - 
     T[a13, a23, a32, a16, a16, a27] + T[a13, a23, a32, a16, a16, a32] - 
     T[a13, a23, a32, a16, a16, a35] - T[a13, a23, a32, a16, a16, a36] - 
     T[a13, a23, a32, a16, a23, a23] + T[a13, a23, a32, a16, a23, a26] + 
     T[a13, a23, a32, a16, a23, a27] - 2*T[a13, a23, a32, a16, a23, a32] + 
     T[a13, a23, a32, a16, a23, a35] + T[a13, a23, a32, a16, a23, a36] + 
     T[a13, a23, a32, a16, a26, a23] + T[a13, a23, a32, a16, a27, a23] - 
     2*T[a13, a23, a32, a16, a32, a23] + T[a13, a23, a32, a16, a32, a26] + 
     T[a13, a23, a32, a16, a32, a27] - T[a13, a23, a32, a16, a32, a32] + 
     T[a13, a23, a32, a16, a32, a35] + T[a13, a23, a32, a16, a32, a36] + 
     T[a13, a23, a32, a16, a35, a32] + T[a13, a23, a32, a16, a36, a32] - 
     T[a13, a23, a32, a23, a16, a23] + T[a13, a23, a32, a23, a16, a26] + 
     T[a13, a23, a32, a23, a16, a27] - T[a13, a23, a32, a23, a16, a32] + 
     T[a13, a23, a32, a23, a16, a35] + T[a13, a23, a32, a23, a16, a36] + 
     2*T[a13, a23, a32, a23, a23, a23] - T[a13, a23, a32, a23, a23, a26] - 
     T[a13, a23, a32, a23, a23, a27] + 2*T[a13, a23, a32, a23, a23, a32] - 
     T[a13, a23, a32, a23, a23, a35] - T[a13, a23, a32, a23, a23, a36] - 
     T[a13, a23, a32, a23, a26, a23] - T[a13, a23, a32, a23, a27, a23] + 
     2*T[a13, a23, a32, a23, a32, a23] - T[a13, a23, a32, a23, a32, a26] - 
     T[a13, a23, a32, a23, a32, a27] + 2*T[a13, a23, a32, a23, a32, a32] - 
     T[a13, a23, a32, a23, a32, a35] - T[a13, a23, a32, a23, a32, a36] - 
     T[a13, a23, a32, a23, a35, a32] - T[a13, a23, a32, a23, a36, a32] - 
     T[a13, a23, a32, a26, a23, a23] - T[a13, a23, a32, a27, a23, a23] - 
     T[a13, a23, a32, a32, a16, a23] + T[a13, a23, a32, a32, a16, a26] + 
     T[a13, a23, a32, a32, a16, a27] - T[a13, a23, a32, a32, a16, a32] + 
     T[a13, a23, a32, a32, a16, a35] + T[a13, a23, a32, a32, a16, a36] + 
     2*T[a13, a23, a32, a32, a23, a23] - T[a13, a23, a32, a32, a23, a26] - 
     T[a13, a23, a32, a32, a23, a27] + 2*T[a13, a23, a32, a32, a23, a32] - 
     T[a13, a23, a32, a32, a23, a35] - T[a13, a23, a32, a32, a23, a36] - 
     T[a13, a23, a32, a32, a26, a23] - T[a13, a23, a32, a32, a27, a23] + 
     2*T[a13, a23, a32, a32, a32, a23] - T[a13, a23, a32, a32, a32, a26] - 
     T[a13, a23, a32, a32, a32, a27] + 2*T[a13, a23, a32, a32, a32, a32] - 
     T[a13, a23, a32, a32, a32, a35] - T[a13, a23, a32, a32, a32, a36] - 
     T[a13, a23, a32, a32, a35, a32] - T[a13, a23, a32, a32, a36, a32] - 
     T[a13, a23, a32, a35, a32, a32] - T[a13, a23, a32, a36, a32, a32] - 
     T[a13, a23, a35, a32, a32, a32] + T[a13, a23, a35, a35, a35, a35] - 
     T[a13, a23, a36, a32, a32, a32] + T[a13, a23, a36, a36, a36, a36] + 
     T[a13, a24, a17, a17, a17, a21] - T[a13, a24, a17, a17, a17, a24] + 
     T[a13, a24, a17, a17, a17, a27] - T[a13, a24, a17, a17, a17, a33] + 
     T[a13, a24, a17, a17, a17, a36] + T[a13, a24, a17, a17, a17, a37] - 
     T[a13, a24, a17, a17, a21, a24] - T[a13, a24, a17, a17, a24, a21] + 
     T[a13, a24, a17, a17, a24, a24] - T[a13, a24, a17, a17, a24, a27] + 
     2*T[a13, a24, a17, a17, a24, a33] - T[a13, a24, a17, a17, a24, a36] - 
     T[a13, a24, a17, a17, a24, a37] - T[a13, a24, a17, a17, a27, a24] - 
     T[a13, a24, a17, a17, a33, a21] + 2*T[a13, a24, a17, a17, a33, a24] - 
     T[a13, a24, a17, a17, a33, a27] + T[a13, a24, a17, a17, a33, a33] - 
     T[a13, a24, a17, a17, a33, a36] - T[a13, a24, a17, a17, a33, a37] - 
     T[a13, a24, a17, a17, a36, a33] - T[a13, a24, a17, a17, a37, a33] + 
     T[a13, a24, a17, a21, a24, a24] - T[a13, a24, a17, a24, a17, a21] + 
     T[a13, a24, a17, a24, a17, a24] - T[a13, a24, a17, a24, a17, a27] + 
     T[a13, a24, a17, a24, a17, a33] - T[a13, a24, a17, a24, a17, a36] - 
     T[a13, a24, a17, a24, a17, a37] + T[a13, a24, a17, a24, a21, a24] + 
     T[a13, a24, a17, a24, a24, a21] - T[a13, a24, a17, a24, a24, a24] + 
     T[a13, a24, a17, a24, a24, a27] - 2*T[a13, a24, a17, a24, a24, a33] + 
     T[a13, a24, a17, a24, a24, a36] + T[a13, a24, a17, a24, a24, a37] + 
     T[a13, a24, a17, a24, a27, a24] + T[a13, a24, a17, a24, a33, a21] - 
     2*T[a13, a24, a17, a24, a33, a24] + T[a13, a24, a17, a24, a33, a27] - 
     2*T[a13, a24, a17, a24, a33, a33] + T[a13, a24, a17, a24, a33, a36] + 
     T[a13, a24, a17, a24, a33, a37] + T[a13, a24, a17, a24, a36, a33] + 
     T[a13, a24, a17, a24, a37, a33] + T[a13, a24, a17, a27, a24, a24] - 
     T[a13, a24, a17, a33, a17, a21] + T[a13, a24, a17, a33, a17, a24] - 
     T[a13, a24, a17, a33, a17, a27] + T[a13, a24, a17, a33, a17, a33] - 
     T[a13, a24, a17, a33, a17, a36] - T[a13, a24, a17, a33, a17, a37] + 
     T[a13, a24, a17, a33, a21, a24] + T[a13, a24, a17, a33, a24, a21] - 
     2*T[a13, a24, a17, a33, a24, a24] + T[a13, a24, a17, a33, a24, a27] - 
     2*T[a13, a24, a17, a33, a24, a33] + T[a13, a24, a17, a33, a24, a36] + 
     T[a13, a24, a17, a33, a24, a37] + T[a13, a24, a17, a33, a27, a24] + 
     T[a13, a24, a17, a33, a33, a21] - 2*T[a13, a24, a17, a33, a33, a24] + 
     T[a13, a24, a17, a33, a33, a27] - T[a13, a24, a17, a33, a33, a33] + 
     T[a13, a24, a17, a33, a33, a36] + T[a13, a24, a17, a33, a33, a37] + 
     T[a13, a24, a17, a33, a36, a33] + T[a13, a24, a17, a33, a37, a33] + 
     T[a13, a24, a17, a36, a33, a33] + T[a13, a24, a17, a37, a33, a33] + 
     T[a13, a24, a21, a21, a21, a21] - T[a13, a24, a21, a24, a24, a24] - 
     T[a13, a24, a24, a17, a17, a21] + T[a13, a24, a24, a17, a17, a24] - 
     T[a13, a24, a24, a17, a17, a27] + T[a13, a24, a24, a17, a17, a33] - 
     T[a13, a24, a24, a17, a17, a36] - T[a13, a24, a24, a17, a17, a37] + 
     T[a13, a24, a24, a17, a21, a24] + T[a13, a24, a24, a17, a24, a21] - 
     T[a13, a24, a24, a17, a24, a24] + T[a13, a24, a24, a17, a24, a27] - 
     2*T[a13, a24, a24, a17, a24, a33] + T[a13, a24, a24, a17, a24, a36] + 
     T[a13, a24, a24, a17, a24, a37] + T[a13, a24, a24, a17, a27, a24] + 
     T[a13, a24, a24, a17, a33, a21] - 2*T[a13, a24, a24, a17, a33, a24] + 
     T[a13, a24, a24, a17, a33, a27] - T[a13, a24, a24, a17, a33, a33] + 
     T[a13, a24, a24, a17, a33, a36] + T[a13, a24, a24, a17, a33, a37] + 
     T[a13, a24, a24, a17, a36, a33] + T[a13, a24, a24, a17, a37, a33] - 
     T[a13, a24, a24, a21, a24, a24] + T[a13, a24, a24, a24, a17, a21] - 
     T[a13, a24, a24, a24, a17, a24] + T[a13, a24, a24, a24, a17, a27] - 
     T[a13, a24, a24, a24, a17, a33] + T[a13, a24, a24, a24, a17, a36] + 
     T[a13, a24, a24, a24, a17, a37] - T[a13, a24, a24, a24, a21, a24] - 
     T[a13, a24, a24, a24, a24, a21] + 2*T[a13, a24, a24, a24, a24, a24] - 
     T[a13, a24, a24, a24, a24, a27] + 2*T[a13, a24, a24, a24, a24, a33] - 
     T[a13, a24, a24, a24, a24, a36] - T[a13, a24, a24, a24, a24, a37] - 
     T[a13, a24, a24, a24, a27, a24] - T[a13, a24, a24, a24, a33, a21] + 
     2*T[a13, a24, a24, a24, a33, a24] - T[a13, a24, a24, a24, a33, a27] + 
     2*T[a13, a24, a24, a24, a33, a33] - T[a13, a24, a24, a24, a33, a36] - 
     T[a13, a24, a24, a24, a33, a37] - T[a13, a24, a24, a24, a36, a33] - 
     T[a13, a24, a24, a24, a37, a33] - T[a13, a24, a24, a27, a24, a24] + 
     T[a13, a24, a24, a33, a17, a21] - T[a13, a24, a24, a33, a17, a24] + 
     T[a13, a24, a24, a33, a17, a27] - T[a13, a24, a24, a33, a17, a33] + 
     T[a13, a24, a24, a33, a17, a36] + T[a13, a24, a24, a33, a17, a37] - 
     T[a13, a24, a24, a33, a21, a24] - T[a13, a24, a24, a33, a24, a21] + 
     2*T[a13, a24, a24, a33, a24, a24] - T[a13, a24, a24, a33, a24, a27] + 
     2*T[a13, a24, a24, a33, a24, a33] - T[a13, a24, a24, a33, a24, a36] - 
     T[a13, a24, a24, a33, a24, a37] - T[a13, a24, a24, a33, a27, a24] - 
     T[a13, a24, a24, a33, a33, a21] + 2*T[a13, a24, a24, a33, a33, a24] - 
     T[a13, a24, a24, a33, a33, a27] + 2*T[a13, a24, a24, a33, a33, a33] - 
     T[a13, a24, a24, a33, a33, a36] - T[a13, a24, a24, a33, a33, a37] - 
     T[a13, a24, a24, a33, a36, a33] - T[a13, a24, a24, a33, a37, a33] - 
     T[a13, a24, a24, a36, a33, a33] - T[a13, a24, a24, a37, a33, a33] - 
     T[a13, a24, a27, a24, a24, a24] + T[a13, a24, a27, a27, a27, a27] - 
     T[a13, a24, a33, a17, a17, a21] + T[a13, a24, a33, a17, a17, a24] - 
     T[a13, a24, a33, a17, a17, a27] + T[a13, a24, a33, a17, a17, a33] - 
     T[a13, a24, a33, a17, a17, a36] - T[a13, a24, a33, a17, a17, a37] + 
     T[a13, a24, a33, a17, a21, a24] + T[a13, a24, a33, a17, a24, a21] - 
     T[a13, a24, a33, a17, a24, a24] + T[a13, a24, a33, a17, a24, a27] - 
     2*T[a13, a24, a33, a17, a24, a33] + T[a13, a24, a33, a17, a24, a36] + 
     T[a13, a24, a33, a17, a24, a37] + T[a13, a24, a33, a17, a27, a24] + 
     T[a13, a24, a33, a17, a33, a21] - 2*T[a13, a24, a33, a17, a33, a24] + 
     T[a13, a24, a33, a17, a33, a27] - T[a13, a24, a33, a17, a33, a33] + 
     T[a13, a24, a33, a17, a33, a36] + T[a13, a24, a33, a17, a33, a37] + 
     T[a13, a24, a33, a17, a36, a33] + T[a13, a24, a33, a17, a37, a33] - 
     T[a13, a24, a33, a21, a24, a24] + T[a13, a24, a33, a24, a17, a21] - 
     T[a13, a24, a33, a24, a17, a24] + T[a13, a24, a33, a24, a17, a27] - 
     T[a13, a24, a33, a24, a17, a33] + T[a13, a24, a33, a24, a17, a36] + 
     T[a13, a24, a33, a24, a17, a37] - T[a13, a24, a33, a24, a21, a24] - 
     T[a13, a24, a33, a24, a24, a21] + 2*T[a13, a24, a33, a24, a24, a24] - 
     T[a13, a24, a33, a24, a24, a27] + 2*T[a13, a24, a33, a24, a24, a33] - 
     T[a13, a24, a33, a24, a24, a36] - T[a13, a24, a33, a24, a24, a37] - 
     T[a13, a24, a33, a24, a27, a24] - T[a13, a24, a33, a24, a33, a21] + 
     2*T[a13, a24, a33, a24, a33, a24] - T[a13, a24, a33, a24, a33, a27] + 
     2*T[a13, a24, a33, a24, a33, a33] - T[a13, a24, a33, a24, a33, a36] - 
     T[a13, a24, a33, a24, a33, a37] - T[a13, a24, a33, a24, a36, a33] - 
     T[a13, a24, a33, a24, a37, a33] - T[a13, a24, a33, a27, a24, a24] + 
     T[a13, a24, a33, a33, a17, a21] - T[a13, a24, a33, a33, a17, a24] + 
     T[a13, a24, a33, a33, a17, a27] - T[a13, a24, a33, a33, a17, a33] + 
     T[a13, a24, a33, a33, a17, a36] + T[a13, a24, a33, a33, a17, a37] - 
     T[a13, a24, a33, a33, a21, a24] - T[a13, a24, a33, a33, a24, a21] + 
     2*T[a13, a24, a33, a33, a24, a24] - T[a13, a24, a33, a33, a24, a27] + 
     2*T[a13, a24, a33, a33, a24, a33] - T[a13, a24, a33, a33, a24, a36] - 
     T[a13, a24, a33, a33, a24, a37] - T[a13, a24, a33, a33, a27, a24] - 
     T[a13, a24, a33, a33, a33, a21] + 2*T[a13, a24, a33, a33, a33, a24] - 
     T[a13, a24, a33, a33, a33, a27] + 2*T[a13, a24, a33, a33, a33, a33] - 
     T[a13, a24, a33, a33, a33, a36] - T[a13, a24, a33, a33, a33, a37] - 
     T[a13, a24, a33, a33, a36, a33] - T[a13, a24, a33, a33, a37, a33] - 
     T[a13, a24, a33, a36, a33, a33] - T[a13, a24, a33, a37, a33, a33] - 
     T[a13, a24, a36, a33, a33, a33] + T[a13, a24, a36, a36, a36, a36] - 
     T[a13, a24, a37, a33, a33, a33] + T[a13, a24, a37, a37, a37, a37] - 
     T[a13, a27, a13, a13, a13, a23] - T[a13, a27, a13, a13, a13, a24] + 
     T[a13, a27, a13, a13, a13, a27] - T[a13, a27, a13, a13, a13, a32] - 
     T[a13, a27, a13, a13, a13, a33] + T[a13, a27, a13, a13, a13, a36] + 
     T[a13, a27, a13, a13, a23, a27] + T[a13, a27, a13, a13, a24, a27] + 
     T[a13, a27, a13, a13, a27, a23] + T[a13, a27, a13, a13, a27, a24] - 
     T[a13, a27, a13, a13, a27, a27] + T[a13, a27, a13, a13, a27, a32] + 
     T[a13, a27, a13, a13, a27, a33] - 2*T[a13, a27, a13, a13, a27, a36] + 
     T[a13, a27, a13, a13, a32, a36] + T[a13, a27, a13, a13, a33, a36] + 
     T[a13, a27, a13, a13, a36, a23] + T[a13, a27, a13, a13, a36, a24] - 
     2*T[a13, a27, a13, a13, a36, a27] + T[a13, a27, a13, a13, a36, a32] + 
     T[a13, a27, a13, a13, a36, a33] - T[a13, a27, a13, a13, a36, a36] - 
     T[a13, a27, a13, a23, a27, a27] - T[a13, a27, a13, a24, a27, a27] + 
     T[a13, a27, a13, a27, a13, a23] + T[a13, a27, a13, a27, a13, a24] - 
     T[a13, a27, a13, a27, a13, a27] + T[a13, a27, a13, a27, a13, a32] + 
     T[a13, a27, a13, a27, a13, a33] - T[a13, a27, a13, a27, a13, a36] - 
     T[a13, a27, a13, a27, a23, a27] - T[a13, a27, a13, a27, a24, a27] - 
     T[a13, a27, a13, a27, a27, a23] - T[a13, a27, a13, a27, a27, a24] + 
     T[a13, a27, a13, a27, a27, a27] - T[a13, a27, a13, a27, a27, a32] - 
     T[a13, a27, a13, a27, a27, a33] + 2*T[a13, a27, a13, a27, a27, a36] - 
     T[a13, a27, a13, a27, a32, a36] - T[a13, a27, a13, a27, a33, a36] - 
     T[a13, a27, a13, a27, a36, a23] - T[a13, a27, a13, a27, a36, a24] + 
     2*T[a13, a27, a13, a27, a36, a27] - T[a13, a27, a13, a27, a36, a32] - 
     T[a13, a27, a13, a27, a36, a33] + 2*T[a13, a27, a13, a27, a36, a36] - 
     T[a13, a27, a13, a32, a36, a36] - T[a13, a27, a13, a33, a36, a36] + 
     T[a13, a27, a13, a36, a13, a23] + T[a13, a27, a13, a36, a13, a24] - 
     T[a13, a27, a13, a36, a13, a27] + T[a13, a27, a13, a36, a13, a32] + 
     T[a13, a27, a13, a36, a13, a33] - T[a13, a27, a13, a36, a13, a36] - 
     T[a13, a27, a13, a36, a23, a27] - T[a13, a27, a13, a36, a24, a27] - 
     T[a13, a27, a13, a36, a27, a23] - T[a13, a27, a13, a36, a27, a24] + 
     2*T[a13, a27, a13, a36, a27, a27] - T[a13, a27, a13, a36, a27, a32] - 
     T[a13, a27, a13, a36, a27, a33] + 2*T[a13, a27, a13, a36, a27, a36] - 
     T[a13, a27, a13, a36, a32, a36] - T[a13, a27, a13, a36, a33, a36] - 
     T[a13, a27, a13, a36, a36, a23] - T[a13, a27, a13, a36, a36, a24] + 
     2*T[a13, a27, a13, a36, a36, a27] - T[a13, a27, a13, a36, a36, a32] - 
     T[a13, a27, a13, a36, a36, a33] + T[a13, a27, a13, a36, a36, a36] - 
     T[a13, a27, a23, a23, a23, a23] + T[a13, a27, a23, a27, a27, a27] - 
     T[a13, a27, a24, a24, a24, a24] + T[a13, a27, a24, a27, a27, a27] + 
     T[a13, a27, a27, a13, a13, a23] + T[a13, a27, a27, a13, a13, a24] - 
     T[a13, a27, a27, a13, a13, a27] + T[a13, a27, a27, a13, a13, a32] + 
     T[a13, a27, a27, a13, a13, a33] - T[a13, a27, a27, a13, a13, a36] - 
     T[a13, a27, a27, a13, a23, a27] - T[a13, a27, a27, a13, a24, a27] - 
     T[a13, a27, a27, a13, a27, a23] - T[a13, a27, a27, a13, a27, a24] + 
     T[a13, a27, a27, a13, a27, a27] - T[a13, a27, a27, a13, a27, a32] - 
     T[a13, a27, a27, a13, a27, a33] + 2*T[a13, a27, a27, a13, a27, a36] - 
     T[a13, a27, a27, a13, a32, a36] - T[a13, a27, a27, a13, a33, a36] - 
     T[a13, a27, a27, a13, a36, a23] - T[a13, a27, a27, a13, a36, a24] + 
     2*T[a13, a27, a27, a13, a36, a27] - T[a13, a27, a27, a13, a36, a32] - 
     T[a13, a27, a27, a13, a36, a33] + T[a13, a27, a27, a13, a36, a36] + 
     T[a13, a27, a27, a23, a27, a27] + T[a13, a27, a27, a24, a27, a27] - 
     T[a13, a27, a27, a27, a13, a23] - T[a13, a27, a27, a27, a13, a24] + 
     T[a13, a27, a27, a27, a13, a27] - T[a13, a27, a27, a27, a13, a32] - 
     T[a13, a27, a27, a27, a13, a33] + T[a13, a27, a27, a27, a13, a36] + 
     T[a13, a27, a27, a27, a23, a27] + T[a13, a27, a27, a27, a24, a27] + 
     T[a13, a27, a27, a27, a27, a23] + T[a13, a27, a27, a27, a27, a24] - 
     2*T[a13, a27, a27, a27, a27, a27] + T[a13, a27, a27, a27, a27, a32] + 
     T[a13, a27, a27, a27, a27, a33] - 2*T[a13, a27, a27, a27, a27, a36] + 
     T[a13, a27, a27, a27, a32, a36] + T[a13, a27, a27, a27, a33, a36] + 
     T[a13, a27, a27, a27, a36, a23] + T[a13, a27, a27, a27, a36, a24] - 
     2*T[a13, a27, a27, a27, a36, a27] + T[a13, a27, a27, a27, a36, a32] + 
     T[a13, a27, a27, a27, a36, a33] - 2*T[a13, a27, a27, a27, a36, a36] + 
     T[a13, a27, a27, a32, a36, a36] + T[a13, a27, a27, a33, a36, a36] - 
     T[a13, a27, a27, a36, a13, a23] - T[a13, a27, a27, a36, a13, a24] + 
     T[a13, a27, a27, a36, a13, a27] - T[a13, a27, a27, a36, a13, a32] - 
     T[a13, a27, a27, a36, a13, a33] + T[a13, a27, a27, a36, a13, a36] + 
     T[a13, a27, a27, a36, a23, a27] + T[a13, a27, a27, a36, a24, a27] + 
     T[a13, a27, a27, a36, a27, a23] + T[a13, a27, a27, a36, a27, a24] - 
     2*T[a13, a27, a27, a36, a27, a27] + T[a13, a27, a27, a36, a27, a32] + 
     T[a13, a27, a27, a36, a27, a33] - 2*T[a13, a27, a27, a36, a27, a36] + 
     T[a13, a27, a27, a36, a32, a36] + T[a13, a27, a27, a36, a33, a36] + 
     T[a13, a27, a27, a36, a36, a23] + T[a13, a27, a27, a36, a36, a24] - 
     2*T[a13, a27, a27, a36, a36, a27] + T[a13, a27, a27, a36, a36, a32] + 
     T[a13, a27, a27, a36, a36, a33] - 2*T[a13, a27, a27, a36, a36, a36] - 
     T[a13, a27, a32, a32, a32, a32] + T[a13, a27, a32, a36, a36, a36] - 
     T[a13, a27, a33, a33, a33, a33] + T[a13, a27, a33, a36, a36, a36] + 
     T[a13, a27, a36, a13, a13, a23] + T[a13, a27, a36, a13, a13, a24] - 
     T[a13, a27, a36, a13, a13, a27] + T[a13, a27, a36, a13, a13, a32] + 
     T[a13, a27, a36, a13, a13, a33] - T[a13, a27, a36, a13, a13, a36] - 
     T[a13, a27, a36, a13, a23, a27] - T[a13, a27, a36, a13, a24, a27] - 
     T[a13, a27, a36, a13, a27, a23] - T[a13, a27, a36, a13, a27, a24] + 
     T[a13, a27, a36, a13, a27, a27] - T[a13, a27, a36, a13, a27, a32] - 
     T[a13, a27, a36, a13, a27, a33] + 2*T[a13, a27, a36, a13, a27, a36] - 
     T[a13, a27, a36, a13, a32, a36] - T[a13, a27, a36, a13, a33, a36] - 
     T[a13, a27, a36, a13, a36, a23] - T[a13, a27, a36, a13, a36, a24] + 
     2*T[a13, a27, a36, a13, a36, a27] - T[a13, a27, a36, a13, a36, a32] - 
     T[a13, a27, a36, a13, a36, a33] + T[a13, a27, a36, a13, a36, a36] + 
     T[a13, a27, a36, a23, a27, a27] + T[a13, a27, a36, a24, a27, a27] - 
     T[a13, a27, a36, a27, a13, a23] - T[a13, a27, a36, a27, a13, a24] + 
     T[a13, a27, a36, a27, a13, a27] - T[a13, a27, a36, a27, a13, a32] - 
     T[a13, a27, a36, a27, a13, a33] + T[a13, a27, a36, a27, a13, a36] + 
     T[a13, a27, a36, a27, a23, a27] + T[a13, a27, a36, a27, a24, a27] + 
     T[a13, a27, a36, a27, a27, a23] + T[a13, a27, a36, a27, a27, a24] - 
     2*T[a13, a27, a36, a27, a27, a27] + T[a13, a27, a36, a27, a27, a32] + 
     T[a13, a27, a36, a27, a27, a33] - 2*T[a13, a27, a36, a27, a27, a36] + 
     T[a13, a27, a36, a27, a32, a36] + T[a13, a27, a36, a27, a33, a36] + 
     T[a13, a27, a36, a27, a36, a23] + T[a13, a27, a36, a27, a36, a24] - 
     2*T[a13, a27, a36, a27, a36, a27] + T[a13, a27, a36, a27, a36, a32] + 
     T[a13, a27, a36, a27, a36, a33] - 2*T[a13, a27, a36, a27, a36, a36] + 
     T[a13, a27, a36, a32, a36, a36] + T[a13, a27, a36, a33, a36, a36] - 
     T[a13, a27, a36, a36, a13, a23] - T[a13, a27, a36, a36, a13, a24] + 
     T[a13, a27, a36, a36, a13, a27] - T[a13, a27, a36, a36, a13, a32] - 
     T[a13, a27, a36, a36, a13, a33] + T[a13, a27, a36, a36, a13, a36] + 
     T[a13, a27, a36, a36, a23, a27] + T[a13, a27, a36, a36, a24, a27] + 
     T[a13, a27, a36, a36, a27, a23] + T[a13, a27, a36, a36, a27, a24] - 
     2*T[a13, a27, a36, a36, a27, a27] + T[a13, a27, a36, a36, a27, a32] + 
     T[a13, a27, a36, a36, a27, a33] - 2*T[a13, a27, a36, a36, a27, a36] + 
     T[a13, a27, a36, a36, a32, a36] + T[a13, a27, a36, a36, a33, a36] + 
     T[a13, a27, a36, a36, a36, a23] + T[a13, a27, a36, a36, a36, a24] - 
     2*T[a13, a27, a36, a36, a36, a27] + T[a13, a27, a36, a36, a36, a32] + 
     T[a13, a27, a36, a36, a36, a33] - 2*T[a13, a27, a36, a36, a36, a36] - 
     T[a13, a32, a16, a16, a16, a23] + T[a13, a32, a16, a16, a16, a26] + 
     T[a13, a32, a16, a16, a16, a27] - T[a13, a32, a16, a16, a16, a32] + 
     T[a13, a32, a16, a16, a16, a35] + T[a13, a32, a16, a16, a16, a36] + 
     T[a13, a32, a16, a16, a23, a23] - T[a13, a32, a16, a16, a23, a26] - 
     T[a13, a32, a16, a16, a23, a27] + 2*T[a13, a32, a16, a16, a23, a32] - 
     T[a13, a32, a16, a16, a23, a35] - T[a13, a32, a16, a16, a23, a36] - 
     T[a13, a32, a16, a16, a26, a23] - T[a13, a32, a16, a16, a27, a23] + 
     2*T[a13, a32, a16, a16, a32, a23] - T[a13, a32, a16, a16, a32, a26] - 
     T[a13, a32, a16, a16, a32, a27] + T[a13, a32, a16, a16, a32, a32] - 
     T[a13, a32, a16, a16, a32, a35] - T[a13, a32, a16, a16, a32, a36] - 
     T[a13, a32, a16, a16, a35, a32] - T[a13, a32, a16, a16, a36, a32] + 
     T[a13, a32, a16, a23, a16, a23] - T[a13, a32, a16, a23, a16, a26] - 
     T[a13, a32, a16, a23, a16, a27] + T[a13, a32, a16, a23, a16, a32] - 
     T[a13, a32, a16, a23, a16, a35] - T[a13, a32, a16, a23, a16, a36] - 
     T[a13, a32, a16, a23, a23, a23] + T[a13, a32, a16, a23, a23, a26] + 
     T[a13, a32, a16, a23, a23, a27] - 2*T[a13, a32, a16, a23, a23, a32] + 
     T[a13, a32, a16, a23, a23, a35] + T[a13, a32, a16, a23, a23, a36] + 
     T[a13, a32, a16, a23, a26, a23] + T[a13, a32, a16, a23, a27, a23] - 
     2*T[a13, a32, a16, a23, a32, a23] + T[a13, a32, a16, a23, a32, a26] + 
     T[a13, a32, a16, a23, a32, a27] - 2*T[a13, a32, a16, a23, a32, a32] + 
     T[a13, a32, a16, a23, a32, a35] + T[a13, a32, a16, a23, a32, a36] + 
     T[a13, a32, a16, a23, a35, a32] + T[a13, a32, a16, a23, a36, a32] + 
     T[a13, a32, a16, a26, a23, a23] + T[a13, a32, a16, a27, a23, a23] + 
     T[a13, a32, a16, a32, a16, a23] - T[a13, a32, a16, a32, a16, a26] - 
     T[a13, a32, a16, a32, a16, a27] + T[a13, a32, a16, a32, a16, a32] - 
     T[a13, a32, a16, a32, a16, a35] - T[a13, a32, a16, a32, a16, a36] - 
     2*T[a13, a32, a16, a32, a23, a23] + T[a13, a32, a16, a32, a23, a26] + 
     T[a13, a32, a16, a32, a23, a27] - 2*T[a13, a32, a16, a32, a23, a32] + 
     T[a13, a32, a16, a32, a23, a35] + T[a13, a32, a16, a32, a23, a36] + 
     T[a13, a32, a16, a32, a26, a23] + T[a13, a32, a16, a32, a27, a23] - 
     2*T[a13, a32, a16, a32, a32, a23] + T[a13, a32, a16, a32, a32, a26] + 
     T[a13, a32, a16, a32, a32, a27] - T[a13, a32, a16, a32, a32, a32] + 
     T[a13, a32, a16, a32, a32, a35] + T[a13, a32, a16, a32, a32, a36] + 
     T[a13, a32, a16, a32, a35, a32] + T[a13, a32, a16, a32, a36, a32] + 
     T[a13, a32, a16, a35, a32, a32] + T[a13, a32, a16, a36, a32, a32] + 
     T[a13, a32, a23, a16, a16, a23] - T[a13, a32, a23, a16, a16, a26] - 
     T[a13, a32, a23, a16, a16, a27] + T[a13, a32, a23, a16, a16, a32] - 
     T[a13, a32, a23, a16, a16, a35] - T[a13, a32, a23, a16, a16, a36] - 
     T[a13, a32, a23, a16, a23, a23] + T[a13, a32, a23, a16, a23, a26] + 
     T[a13, a32, a23, a16, a23, a27] - 2*T[a13, a32, a23, a16, a23, a32] + 
     T[a13, a32, a23, a16, a23, a35] + T[a13, a32, a23, a16, a23, a36] + 
     T[a13, a32, a23, a16, a26, a23] + T[a13, a32, a23, a16, a27, a23] - 
     2*T[a13, a32, a23, a16, a32, a23] + T[a13, a32, a23, a16, a32, a26] + 
     T[a13, a32, a23, a16, a32, a27] - T[a13, a32, a23, a16, a32, a32] + 
     T[a13, a32, a23, a16, a32, a35] + T[a13, a32, a23, a16, a32, a36] + 
     T[a13, a32, a23, a16, a35, a32] + T[a13, a32, a23, a16, a36, a32] - 
     T[a13, a32, a23, a23, a16, a23] + T[a13, a32, a23, a23, a16, a26] + 
     T[a13, a32, a23, a23, a16, a27] - T[a13, a32, a23, a23, a16, a32] + 
     T[a13, a32, a23, a23, a16, a35] + T[a13, a32, a23, a23, a16, a36] + 
     2*T[a13, a32, a23, a23, a23, a23] - T[a13, a32, a23, a23, a23, a26] - 
     T[a13, a32, a23, a23, a23, a27] + 2*T[a13, a32, a23, a23, a23, a32] - 
     T[a13, a32, a23, a23, a23, a35] - T[a13, a32, a23, a23, a23, a36] - 
     T[a13, a32, a23, a23, a26, a23] - T[a13, a32, a23, a23, a27, a23] + 
     2*T[a13, a32, a23, a23, a32, a23] - T[a13, a32, a23, a23, a32, a26] - 
     T[a13, a32, a23, a23, a32, a27] + 2*T[a13, a32, a23, a23, a32, a32] - 
     T[a13, a32, a23, a23, a32, a35] - T[a13, a32, a23, a23, a32, a36] - 
     T[a13, a32, a23, a23, a35, a32] - T[a13, a32, a23, a23, a36, a32] - 
     T[a13, a32, a23, a26, a23, a23] - T[a13, a32, a23, a27, a23, a23] - 
     T[a13, a32, a23, a32, a16, a23] + T[a13, a32, a23, a32, a16, a26] + 
     T[a13, a32, a23, a32, a16, a27] - T[a13, a32, a23, a32, a16, a32] + 
     T[a13, a32, a23, a32, a16, a35] + T[a13, a32, a23, a32, a16, a36] + 
     2*T[a13, a32, a23, a32, a23, a23] - T[a13, a32, a23, a32, a23, a26] - 
     T[a13, a32, a23, a32, a23, a27] + 2*T[a13, a32, a23, a32, a23, a32] - 
     T[a13, a32, a23, a32, a23, a35] - T[a13, a32, a23, a32, a23, a36] - 
     T[a13, a32, a23, a32, a26, a23] - T[a13, a32, a23, a32, a27, a23] + 
     2*T[a13, a32, a23, a32, a32, a23] - T[a13, a32, a23, a32, a32, a26] - 
     T[a13, a32, a23, a32, a32, a27] + 2*T[a13, a32, a23, a32, a32, a32] - 
     T[a13, a32, a23, a32, a32, a35] - T[a13, a32, a23, a32, a32, a36] - 
     T[a13, a32, a23, a32, a35, a32] - T[a13, a32, a23, a32, a36, a32] - 
     T[a13, a32, a23, a35, a32, a32] - T[a13, a32, a23, a36, a32, a32] - 
     T[a13, a32, a26, a23, a23, a23] + T[a13, a32, a26, a26, a26, a26] - 
     T[a13, a32, a27, a23, a23, a23] + T[a13, a32, a27, a27, a27, a27] + 
     T[a13, a32, a32, a16, a16, a23] - T[a13, a32, a32, a16, a16, a26] - 
     T[a13, a32, a32, a16, a16, a27] + T[a13, a32, a32, a16, a16, a32] - 
     T[a13, a32, a32, a16, a16, a35] - T[a13, a32, a32, a16, a16, a36] - 
     T[a13, a32, a32, a16, a23, a23] + T[a13, a32, a32, a16, a23, a26] + 
     T[a13, a32, a32, a16, a23, a27] - 2*T[a13, a32, a32, a16, a23, a32] + 
     T[a13, a32, a32, a16, a23, a35] + T[a13, a32, a32, a16, a23, a36] + 
     T[a13, a32, a32, a16, a26, a23] + T[a13, a32, a32, a16, a27, a23] - 
     2*T[a13, a32, a32, a16, a32, a23] + T[a13, a32, a32, a16, a32, a26] + 
     T[a13, a32, a32, a16, a32, a27] - T[a13, a32, a32, a16, a32, a32] + 
     T[a13, a32, a32, a16, a32, a35] + T[a13, a32, a32, a16, a32, a36] + 
     T[a13, a32, a32, a16, a35, a32] + T[a13, a32, a32, a16, a36, a32] - 
     T[a13, a32, a32, a23, a16, a23] + T[a13, a32, a32, a23, a16, a26] + 
     T[a13, a32, a32, a23, a16, a27] - T[a13, a32, a32, a23, a16, a32] + 
     T[a13, a32, a32, a23, a16, a35] + T[a13, a32, a32, a23, a16, a36] + 
     2*T[a13, a32, a32, a23, a23, a23] - T[a13, a32, a32, a23, a23, a26] - 
     T[a13, a32, a32, a23, a23, a27] + 2*T[a13, a32, a32, a23, a23, a32] - 
     T[a13, a32, a32, a23, a23, a35] - T[a13, a32, a32, a23, a23, a36] - 
     T[a13, a32, a32, a23, a26, a23] - T[a13, a32, a32, a23, a27, a23] + 
     2*T[a13, a32, a32, a23, a32, a23] - T[a13, a32, a32, a23, a32, a26] - 
     T[a13, a32, a32, a23, a32, a27] + 2*T[a13, a32, a32, a23, a32, a32] - 
     T[a13, a32, a32, a23, a32, a35] - T[a13, a32, a32, a23, a32, a36] - 
     T[a13, a32, a32, a23, a35, a32] - T[a13, a32, a32, a23, a36, a32] - 
     T[a13, a32, a32, a26, a23, a23] - T[a13, a32, a32, a27, a23, a23] - 
     T[a13, a32, a32, a32, a16, a23] + T[a13, a32, a32, a32, a16, a26] + 
     T[a13, a32, a32, a32, a16, a27] - T[a13, a32, a32, a32, a16, a32] + 
     T[a13, a32, a32, a32, a16, a35] + T[a13, a32, a32, a32, a16, a36] + 
     2*T[a13, a32, a32, a32, a23, a23] - T[a13, a32, a32, a32, a23, a26] - 
     T[a13, a32, a32, a32, a23, a27] + 2*T[a13, a32, a32, a32, a23, a32] - 
     T[a13, a32, a32, a32, a23, a35] - T[a13, a32, a32, a32, a23, a36] - 
     T[a13, a32, a32, a32, a26, a23] - T[a13, a32, a32, a32, a27, a23] + 
     2*T[a13, a32, a32, a32, a32, a23] - T[a13, a32, a32, a32, a32, a26] - 
     T[a13, a32, a32, a32, a32, a27] + 2*T[a13, a32, a32, a32, a32, a32] - 
     T[a13, a32, a32, a32, a32, a35] - T[a13, a32, a32, a32, a32, a36] - 
     T[a13, a32, a32, a32, a35, a32] - T[a13, a32, a32, a32, a36, a32] - 
     T[a13, a32, a32, a35, a32, a32] - T[a13, a32, a32, a36, a32, a32] - 
     T[a13, a32, a35, a32, a32, a32] + T[a13, a32, a35, a35, a35, a35] - 
     T[a13, a32, a36, a32, a32, a32] + T[a13, a32, a36, a36, a36, a36] + 
     T[a13, a33, a17, a17, a17, a21] - T[a13, a33, a17, a17, a17, a24] + 
     T[a13, a33, a17, a17, a17, a27] - T[a13, a33, a17, a17, a17, a33] + 
     T[a13, a33, a17, a17, a17, a36] + T[a13, a33, a17, a17, a17, a37] - 
     T[a13, a33, a17, a17, a21, a24] - T[a13, a33, a17, a17, a24, a21] + 
     T[a13, a33, a17, a17, a24, a24] - T[a13, a33, a17, a17, a24, a27] + 
     2*T[a13, a33, a17, a17, a24, a33] - T[a13, a33, a17, a17, a24, a36] - 
     T[a13, a33, a17, a17, a24, a37] - T[a13, a33, a17, a17, a27, a24] - 
     T[a13, a33, a17, a17, a33, a21] + 2*T[a13, a33, a17, a17, a33, a24] - 
     T[a13, a33, a17, a17, a33, a27] + T[a13, a33, a17, a17, a33, a33] - 
     T[a13, a33, a17, a17, a33, a36] - T[a13, a33, a17, a17, a33, a37] - 
     T[a13, a33, a17, a17, a36, a33] - T[a13, a33, a17, a17, a37, a33] + 
     T[a13, a33, a17, a21, a24, a24] - T[a13, a33, a17, a24, a17, a21] + 
     T[a13, a33, a17, a24, a17, a24] - T[a13, a33, a17, a24, a17, a27] + 
     T[a13, a33, a17, a24, a17, a33] - T[a13, a33, a17, a24, a17, a36] - 
     T[a13, a33, a17, a24, a17, a37] + T[a13, a33, a17, a24, a21, a24] + 
     T[a13, a33, a17, a24, a24, a21] - T[a13, a33, a17, a24, a24, a24] + 
     T[a13, a33, a17, a24, a24, a27] - 2*T[a13, a33, a17, a24, a24, a33] + 
     T[a13, a33, a17, a24, a24, a36] + T[a13, a33, a17, a24, a24, a37] + 
     T[a13, a33, a17, a24, a27, a24] + T[a13, a33, a17, a24, a33, a21] - 
     2*T[a13, a33, a17, a24, a33, a24] + T[a13, a33, a17, a24, a33, a27] - 
     2*T[a13, a33, a17, a24, a33, a33] + T[a13, a33, a17, a24, a33, a36] + 
     T[a13, a33, a17, a24, a33, a37] + T[a13, a33, a17, a24, a36, a33] + 
     T[a13, a33, a17, a24, a37, a33] + T[a13, a33, a17, a27, a24, a24] - 
     T[a13, a33, a17, a33, a17, a21] + T[a13, a33, a17, a33, a17, a24] - 
     T[a13, a33, a17, a33, a17, a27] + T[a13, a33, a17, a33, a17, a33] - 
     T[a13, a33, a17, a33, a17, a36] - T[a13, a33, a17, a33, a17, a37] + 
     T[a13, a33, a17, a33, a21, a24] + T[a13, a33, a17, a33, a24, a21] - 
     2*T[a13, a33, a17, a33, a24, a24] + T[a13, a33, a17, a33, a24, a27] - 
     2*T[a13, a33, a17, a33, a24, a33] + T[a13, a33, a17, a33, a24, a36] + 
     T[a13, a33, a17, a33, a24, a37] + T[a13, a33, a17, a33, a27, a24] + 
     T[a13, a33, a17, a33, a33, a21] - 2*T[a13, a33, a17, a33, a33, a24] + 
     T[a13, a33, a17, a33, a33, a27] - T[a13, a33, a17, a33, a33, a33] + 
     T[a13, a33, a17, a33, a33, a36] + T[a13, a33, a17, a33, a33, a37] + 
     T[a13, a33, a17, a33, a36, a33] + T[a13, a33, a17, a33, a37, a33] + 
     T[a13, a33, a17, a36, a33, a33] + T[a13, a33, a17, a37, a33, a33] + 
     T[a13, a33, a21, a21, a21, a21] - T[a13, a33, a21, a24, a24, a24] - 
     T[a13, a33, a24, a17, a17, a21] + T[a13, a33, a24, a17, a17, a24] - 
     T[a13, a33, a24, a17, a17, a27] + T[a13, a33, a24, a17, a17, a33] - 
     T[a13, a33, a24, a17, a17, a36] - T[a13, a33, a24, a17, a17, a37] + 
     T[a13, a33, a24, a17, a21, a24] + T[a13, a33, a24, a17, a24, a21] - 
     T[a13, a33, a24, a17, a24, a24] + T[a13, a33, a24, a17, a24, a27] - 
     2*T[a13, a33, a24, a17, a24, a33] + T[a13, a33, a24, a17, a24, a36] + 
     T[a13, a33, a24, a17, a24, a37] + T[a13, a33, a24, a17, a27, a24] + 
     T[a13, a33, a24, a17, a33, a21] - 2*T[a13, a33, a24, a17, a33, a24] + 
     T[a13, a33, a24, a17, a33, a27] - T[a13, a33, a24, a17, a33, a33] + 
     T[a13, a33, a24, a17, a33, a36] + T[a13, a33, a24, a17, a33, a37] + 
     T[a13, a33, a24, a17, a36, a33] + T[a13, a33, a24, a17, a37, a33] - 
     T[a13, a33, a24, a21, a24, a24] + T[a13, a33, a24, a24, a17, a21] - 
     T[a13, a33, a24, a24, a17, a24] + T[a13, a33, a24, a24, a17, a27] - 
     T[a13, a33, a24, a24, a17, a33] + T[a13, a33, a24, a24, a17, a36] + 
     T[a13, a33, a24, a24, a17, a37] - T[a13, a33, a24, a24, a21, a24] - 
     T[a13, a33, a24, a24, a24, a21] + 2*T[a13, a33, a24, a24, a24, a24] - 
     T[a13, a33, a24, a24, a24, a27] + 2*T[a13, a33, a24, a24, a24, a33] - 
     T[a13, a33, a24, a24, a24, a36] - T[a13, a33, a24, a24, a24, a37] - 
     T[a13, a33, a24, a24, a27, a24] - T[a13, a33, a24, a24, a33, a21] + 
     2*T[a13, a33, a24, a24, a33, a24] - T[a13, a33, a24, a24, a33, a27] + 
     2*T[a13, a33, a24, a24, a33, a33] - T[a13, a33, a24, a24, a33, a36] - 
     T[a13, a33, a24, a24, a33, a37] - T[a13, a33, a24, a24, a36, a33] - 
     T[a13, a33, a24, a24, a37, a33] - T[a13, a33, a24, a27, a24, a24] + 
     T[a13, a33, a24, a33, a17, a21] - T[a13, a33, a24, a33, a17, a24] + 
     T[a13, a33, a24, a33, a17, a27] - T[a13, a33, a24, a33, a17, a33] + 
     T[a13, a33, a24, a33, a17, a36] + T[a13, a33, a24, a33, a17, a37] - 
     T[a13, a33, a24, a33, a21, a24] - T[a13, a33, a24, a33, a24, a21] + 
     2*T[a13, a33, a24, a33, a24, a24] - T[a13, a33, a24, a33, a24, a27] + 
     2*T[a13, a33, a24, a33, a24, a33] - T[a13, a33, a24, a33, a24, a36] - 
     T[a13, a33, a24, a33, a24, a37] - T[a13, a33, a24, a33, a27, a24] - 
     T[a13, a33, a24, a33, a33, a21] + 2*T[a13, a33, a24, a33, a33, a24] - 
     T[a13, a33, a24, a33, a33, a27] + 2*T[a13, a33, a24, a33, a33, a33] - 
     T[a13, a33, a24, a33, a33, a36] - T[a13, a33, a24, a33, a33, a37] - 
     T[a13, a33, a24, a33, a36, a33] - T[a13, a33, a24, a33, a37, a33] - 
     T[a13, a33, a24, a36, a33, a33] - T[a13, a33, a24, a37, a33, a33] - 
     T[a13, a33, a27, a24, a24, a24] + T[a13, a33, a27, a27, a27, a27] - 
     T[a13, a33, a33, a17, a17, a21] + T[a13, a33, a33, a17, a17, a24] - 
     T[a13, a33, a33, a17, a17, a27] + T[a13, a33, a33, a17, a17, a33] - 
     T[a13, a33, a33, a17, a17, a36] - T[a13, a33, a33, a17, a17, a37] + 
     T[a13, a33, a33, a17, a21, a24] + T[a13, a33, a33, a17, a24, a21] - 
     T[a13, a33, a33, a17, a24, a24] + T[a13, a33, a33, a17, a24, a27] - 
     2*T[a13, a33, a33, a17, a24, a33] + T[a13, a33, a33, a17, a24, a36] + 
     T[a13, a33, a33, a17, a24, a37] + T[a13, a33, a33, a17, a27, a24] + 
     T[a13, a33, a33, a17, a33, a21] - 2*T[a13, a33, a33, a17, a33, a24] + 
     T[a13, a33, a33, a17, a33, a27] - T[a13, a33, a33, a17, a33, a33] + 
     T[a13, a33, a33, a17, a33, a36] + T[a13, a33, a33, a17, a33, a37] + 
     T[a13, a33, a33, a17, a36, a33] + T[a13, a33, a33, a17, a37, a33] - 
     T[a13, a33, a33, a21, a24, a24] + T[a13, a33, a33, a24, a17, a21] - 
     T[a13, a33, a33, a24, a17, a24] + T[a13, a33, a33, a24, a17, a27] - 
     T[a13, a33, a33, a24, a17, a33] + T[a13, a33, a33, a24, a17, a36] + 
     T[a13, a33, a33, a24, a17, a37] - T[a13, a33, a33, a24, a21, a24] - 
     T[a13, a33, a33, a24, a24, a21] + 2*T[a13, a33, a33, a24, a24, a24] - 
     T[a13, a33, a33, a24, a24, a27] + 2*T[a13, a33, a33, a24, a24, a33] - 
     T[a13, a33, a33, a24, a24, a36] - T[a13, a33, a33, a24, a24, a37] - 
     T[a13, a33, a33, a24, a27, a24] - T[a13, a33, a33, a24, a33, a21] + 
     2*T[a13, a33, a33, a24, a33, a24] - T[a13, a33, a33, a24, a33, a27] + 
     2*T[a13, a33, a33, a24, a33, a33] - T[a13, a33, a33, a24, a33, a36] - 
     T[a13, a33, a33, a24, a33, a37] - T[a13, a33, a33, a24, a36, a33] - 
     T[a13, a33, a33, a24, a37, a33] - T[a13, a33, a33, a27, a24, a24] + 
     T[a13, a33, a33, a33, a17, a21] - T[a13, a33, a33, a33, a17, a24] + 
     T[a13, a33, a33, a33, a17, a27] - T[a13, a33, a33, a33, a17, a33] + 
     T[a13, a33, a33, a33, a17, a36] + T[a13, a33, a33, a33, a17, a37] - 
     T[a13, a33, a33, a33, a21, a24] - T[a13, a33, a33, a33, a24, a21] + 
     2*T[a13, a33, a33, a33, a24, a24] - T[a13, a33, a33, a33, a24, a27] + 
     2*T[a13, a33, a33, a33, a24, a33] - T[a13, a33, a33, a33, a24, a36] - 
     T[a13, a33, a33, a33, a24, a37] - T[a13, a33, a33, a33, a27, a24] - 
     T[a13, a33, a33, a33, a33, a21] + 2*T[a13, a33, a33, a33, a33, a24] - 
     T[a13, a33, a33, a33, a33, a27] + 2*T[a13, a33, a33, a33, a33, a33] - 
     T[a13, a33, a33, a33, a33, a36] - T[a13, a33, a33, a33, a33, a37] - 
     T[a13, a33, a33, a33, a36, a33] - T[a13, a33, a33, a33, a37, a33] - 
     T[a13, a33, a33, a36, a33, a33] - T[a13, a33, a33, a37, a33, a33] - 
     T[a13, a33, a36, a33, a33, a33] + T[a13, a33, a36, a36, a36, a36] - 
     T[a13, a33, a37, a33, a33, a33] + T[a13, a33, a37, a37, a37, a37] - 
     T[a13, a36, a13, a13, a13, a23] - T[a13, a36, a13, a13, a13, a24] + 
     T[a13, a36, a13, a13, a13, a27] - T[a13, a36, a13, a13, a13, a32] - 
     T[a13, a36, a13, a13, a13, a33] + T[a13, a36, a13, a13, a13, a36] + 
     T[a13, a36, a13, a13, a23, a27] + T[a13, a36, a13, a13, a24, a27] + 
     T[a13, a36, a13, a13, a27, a23] + T[a13, a36, a13, a13, a27, a24] - 
     T[a13, a36, a13, a13, a27, a27] + T[a13, a36, a13, a13, a27, a32] + 
     T[a13, a36, a13, a13, a27, a33] - 2*T[a13, a36, a13, a13, a27, a36] + 
     T[a13, a36, a13, a13, a32, a36] + T[a13, a36, a13, a13, a33, a36] + 
     T[a13, a36, a13, a13, a36, a23] + T[a13, a36, a13, a13, a36, a24] - 
     2*T[a13, a36, a13, a13, a36, a27] + T[a13, a36, a13, a13, a36, a32] + 
     T[a13, a36, a13, a13, a36, a33] - T[a13, a36, a13, a13, a36, a36] - 
     T[a13, a36, a13, a23, a27, a27] - T[a13, a36, a13, a24, a27, a27] + 
     T[a13, a36, a13, a27, a13, a23] + T[a13, a36, a13, a27, a13, a24] - 
     T[a13, a36, a13, a27, a13, a27] + T[a13, a36, a13, a27, a13, a32] + 
     T[a13, a36, a13, a27, a13, a33] - T[a13, a36, a13, a27, a13, a36] - 
     T[a13, a36, a13, a27, a23, a27] - T[a13, a36, a13, a27, a24, a27] - 
     T[a13, a36, a13, a27, a27, a23] - T[a13, a36, a13, a27, a27, a24] + 
     T[a13, a36, a13, a27, a27, a27] - T[a13, a36, a13, a27, a27, a32] - 
     T[a13, a36, a13, a27, a27, a33] + 2*T[a13, a36, a13, a27, a27, a36] - 
     T[a13, a36, a13, a27, a32, a36] - T[a13, a36, a13, a27, a33, a36] - 
     T[a13, a36, a13, a27, a36, a23] - T[a13, a36, a13, a27, a36, a24] + 
     2*T[a13, a36, a13, a27, a36, a27] - T[a13, a36, a13, a27, a36, a32] - 
     T[a13, a36, a13, a27, a36, a33] + 2*T[a13, a36, a13, a27, a36, a36] - 
     T[a13, a36, a13, a32, a36, a36] - T[a13, a36, a13, a33, a36, a36] + 
     T[a13, a36, a13, a36, a13, a23] + T[a13, a36, a13, a36, a13, a24] - 
     T[a13, a36, a13, a36, a13, a27] + T[a13, a36, a13, a36, a13, a32] + 
     T[a13, a36, a13, a36, a13, a33] - T[a13, a36, a13, a36, a13, a36] - 
     T[a13, a36, a13, a36, a23, a27] - T[a13, a36, a13, a36, a24, a27] - 
     T[a13, a36, a13, a36, a27, a23] - T[a13, a36, a13, a36, a27, a24] + 
     2*T[a13, a36, a13, a36, a27, a27] - T[a13, a36, a13, a36, a27, a32] - 
     T[a13, a36, a13, a36, a27, a33] + 2*T[a13, a36, a13, a36, a27, a36] - 
     T[a13, a36, a13, a36, a32, a36] - T[a13, a36, a13, a36, a33, a36] - 
     T[a13, a36, a13, a36, a36, a23] - T[a13, a36, a13, a36, a36, a24] + 
     2*T[a13, a36, a13, a36, a36, a27] - T[a13, a36, a13, a36, a36, a32] - 
     T[a13, a36, a13, a36, a36, a33] + T[a13, a36, a13, a36, a36, a36] - 
     T[a13, a36, a23, a23, a23, a23] + T[a13, a36, a23, a27, a27, a27] - 
     T[a13, a36, a24, a24, a24, a24] + T[a13, a36, a24, a27, a27, a27] + 
     T[a13, a36, a27, a13, a13, a23] + T[a13, a36, a27, a13, a13, a24] - 
     T[a13, a36, a27, a13, a13, a27] + T[a13, a36, a27, a13, a13, a32] + 
     T[a13, a36, a27, a13, a13, a33] - T[a13, a36, a27, a13, a13, a36] - 
     T[a13, a36, a27, a13, a23, a27] - T[a13, a36, a27, a13, a24, a27] - 
     T[a13, a36, a27, a13, a27, a23] - T[a13, a36, a27, a13, a27, a24] + 
     T[a13, a36, a27, a13, a27, a27] - T[a13, a36, a27, a13, a27, a32] - 
     T[a13, a36, a27, a13, a27, a33] + 2*T[a13, a36, a27, a13, a27, a36] - 
     T[a13, a36, a27, a13, a32, a36] - T[a13, a36, a27, a13, a33, a36] - 
     T[a13, a36, a27, a13, a36, a23] - T[a13, a36, a27, a13, a36, a24] + 
     2*T[a13, a36, a27, a13, a36, a27] - T[a13, a36, a27, a13, a36, a32] - 
     T[a13, a36, a27, a13, a36, a33] + T[a13, a36, a27, a13, a36, a36] + 
     T[a13, a36, a27, a23, a27, a27] + T[a13, a36, a27, a24, a27, a27] - 
     T[a13, a36, a27, a27, a13, a23] - T[a13, a36, a27, a27, a13, a24] + 
     T[a13, a36, a27, a27, a13, a27] - T[a13, a36, a27, a27, a13, a32] - 
     T[a13, a36, a27, a27, a13, a33] + T[a13, a36, a27, a27, a13, a36] + 
     T[a13, a36, a27, a27, a23, a27] + T[a13, a36, a27, a27, a24, a27] + 
     T[a13, a36, a27, a27, a27, a23] + T[a13, a36, a27, a27, a27, a24] - 
     2*T[a13, a36, a27, a27, a27, a27] + T[a13, a36, a27, a27, a27, a32] + 
     T[a13, a36, a27, a27, a27, a33] - 2*T[a13, a36, a27, a27, a27, a36] + 
     T[a13, a36, a27, a27, a32, a36] + T[a13, a36, a27, a27, a33, a36] + 
     T[a13, a36, a27, a27, a36, a23] + T[a13, a36, a27, a27, a36, a24] - 
     2*T[a13, a36, a27, a27, a36, a27] + T[a13, a36, a27, a27, a36, a32] + 
     T[a13, a36, a27, a27, a36, a33] - 2*T[a13, a36, a27, a27, a36, a36] + 
     T[a13, a36, a27, a32, a36, a36] + T[a13, a36, a27, a33, a36, a36] - 
     T[a13, a36, a27, a36, a13, a23] - T[a13, a36, a27, a36, a13, a24] + 
     T[a13, a36, a27, a36, a13, a27] - T[a13, a36, a27, a36, a13, a32] - 
     T[a13, a36, a27, a36, a13, a33] + T[a13, a36, a27, a36, a13, a36] + 
     T[a13, a36, a27, a36, a23, a27] + T[a13, a36, a27, a36, a24, a27] + 
     T[a13, a36, a27, a36, a27, a23] + T[a13, a36, a27, a36, a27, a24] - 
     2*T[a13, a36, a27, a36, a27, a27] + T[a13, a36, a27, a36, a27, a32] + 
     T[a13, a36, a27, a36, a27, a33] - 2*T[a13, a36, a27, a36, a27, a36] + 
     T[a13, a36, a27, a36, a32, a36] + T[a13, a36, a27, a36, a33, a36] + 
     T[a13, a36, a27, a36, a36, a23] + T[a13, a36, a27, a36, a36, a24] - 
     2*T[a13, a36, a27, a36, a36, a27] + T[a13, a36, a27, a36, a36, a32] + 
     T[a13, a36, a27, a36, a36, a33] - 2*T[a13, a36, a27, a36, a36, a36] - 
     T[a13, a36, a32, a32, a32, a32] + T[a13, a36, a32, a36, a36, a36] - 
     T[a13, a36, a33, a33, a33, a33] + T[a13, a36, a33, a36, a36, a36] + 
     T[a13, a36, a36, a13, a13, a23] + T[a13, a36, a36, a13, a13, a24] - 
     T[a13, a36, a36, a13, a13, a27] + T[a13, a36, a36, a13, a13, a32] + 
     T[a13, a36, a36, a13, a13, a33] - T[a13, a36, a36, a13, a13, a36] - 
     T[a13, a36, a36, a13, a23, a27] - T[a13, a36, a36, a13, a24, a27] - 
     T[a13, a36, a36, a13, a27, a23] - T[a13, a36, a36, a13, a27, a24] + 
     T[a13, a36, a36, a13, a27, a27] - T[a13, a36, a36, a13, a27, a32] - 
     T[a13, a36, a36, a13, a27, a33] + 2*T[a13, a36, a36, a13, a27, a36] - 
     T[a13, a36, a36, a13, a32, a36] - T[a13, a36, a36, a13, a33, a36] - 
     T[a13, a36, a36, a13, a36, a23] - T[a13, a36, a36, a13, a36, a24] + 
     2*T[a13, a36, a36, a13, a36, a27] - T[a13, a36, a36, a13, a36, a32] - 
     T[a13, a36, a36, a13, a36, a33] + T[a13, a36, a36, a13, a36, a36] + 
     T[a13, a36, a36, a23, a27, a27] + T[a13, a36, a36, a24, a27, a27] - 
     T[a13, a36, a36, a27, a13, a23] - T[a13, a36, a36, a27, a13, a24] + 
     T[a13, a36, a36, a27, a13, a27] - T[a13, a36, a36, a27, a13, a32] - 
     T[a13, a36, a36, a27, a13, a33] + T[a13, a36, a36, a27, a13, a36] + 
     T[a13, a36, a36, a27, a23, a27] + T[a13, a36, a36, a27, a24, a27] + 
     T[a13, a36, a36, a27, a27, a23] + T[a13, a36, a36, a27, a27, a24] - 
     2*T[a13, a36, a36, a27, a27, a27] + T[a13, a36, a36, a27, a27, a32] + 
     T[a13, a36, a36, a27, a27, a33] - 2*T[a13, a36, a36, a27, a27, a36] + 
     T[a13, a36, a36, a27, a32, a36] + T[a13, a36, a36, a27, a33, a36] + 
     T[a13, a36, a36, a27, a36, a23] + T[a13, a36, a36, a27, a36, a24] - 
     2*T[a13, a36, a36, a27, a36, a27] + T[a13, a36, a36, a27, a36, a32] + 
     T[a13, a36, a36, a27, a36, a33] - 2*T[a13, a36, a36, a27, a36, a36] + 
     T[a13, a36, a36, a32, a36, a36] + T[a13, a36, a36, a33, a36, a36] - 
     T[a13, a36, a36, a36, a13, a23] - T[a13, a36, a36, a36, a13, a24] + 
     T[a13, a36, a36, a36, a13, a27] - T[a13, a36, a36, a36, a13, a32] - 
     T[a13, a36, a36, a36, a13, a33] + T[a13, a36, a36, a36, a13, a36] + 
     T[a13, a36, a36, a36, a23, a27] + T[a13, a36, a36, a36, a24, a27] + 
     T[a13, a36, a36, a36, a27, a23] + T[a13, a36, a36, a36, a27, a24] - 
     2*T[a13, a36, a36, a36, a27, a27] + T[a13, a36, a36, a36, a27, a32] + 
     T[a13, a36, a36, a36, a27, a33] - 2*T[a13, a36, a36, a36, a27, a36] + 
     T[a13, a36, a36, a36, a32, a36] + T[a13, a36, a36, a36, a33, a36] + 
     T[a13, a36, a36, a36, a36, a23] + T[a13, a36, a36, a36, a36, a24] - 
     2*T[a13, a36, a36, a36, a36, a27] + T[a13, a36, a36, a36, a36, a32] + 
     T[a13, a36, a36, a36, a36, a33] - 2*T[a13, a36, a36, a36, a36, a36] - 
     T[a13, a62, a21, a21, a21, a21] + T[a13, a62, a21, a24, a24, a24] + 
     T[a13, a62, a24, a21, a21, a21] - T[a13, a62, a24, a24, a24, a24] - 
     T[a13, a62, a33, a33, a33, a33] + T[a13, a62, a33, a37, a37, a37] + 
     T[a13, a62, a37, a33, a33, a33] - T[a13, a62, a37, a37, a37, a37] + 
     T[a13, a62, a41, a26, a26, a26] + T[a13, a62, a41, a33, a33, a33] + 
     T[a13, a62, a43, a21, a21, a21] + T[a13, a62, a43, a35, a35, a35] + 
     T[a13, a62, a51, a24, a24, a24] + T[a13, a62, a51, a35, a35, a35] + 
     T[a13, a62, a53, a26, a26, a26] + T[a13, a62, a53, a37, a37, a37] - 
     T[a13, a62, a62, a21, a21, a21] + T[a13, a62, a62, a21, a24, a24] + 
     T[a13, a62, a62, a24, a21, a21] - T[a13, a62, a62, a24, a24, a24] - 
     T[a13, a62, a62, a33, a33, a33] + T[a13, a62, a62, a33, a37, a37] + 
     T[a13, a62, a62, a37, a33, a33] - T[a13, a62, a62, a37, a37, a37] - 
     T[a13, a62, a62, a41, a26, a26] + T[a13, a62, a62, a41, a33, a33] + 
     T[a13, a62, a62, a43, a21, a21] - T[a13, a62, a62, a43, a35, a35] + 
     T[a13, a62, a62, a51, a24, a24] - T[a13, a62, a62, a51, a35, a35] - 
     T[a13, a62, a62, a53, a26, a26] + T[a13, a62, a62, a53, a37, a37] - 
     T[a13, a62, a62, a62, a21, a21] + T[a13, a62, a62, a62, a21, a24] + 
     T[a13, a62, a62, a62, a24, a21] - T[a13, a62, a62, a62, a24, a24] - 
     T[a13, a62, a62, a62, a33, a33] + T[a13, a62, a62, a62, a33, a37] + 
     T[a13, a62, a62, a62, a37, a33] - T[a13, a62, a62, a62, a37, a37] + 
     T[a13, a62, a62, a62, a41, a26] + T[a13, a62, a62, a62, a41, a33] + 
     T[a13, a62, a62, a62, a43, a21] + T[a13, a62, a62, a62, a43, a35] + 
     T[a13, a62, a62, a62, a51, a24] + T[a13, a62, a62, a62, a51, a35] + 
     T[a13, a62, a62, a62, a53, a26] + T[a13, a62, a62, a62, a53, a37] - 
     T[a13, a64, a23, a23, a23, a23] + T[a13, a64, a23, a26, a26, a26] + 
     T[a13, a64, a26, a23, a23, a23] - T[a13, a64, a26, a26, a26, a26] - 
     T[a13, a64, a32, a32, a32, a32] + T[a13, a64, a32, a35, a35, a35] + 
     T[a13, a64, a35, a32, a32, a32] - T[a13, a64, a35, a35, a35, a35] + 
     T[a13, a64, a43, a21, a21, a21] + T[a13, a64, a43, a35, a35, a35] + 
     T[a13, a64, a45, a23, a23, a23] + T[a13, a64, a45, a37, a37, a37] + 
     T[a13, a64, a53, a26, a26, a26] + T[a13, a64, a53, a37, a37, a37] + 
     T[a13, a64, a55, a21, a21, a21] + T[a13, a64, a55, a32, a32, a32] - 
     T[a13, a64, a64, a23, a23, a23] + T[a13, a64, a64, a23, a26, a26] + 
     T[a13, a64, a64, a26, a23, a23] - T[a13, a64, a64, a26, a26, a26] - 
     T[a13, a64, a64, a32, a32, a32] + T[a13, a64, a64, a32, a35, a35] + 
     T[a13, a64, a64, a35, a32, a32] - T[a13, a64, a64, a35, a35, a35] - 
     T[a13, a64, a64, a43, a21, a21] + T[a13, a64, a64, a43, a35, a35] + 
     T[a13, a64, a64, a45, a23, a23] - T[a13, a64, a64, a45, a37, a37] + 
     T[a13, a64, a64, a53, a26, a26] - T[a13, a64, a64, a53, a37, a37] - 
     T[a13, a64, a64, a55, a21, a21] + T[a13, a64, a64, a55, a32, a32] - 
     T[a13, a64, a64, a64, a23, a23] + T[a13, a64, a64, a64, a23, a26] + 
     T[a13, a64, a64, a64, a26, a23] - T[a13, a64, a64, a64, a26, a26] - 
     T[a13, a64, a64, a64, a32, a32] + T[a13, a64, a64, a64, a32, a35] + 
     T[a13, a64, a64, a64, a35, a32] - T[a13, a64, a64, a64, a35, a35] + 
     T[a13, a64, a64, a64, a43, a21] + T[a13, a64, a64, a64, a43, a35] + 
     T[a13, a64, a64, a64, a45, a23] + T[a13, a64, a64, a64, a45, a37] + 
     T[a13, a64, a64, a64, a53, a26] + T[a13, a64, a64, a64, a53, a37] + 
     T[a13, a64, a64, a64, a55, a21] + T[a13, a64, a64, a64, a55, a32] - 
     2*T[a14, a11, a11, a11, a11, a21] - 2*T[a14, a11, a11, a11, a11, a22] + 
     2*T[a14, a11, a11, a11, a11, a25] - 2*T[a14, a11, a11, a11, a11, a31] + 
     2*T[a14, a11, a11, a11, a11, a34] - 2*T[a14, a11, a11, a11, a11, a37] + 
     T[a14, a11, a11, a11, a14, a21] - T[a14, a11, a11, a11, a14, a24] - 
     T[a14, a11, a11, a11, a14, a25] - T[a14, a11, a11, a11, a14, a33] - 
     T[a14, a11, a11, a11, a14, a34] + T[a14, a11, a11, a11, a14, a37] + 
     T[a14, a11, a11, a11, a21, a25] + T[a14, a11, a11, a11, a21, a33] - 
     T[a14, a11, a11, a11, a22, a22] + T[a14, a11, a11, a11, a22, a25] + 
     T[a14, a11, a11, a11, a25, a21] + T[a14, a11, a11, a11, a25, a22] - 
     T[a14, a11, a11, a11, a25, a25] + 2*T[a14, a11, a11, a11, a25, a31] - 
     2*T[a14, a11, a11, a11, a25, a34] + T[a14, a11, a11, a11, a25, a37] - 
     T[a14, a11, a11, a11, a31, a31] + T[a14, a11, a11, a11, a31, a34] + 
     T[a14, a11, a11, a11, a34, a21] + 2*T[a14, a11, a11, a11, a34, a22] - 
     2*T[a14, a11, a11, a11, a34, a25] + T[a14, a11, a11, a11, a34, a31] - 
     T[a14, a11, a11, a11, a34, a34] + T[a14, a11, a11, a11, a34, a37] + 
     T[a14, a11, a11, a11, a37, a24] + T[a14, a11, a11, a11, a37, a34] + 
     T[a14, a11, a11, a11, a46, a24] + T[a14, a11, a11, a11, a46, a31] + 
     T[a14, a11, a11, a11, a56, a22] + T[a14, a11, a11, a11, a56, a33] + 
     T[a14, a11, a11, a14, a11, a21] + T[a14, a11, a11, a14, a11, a22] - 
     T[a14, a11, a11, a14, a11, a25] + T[a14, a11, a11, a14, a11, a31] - 
     T[a14, a11, a11, a14, a11, a34] + T[a14, a11, a11, a14, a11, a37] - 
     T[a14, a11, a11, a14, a14, a21] + T[a14, a11, a11, a14, a14, a24] + 
     T[a14, a11, a11, a14, a14, a25] + T[a14, a11, a11, a14, a14, a33] + 
     T[a14, a11, a11, a14, a14, a34] - T[a14, a11, a11, a14, a14, a37] - 
     T[a14, a11, a11, a14, a21, a33] + T[a14, a11, a11, a14, a24, a24] - 
     T[a14, a11, a11, a14, a25, a31] + T[a14, a11, a11, a14, a33, a33] - 
     T[a14, a11, a11, a14, a34, a22] - T[a14, a11, a11, a14, a37, a24] - 
     T[a14, a11, a11, a14, a46, a24] - T[a14, a11, a11, a14, a46, a31] - 
     T[a14, a11, a11, a14, a56, a22] - T[a14, a11, a11, a14, a56, a33] - 
     T[a14, a11, a11, a21, a25, a25] - T[a14, a11, a11, a21, a33, a33] - 
     T[a14, a11, a11, a22, a22, a22] - T[a14, a11, a11, a22, a25, a25] + 
     T[a14, a11, a11, a25, a11, a21] + T[a14, a11, a11, a25, a11, a22] - 
     T[a14, a11, a11, a25, a11, a25] + T[a14, a11, a11, a25, a11, a31] - 
     T[a14, a11, a11, a25, a11, a34] + T[a14, a11, a11, a25, a11, a37] - 
     T[a14, a11, a11, a25, a21, a25] - T[a14, a11, a11, a25, a22, a25] - 
     T[a14, a11, a11, a25, a25, a21] - T[a14, a11, a11, a25, a25, a22] + 
     T[a14, a11, a11, a25, a25, a25] - T[a14, a11, a11, a25, a25, a31] + 
     2*T[a14, a11, a11, a25, a25, a34] - T[a14, a11, a11, a25, a25, a37] + 
     T[a14, a11, a11, a25, a31, a31] - T[a14, a11, a11, a25, a31, a34] - 
     T[a14, a11, a11, a25, a34, a21] - T[a14, a11, a11, a25, a34, a22] + 
     2*T[a14, a11, a11, a25, a34, a25] - T[a14, a11, a11, a25, a34, a31] + 
     2*T[a14, a11, a11, a25, a34, a34] - T[a14, a11, a11, a25, a34, a37] - 
     T[a14, a11, a11, a25, a37, a34] - T[a14, a11, a11, a31, a31, a31] - 
     T[a14, a11, a11, a31, a34, a34] + T[a14, a11, a11, a34, a11, a21] + 
     T[a14, a11, a11, a34, a11, a22] - T[a14, a11, a11, a34, a11, a25] + 
     T[a14, a11, a11, a34, a11, a31] - T[a14, a11, a11, a34, a11, a34] + 
     T[a14, a11, a11, a34, a11, a37] - T[a14, a11, a11, a34, a21, a25] + 
     T[a14, a11, a11, a34, a22, a22] - T[a14, a11, a11, a34, a22, a25] - 
     T[a14, a11, a11, a34, a25, a21] - T[a14, a11, a11, a34, a25, a22] + 
     2*T[a14, a11, a11, a34, a25, a25] - T[a14, a11, a11, a34, a25, a31] + 
     2*T[a14, a11, a11, a34, a25, a34] - T[a14, a11, a11, a34, a25, a37] - 
     T[a14, a11, a11, a34, a31, a34] - T[a14, a11, a11, a34, a34, a21] - 
     T[a14, a11, a11, a34, a34, a22] + 2*T[a14, a11, a11, a34, a34, a25] - 
     T[a14, a11, a11, a34, a34, a31] + T[a14, a11, a11, a34, a34, a34] - 
     T[a14, a11, a11, a34, a34, a37] - T[a14, a11, a11, a34, a37, a34] - 
     T[a14, a11, a11, a37, a24, a24] - T[a14, a11, a11, a37, a34, a34] - 
     T[a14, a11, a11, a46, a24, a24] + T[a14, a11, a11, a46, a31, a31] + 
     T[a14, a11, a11, a56, a22, a22] - T[a14, a11, a11, a56, a33, a33] + 
     T[a14, a11, a14, a11, a11, a21] + T[a14, a11, a14, a11, a11, a22] - 
     T[a14, a11, a14, a11, a11, a25] + T[a14, a11, a14, a11, a11, a31] - 
     T[a14, a11, a14, a11, a11, a34] + T[a14, a11, a14, a11, a11, a37] - 
     T[a14, a11, a14, a11, a14, a21] + T[a14, a11, a14, a11, a14, a24] + 
     T[a14, a11, a14, a11, a14, a25] + T[a14, a11, a14, a11, a14, a33] + 
     T[a14, a11, a14, a11, a14, a34] - T[a14, a11, a14, a11, a14, a37] - 
     T[a14, a11, a14, a11, a21, a33] + T[a14, a11, a14, a11, a22, a22] - 
     T[a14, a11, a14, a11, a25, a31] + T[a14, a11, a14, a11, a31, a31] - 
     T[a14, a11, a14, a11, a34, a22] - T[a14, a11, a14, a11, a37, a24] - 
     T[a14, a11, a14, a11, a46, a24] - T[a14, a11, a14, a11, a46, a31] - 
     T[a14, a11, a14, a11, a56, a22] - T[a14, a11, a14, a11, a56, a33] - 
     T[a14, a11, a14, a14, a11, a21] - T[a14, a11, a14, a14, a11, a22] + 
     T[a14, a11, a14, a14, a11, a25] - T[a14, a11, a14, a14, a11, a31] + 
     T[a14, a11, a14, a14, a11, a34] - T[a14, a11, a14, a14, a11, a37] + 
     T[a14, a11, a14, a14, a14, a21] - T[a14, a11, a14, a14, a14, a24] - 
     T[a14, a11, a14, a14, a14, a25] - T[a14, a11, a14, a14, a14, a33] - 
     T[a14, a11, a14, a14, a14, a34] + T[a14, a11, a14, a14, a14, a37] + 
     T[a14, a11, a14, a14, a21, a33] - T[a14, a11, a14, a14, a24, a24] + 
     T[a14, a11, a14, a14, a25, a31] - T[a14, a11, a14, a14, a33, a33] + 
     T[a14, a11, a14, a14, a34, a22] + T[a14, a11, a14, a14, a37, a24] + 
     T[a14, a11, a14, a14, a46, a24] + T[a14, a11, a14, a14, a46, a31] + 
     T[a14, a11, a14, a14, a56, a22] + T[a14, a11, a14, a14, a56, a33] + 
     T[a14, a11, a14, a21, a33, a33] - T[a14, a11, a14, a24, a24, a24] - 
     T[a14, a11, a14, a25, a31, a31] - T[a14, a11, a14, a33, a33, a33] - 
     T[a14, a11, a14, a34, a22, a22] + T[a14, a11, a14, a37, a24, a24] + 
     T[a14, a11, a14, a46, a24, a24] - T[a14, a11, a14, a46, a31, a31] - 
     T[a14, a11, a14, a56, a22, a22] + T[a14, a11, a14, a56, a33, a33] + 
     T[a14, a11, a21, a25, a25, a25] + T[a14, a11, a21, a33, a33, a33] - 
     T[a14, a11, a22, a22, a22, a22] + T[a14, a11, a22, a25, a25, a25] + 
     T[a14, a11, a25, a11, a11, a21] + T[a14, a11, a25, a11, a11, a22] - 
     T[a14, a11, a25, a11, a11, a25] + T[a14, a11, a25, a11, a11, a31] - 
     T[a14, a11, a25, a11, a11, a34] + T[a14, a11, a25, a11, a11, a37] - 
     T[a14, a11, a25, a11, a21, a25] - T[a14, a11, a25, a11, a22, a25] - 
     T[a14, a11, a25, a11, a25, a21] - T[a14, a11, a25, a11, a25, a22] + 
     T[a14, a11, a25, a11, a25, a25] - T[a14, a11, a25, a11, a25, a31] + 
     2*T[a14, a11, a25, a11, a25, a34] - T[a14, a11, a25, a11, a25, a37] - 
     T[a14, a11, a25, a11, a31, a34] - T[a14, a11, a25, a11, a34, a21] - 
     T[a14, a11, a25, a11, a34, a22] + 2*T[a14, a11, a25, a11, a34, a25] - 
     T[a14, a11, a25, a11, a34, a31] + T[a14, a11, a25, a11, a34, a34] - 
     T[a14, a11, a25, a11, a34, a37] - T[a14, a11, a25, a11, a37, a34] + 
     T[a14, a11, a25, a21, a25, a25] + T[a14, a11, a25, a22, a25, a25] - 
     T[a14, a11, a25, a25, a11, a21] - T[a14, a11, a25, a25, a11, a22] + 
     T[a14, a11, a25, a25, a11, a25] - T[a14, a11, a25, a25, a11, a31] + 
     T[a14, a11, a25, a25, a11, a34] - T[a14, a11, a25, a25, a11, a37] + 
     T[a14, a11, a25, a25, a21, a25] + T[a14, a11, a25, a25, a22, a25] + 
     T[a14, a11, a25, a25, a25, a21] + T[a14, a11, a25, a25, a25, a22] - 
     T[a14, a11, a25, a25, a25, a25] + T[a14, a11, a25, a25, a25, a31] - 
     2*T[a14, a11, a25, a25, a25, a34] + T[a14, a11, a25, a25, a25, a37] + 
     T[a14, a11, a25, a25, a31, a34] + T[a14, a11, a25, a25, a34, a21] + 
     T[a14, a11, a25, a25, a34, a22] - 2*T[a14, a11, a25, a25, a34, a25] + 
     T[a14, a11, a25, a25, a34, a31] - 2*T[a14, a11, a25, a25, a34, a34] + 
     T[a14, a11, a25, a25, a34, a37] + T[a14, a11, a25, a25, a37, a34] + 
     T[a14, a11, a25, a31, a31, a31] + T[a14, a11, a25, a31, a34, a34] - 
     T[a14, a11, a25, a34, a11, a21] - T[a14, a11, a25, a34, a11, a22] + 
     T[a14, a11, a25, a34, a11, a25] - T[a14, a11, a25, a34, a11, a31] + 
     T[a14, a11, a25, a34, a11, a34] - T[a14, a11, a25, a34, a11, a37] + 
     T[a14, a11, a25, a34, a21, a25] + T[a14, a11, a25, a34, a22, a25] + 
     T[a14, a11, a25, a34, a25, a21] + T[a14, a11, a25, a34, a25, a22] - 
     2*T[a14, a11, a25, a34, a25, a25] + T[a14, a11, a25, a34, a25, a31] - 
     2*T[a14, a11, a25, a34, a25, a34] + T[a14, a11, a25, a34, a25, a37] + 
     T[a14, a11, a25, a34, a31, a34] + T[a14, a11, a25, a34, a34, a21] + 
     T[a14, a11, a25, a34, a34, a22] - 2*T[a14, a11, a25, a34, a34, a25] + 
     T[a14, a11, a25, a34, a34, a31] - 2*T[a14, a11, a25, a34, a34, a34] + 
     T[a14, a11, a25, a34, a34, a37] + T[a14, a11, a25, a34, a37, a34] + 
     T[a14, a11, a25, a37, a34, a34] - T[a14, a11, a31, a31, a31, a31] + 
     T[a14, a11, a31, a34, a34, a34] + T[a14, a11, a34, a11, a11, a21] + 
     T[a14, a11, a34, a11, a11, a22] - T[a14, a11, a34, a11, a11, a25] + 
     T[a14, a11, a34, a11, a11, a31] - T[a14, a11, a34, a11, a11, a34] + 
     T[a14, a11, a34, a11, a11, a37] - T[a14, a11, a34, a11, a21, a25] - 
     T[a14, a11, a34, a11, a22, a25] - T[a14, a11, a34, a11, a25, a21] - 
     T[a14, a11, a34, a11, a25, a22] + T[a14, a11, a34, a11, a25, a25] - 
     T[a14, a11, a34, a11, a25, a31] + 2*T[a14, a11, a34, a11, a25, a34] - 
     T[a14, a11, a34, a11, a25, a37] - T[a14, a11, a34, a11, a31, a34] - 
     T[a14, a11, a34, a11, a34, a21] - T[a14, a11, a34, a11, a34, a22] + 
     2*T[a14, a11, a34, a11, a34, a25] - T[a14, a11, a34, a11, a34, a31] + 
     T[a14, a11, a34, a11, a34, a34] - T[a14, a11, a34, a11, a34, a37] - 
     T[a14, a11, a34, a11, a37, a34] + T[a14, a11, a34, a21, a25, a25] + 
     T[a14, a11, a34, a22, a22, a22] + T[a14, a11, a34, a22, a25, a25] - 
     T[a14, a11, a34, a25, a11, a21] - T[a14, a11, a34, a25, a11, a22] + 
     T[a14, a11, a34, a25, a11, a25] - T[a14, a11, a34, a25, a11, a31] + 
     T[a14, a11, a34, a25, a11, a34] - T[a14, a11, a34, a25, a11, a37] + 
     T[a14, a11, a34, a25, a21, a25] + T[a14, a11, a34, a25, a22, a25] + 
     T[a14, a11, a34, a25, a25, a21] + T[a14, a11, a34, a25, a25, a22] - 
     2*T[a14, a11, a34, a25, a25, a25] + T[a14, a11, a34, a25, a25, a31] - 
     2*T[a14, a11, a34, a25, a25, a34] + T[a14, a11, a34, a25, a25, a37] + 
     T[a14, a11, a34, a25, a31, a34] + T[a14, a11, a34, a25, a34, a21] + 
     T[a14, a11, a34, a25, a34, a22] - 2*T[a14, a11, a34, a25, a34, a25] + 
     T[a14, a11, a34, a25, a34, a31] - 2*T[a14, a11, a34, a25, a34, a34] + 
     T[a14, a11, a34, a25, a34, a37] + T[a14, a11, a34, a25, a37, a34] + 
     T[a14, a11, a34, a31, a34, a34] - T[a14, a11, a34, a34, a11, a21] - 
     T[a14, a11, a34, a34, a11, a22] + T[a14, a11, a34, a34, a11, a25] - 
     T[a14, a11, a34, a34, a11, a31] + T[a14, a11, a34, a34, a11, a34] - 
     T[a14, a11, a34, a34, a11, a37] + T[a14, a11, a34, a34, a21, a25] + 
     T[a14, a11, a34, a34, a22, a25] + T[a14, a11, a34, a34, a25, a21] + 
     T[a14, a11, a34, a34, a25, a22] - 2*T[a14, a11, a34, a34, a25, a25] + 
     T[a14, a11, a34, a34, a25, a31] - 2*T[a14, a11, a34, a34, a25, a34] + 
     T[a14, a11, a34, a34, a25, a37] + T[a14, a11, a34, a34, a31, a34] + 
     T[a14, a11, a34, a34, a34, a21] + T[a14, a11, a34, a34, a34, a22] - 
     2*T[a14, a11, a34, a34, a34, a25] + T[a14, a11, a34, a34, a34, a31] - 
     T[a14, a11, a34, a34, a34, a34] + T[a14, a11, a34, a34, a34, a37] + 
     T[a14, a11, a34, a34, a37, a34] + T[a14, a11, a34, a37, a34, a34] + 
     T[a14, a11, a37, a24, a24, a24] + T[a14, a11, a37, a34, a34, a34] + 
     T[a14, a11, a46, a24, a24, a24] + T[a14, a11, a46, a31, a31, a31] + 
     T[a14, a11, a56, a22, a22, a22] + T[a14, a11, a56, a33, a33, a33] + 
     T[a14, a14, a11, a11, a11, a21] + T[a14, a14, a11, a11, a11, a22] - 
     T[a14, a14, a11, a11, a11, a25] + T[a14, a14, a11, a11, a11, a31] - 
     T[a14, a14, a11, a11, a11, a34] + T[a14, a14, a11, a11, a11, a37] - 
     T[a14, a14, a11, a11, a14, a21] + T[a14, a14, a11, a11, a14, a24] + 
     T[a14, a14, a11, a11, a14, a25] + T[a14, a14, a11, a11, a14, a33] + 
     T[a14, a14, a11, a11, a14, a34] - T[a14, a14, a11, a11, a14, a37] - 
     T[a14, a14, a11, a11, a21, a33] + T[a14, a14, a11, a11, a22, a22] - 
     T[a14, a14, a11, a11, a25, a31] + T[a14, a14, a11, a11, a31, a31] - 
     T[a14, a14, a11, a11, a34, a22] - T[a14, a14, a11, a11, a37, a24] - 
     T[a14, a14, a11, a11, a46, a24] - T[a14, a14, a11, a11, a46, a31] - 
     T[a14, a14, a11, a11, a56, a22] - T[a14, a14, a11, a11, a56, a33] - 
     T[a14, a14, a11, a14, a11, a21] - T[a14, a14, a11, a14, a11, a22] + 
     T[a14, a14, a11, a14, a11, a25] - T[a14, a14, a11, a14, a11, a31] + 
     T[a14, a14, a11, a14, a11, a34] - T[a14, a14, a11, a14, a11, a37] + 
     T[a14, a14, a11, a14, a14, a21] - T[a14, a14, a11, a14, a14, a24] - 
     T[a14, a14, a11, a14, a14, a25] - T[a14, a14, a11, a14, a14, a33] - 
     T[a14, a14, a11, a14, a14, a34] + T[a14, a14, a11, a14, a14, a37] + 
     T[a14, a14, a11, a14, a21, a33] - T[a14, a14, a11, a14, a24, a24] + 
     T[a14, a14, a11, a14, a25, a31] - T[a14, a14, a11, a14, a33, a33] + 
     T[a14, a14, a11, a14, a34, a22] + T[a14, a14, a11, a14, a37, a24] + 
     T[a14, a14, a11, a14, a46, a24] + T[a14, a14, a11, a14, a46, a31] + 
     T[a14, a14, a11, a14, a56, a22] + T[a14, a14, a11, a14, a56, a33] + 
     T[a14, a14, a11, a21, a33, a33] + T[a14, a14, a11, a22, a22, a22] - 
     T[a14, a14, a11, a25, a31, a31] + T[a14, a14, a11, a31, a31, a31] - 
     T[a14, a14, a11, a34, a22, a22] + T[a14, a14, a11, a37, a24, a24] + 
     T[a14, a14, a11, a46, a24, a24] - T[a14, a14, a11, a46, a31, a31] - 
     T[a14, a14, a11, a56, a22, a22] + T[a14, a14, a11, a56, a33, a33] - 
     T[a14, a14, a14, a11, a11, a21] - T[a14, a14, a14, a11, a11, a22] + 
     T[a14, a14, a14, a11, a11, a25] - T[a14, a14, a14, a11, a11, a31] + 
     T[a14, a14, a14, a11, a11, a34] - T[a14, a14, a14, a11, a11, a37] + 
     T[a14, a14, a14, a11, a14, a21] - T[a14, a14, a14, a11, a14, a24] - 
     T[a14, a14, a14, a11, a14, a25] - T[a14, a14, a14, a11, a14, a33] - 
     T[a14, a14, a14, a11, a14, a34] + T[a14, a14, a14, a11, a14, a37] + 
     T[a14, a14, a14, a11, a21, a33] - T[a14, a14, a14, a11, a22, a22] + 
     T[a14, a14, a14, a11, a25, a31] - T[a14, a14, a14, a11, a31, a31] + 
     T[a14, a14, a14, a11, a34, a22] + T[a14, a14, a14, a11, a37, a24] + 
     T[a14, a14, a14, a11, a46, a24] + T[a14, a14, a14, a11, a46, a31] + 
     T[a14, a14, a14, a11, a56, a22] + T[a14, a14, a14, a11, a56, a33] + 
     T[a14, a14, a14, a14, a11, a21] + T[a14, a14, a14, a14, a11, a22] - 
     T[a14, a14, a14, a14, a11, a25] + T[a14, a14, a14, a14, a11, a31] - 
     T[a14, a14, a14, a14, a11, a34] + T[a14, a14, a14, a14, a11, a37] - 
     4*T[a14, a14, a14, a14, a14, a21] + 4*T[a14, a14, a14, a14, a14, a24] + 
     4*T[a14, a14, a14, a14, a14, a25] + 4*T[a14, a14, a14, a14, a14, a33] + 
     4*T[a14, a14, a14, a14, a14, a34] - 4*T[a14, a14, a14, a14, a14, a37] + 
     T[a14, a14, a14, a14, a17, a21] - T[a14, a14, a14, a14, a17, a24] + 
     T[a14, a14, a14, a14, a17, a27] - T[a14, a14, a14, a14, a17, a33] + 
     T[a14, a14, a14, a14, a17, a36] + T[a14, a14, a14, a14, a17, a37] - 
     T[a14, a14, a14, a14, a21, a24] - T[a14, a14, a14, a14, a21, a25] - 
     2*T[a14, a14, a14, a14, a21, a33] - 2*T[a14, a14, a14, a14, a21, a34] + 
     2*T[a14, a14, a14, a14, a21, a37] - T[a14, a14, a14, a14, a24, a21] + 
     T[a14, a14, a14, a14, a24, a24] - T[a14, a14, a14, a14, a24, a36] + 
     T[a14, a14, a14, a14, a24, a37] - T[a14, a14, a14, a14, a25, a21] + 
     T[a14, a14, a14, a14, a25, a25] - T[a14, a14, a14, a14, a25, a31] + 
     T[a14, a14, a14, a14, a25, a37] + T[a14, a14, a14, a14, a33, a21] - 
     T[a14, a14, a14, a14, a33, a27] + T[a14, a14, a14, a14, a33, a33] - 
     T[a14, a14, a14, a14, a33, a37] + T[a14, a14, a14, a14, a34, a21] - 
     T[a14, a14, a14, a14, a34, a22] + T[a14, a14, a14, a14, a34, a34] - 
     T[a14, a14, a14, a14, a34, a37] + 2*T[a14, a14, a14, a14, a37, a21] - 
     2*T[a14, a14, a14, a14, a37, a24] - 2*T[a14, a14, a14, a14, a37, a25] - 
     T[a14, a14, a14, a14, a37, a33] - T[a14, a14, a14, a14, a37, a34] - 
     T[a14, a14, a14, a14, a42, a27] - T[a14, a14, a14, a14, a42, a34] - 
     T[a14, a14, a14, a14, a46, a24] - T[a14, a14, a14, a14, a46, a31] - 
     T[a14, a14, a14, a14, a52, a25] - T[a14, a14, a14, a14, a52, a36] - 
     T[a14, a14, a14, a14, a56, a22] - T[a14, a14, a14, a14, a56, a33] + 
     T[a14, a14, a14, a17, a14, a21] - T[a14, a14, a14, a17, a14, a24] - 
     T[a14, a14, a14, a17, a14, a25] - T[a14, a14, a14, a17, a14, a33] - 
     T[a14, a14, a14, a17, a14, a34] + T[a14, a14, a14, a17, a14, a37] - 
     T[a14, a14, a14, a17, a17, a21] + T[a14, a14, a14, a17, a17, a24] - 
     T[a14, a14, a14, a17, a17, a27] + T[a14, a14, a14, a17, a17, a33] - 
     T[a14, a14, a14, a17, a17, a36] - T[a14, a14, a14, a17, a17, a37] + 
     T[a14, a14, a14, a17, a21, a34] + T[a14, a14, a14, a17, a24, a36] - 
     T[a14, a14, a14, a17, a27, a27] + T[a14, a14, a14, a17, a33, a27] - 
     T[a14, a14, a14, a17, a36, a36] + T[a14, a14, a14, a17, a37, a25] + 
     T[a14, a14, a14, a17, a42, a27] + T[a14, a14, a14, a17, a42, a34] + 
     T[a14, a14, a14, a17, a52, a25] + T[a14, a14, a14, a17, a52, a36] + 
     T[a14, a14, a14, a21, a14, a21] - T[a14, a14, a14, a21, a14, a24] - 
     T[a14, a14, a14, a21, a14, a25] - T[a14, a14, a14, a21, a14, a33] - 
     T[a14, a14, a14, a21, a14, a34] + T[a14, a14, a14, a21, a14, a37] - 
     2*T[a14, a14, a14, a21, a21, a21] + T[a14, a14, a14, a21, a21, a24] + 
     T[a14, a14, a14, a21, a21, a25] + T[a14, a14, a14, a21, a21, a33] + 
     T[a14, a14, a14, a21, a21, a34] - 2*T[a14, a14, a14, a21, a21, a37] + 
     T[a14, a14, a14, a21, a24, a21] + T[a14, a14, a14, a21, a25, a21] - 
     T[a14, a14, a14, a21, a33, a33] + T[a14, a14, a14, a21, a33, a37] - 
     T[a14, a14, a14, a21, a34, a34] + T[a14, a14, a14, a21, a34, a37] - 
     2*T[a14, a14, a14, a21, a37, a21] + T[a14, a14, a14, a21, a37, a24] + 
     T[a14, a14, a14, a21, a37, a25] + T[a14, a14, a14, a21, a37, a33] + 
     T[a14, a14, a14, a21, a37, a34] - 2*T[a14, a14, a14, a21, a37, a37] + 
     T[a14, a14, a14, a24, a21, a21] + T[a14, a14, a14, a24, a24, a24] + 
     T[a14, a14, a14, a24, a36, a36] + T[a14, a14, a14, a24, a37, a37] + 
     T[a14, a14, a14, a25, a21, a21] + T[a14, a14, a14, a25, a25, a25] + 
     T[a14, a14, a14, a25, a31, a31] + T[a14, a14, a14, a25, a37, a37] + 
     T[a14, a14, a14, a33, a21, a21] + T[a14, a14, a14, a33, a27, a27] + 
     T[a14, a14, a14, a33, a33, a33] + T[a14, a14, a14, a33, a37, a37] + 
     T[a14, a14, a14, a34, a21, a21] + T[a14, a14, a14, a34, a22, a22] + 
     T[a14, a14, a14, a34, a34, a34] + T[a14, a14, a14, a34, a37, a37] + 
     T[a14, a14, a14, a37, a14, a21] - T[a14, a14, a14, a37, a14, a24] - 
     T[a14, a14, a14, a37, a14, a25] - T[a14, a14, a14, a37, a14, a33] - 
     T[a14, a14, a14, a37, a14, a34] + T[a14, a14, a14, a37, a14, a37] - 
     2*T[a14, a14, a14, a37, a21, a21] + T[a14, a14, a14, a37, a21, a24] + 
     T[a14, a14, a14, a37, a21, a25] + T[a14, a14, a14, a37, a21, a33] + 
     T[a14, a14, a14, a37, a21, a34] - 2*T[a14, a14, a14, a37, a21, a37] + 
     T[a14, a14, a14, a37, a24, a21] - T[a14, a14, a14, a37, a24, a24] + 
     T[a14, a14, a14, a37, a25, a21] - T[a14, a14, a14, a37, a25, a25] + 
     T[a14, a14, a14, a37, a33, a37] + T[a14, a14, a14, a37, a34, a37] - 
     2*T[a14, a14, a14, a37, a37, a21] + T[a14, a14, a14, a37, a37, a24] + 
     T[a14, a14, a14, a37, a37, a25] + T[a14, a14, a14, a37, a37, a33] + 
     T[a14, a14, a14, a37, a37, a34] - 2*T[a14, a14, a14, a37, a37, a37] + 
     T[a14, a14, a14, a42, a27, a27] - T[a14, a14, a14, a42, a34, a34] - 
     T[a14, a14, a14, a46, a24, a24] + T[a14, a14, a14, a46, a31, a31] - 
     T[a14, a14, a14, a52, a25, a25] + T[a14, a14, a14, a52, a36, a36] + 
     T[a14, a14, a14, a56, a22, a22] - T[a14, a14, a14, a56, a33, a33] + 
     T[a14, a14, a17, a14, a14, a21] - T[a14, a14, a17, a14, a14, a24] - 
     T[a14, a14, a17, a14, a14, a25] - T[a14, a14, a17, a14, a14, a33] - 
     T[a14, a14, a17, a14, a14, a34] + T[a14, a14, a17, a14, a14, a37] - 
     T[a14, a14, a17, a14, a17, a21] + T[a14, a14, a17, a14, a17, a24] - 
     T[a14, a14, a17, a14, a17, a27] + T[a14, a14, a17, a14, a17, a33] - 
     T[a14, a14, a17, a14, a17, a36] - T[a14, a14, a17, a14, a17, a37] + 
     T[a14, a14, a17, a14, a21, a34] + T[a14, a14, a17, a14, a24, a36] - 
     T[a14, a14, a17, a14, a25, a25] + T[a14, a14, a17, a14, a33, a27] - 
     T[a14, a14, a17, a14, a34, a34] + T[a14, a14, a17, a14, a37, a25] + 
     T[a14, a14, a17, a14, a42, a27] + T[a14, a14, a17, a14, a42, a34] + 
     T[a14, a14, a17, a14, a52, a25] + T[a14, a14, a17, a14, a52, a36] - 
     T[a14, a14, a17, a17, a14, a21] + T[a14, a14, a17, a17, a14, a24] + 
     T[a14, a14, a17, a17, a14, a25] + T[a14, a14, a17, a17, a14, a33] + 
     T[a14, a14, a17, a17, a14, a34] - T[a14, a14, a17, a17, a14, a37] + 
     T[a14, a14, a17, a17, a17, a21] - T[a14, a14, a17, a17, a17, a24] + 
     T[a14, a14, a17, a17, a17, a27] - T[a14, a14, a17, a17, a17, a33] + 
     T[a14, a14, a17, a17, a17, a36] + T[a14, a14, a17, a17, a17, a37] - 
     T[a14, a14, a17, a17, a21, a34] - T[a14, a14, a17, a17, a24, a36] + 
     T[a14, a14, a17, a17, a27, a27] - T[a14, a14, a17, a17, a33, a27] + 
     T[a14, a14, a17, a17, a36, a36] - T[a14, a14, a17, a17, a37, a25] - 
     T[a14, a14, a17, a17, a42, a27] - T[a14, a14, a17, a17, a42, a34] - 
     T[a14, a14, a17, a17, a52, a25] - T[a14, a14, a17, a17, a52, a36] + 
     T[a14, a14, a17, a21, a34, a34] - T[a14, a14, a17, a24, a36, a36] + 
     T[a14, a14, a17, a27, a27, a27] - T[a14, a14, a17, a33, a27, a27] + 
     T[a14, a14, a17, a36, a36, a36] + T[a14, a14, a17, a37, a25, a25] - 
     T[a14, a14, a17, a42, a27, a27] + T[a14, a14, a17, a42, a34, a34] + 
     T[a14, a14, a17, a52, a25, a25] - T[a14, a14, a17, a52, a36, a36] + 
     T[a14, a14, a21, a14, a14, a21] - T[a14, a14, a21, a14, a14, a24] - 
     T[a14, a14, a21, a14, a14, a25] - T[a14, a14, a21, a14, a14, a33] - 
     T[a14, a14, a21, a14, a14, a34] + T[a14, a14, a21, a14, a14, a37] - 
     T[a14, a14, a21, a14, a21, a21] + T[a14, a14, a21, a14, a21, a24] + 
     T[a14, a14, a21, a14, a21, a25] + T[a14, a14, a21, a14, a21, a33] + 
     T[a14, a14, a21, a14, a21, a34] - 2*T[a14, a14, a21, a14, a21, a37] + 
     T[a14, a14, a21, a14, a24, a21] + T[a14, a14, a21, a14, a25, a21] + 
     T[a14, a14, a21, a14, a33, a37] + T[a14, a14, a21, a14, a34, a37] - 
     2*T[a14, a14, a21, a14, a37, a21] + T[a14, a14, a21, a14, a37, a24] + 
     T[a14, a14, a21, a14, a37, a25] + T[a14, a14, a21, a14, a37, a33] + 
     T[a14, a14, a21, a14, a37, a34] - T[a14, a14, a21, a14, a37, a37] - 
     T[a14, a14, a21, a21, a14, a21] + T[a14, a14, a21, a21, a14, a24] + 
     T[a14, a14, a21, a21, a14, a25] + T[a14, a14, a21, a21, a14, a33] + 
     T[a14, a14, a21, a21, a14, a34] - T[a14, a14, a21, a21, a14, a37] - 
     T[a14, a14, a21, a21, a21, a24] - T[a14, a14, a21, a21, a21, a25] - 
     T[a14, a14, a21, a21, a21, a33] - T[a14, a14, a21, a21, a21, a34] + 
     2*T[a14, a14, a21, a21, a21, a37] - T[a14, a14, a21, a21, a24, a21] - 
     T[a14, a14, a21, a21, a25, a21] - T[a14, a14, a21, a21, a33, a37] - 
     T[a14, a14, a21, a21, a34, a37] + 2*T[a14, a14, a21, a21, a37, a21] - 
     T[a14, a14, a21, a21, a37, a24] - T[a14, a14, a21, a21, a37, a25] - 
     T[a14, a14, a21, a21, a37, a33] - T[a14, a14, a21, a21, a37, a34] + 
     2*T[a14, a14, a21, a21, a37, a37] - T[a14, a14, a21, a24, a21, a21] - 
     T[a14, a14, a21, a25, a21, a21] - T[a14, a14, a21, a33, a33, a33] - 
     T[a14, a14, a21, a33, a37, a37] - T[a14, a14, a21, a34, a34, a34] - 
     T[a14, a14, a21, a34, a37, a37] - T[a14, a14, a21, a37, a14, a21] + 
     T[a14, a14, a21, a37, a14, a24] + T[a14, a14, a21, a37, a14, a25] + 
     T[a14, a14, a21, a37, a14, a33] + T[a14, a14, a21, a37, a14, a34] - 
     T[a14, a14, a21, a37, a14, a37] + 2*T[a14, a14, a21, a37, a21, a21] - 
     T[a14, a14, a21, a37, a21, a24] - T[a14, a14, a21, a37, a21, a25] - 
     T[a14, a14, a21, a37, a21, a33] - T[a14, a14, a21, a37, a21, a34] + 
     2*T[a14, a14, a21, a37, a21, a37] - T[a14, a14, a21, a37, a24, a21] - 
     T[a14, a14, a21, a37, a25, a21] - T[a14, a14, a21, a37, a33, a37] - 
     T[a14, a14, a21, a37, a34, a37] + 2*T[a14, a14, a21, a37, a37, a21] - 
     T[a14, a14, a21, a37, a37, a24] - T[a14, a14, a21, a37, a37, a25] - 
     T[a14, a14, a21, a37, a37, a33] - T[a14, a14, a21, a37, a37, a34] + 
     2*T[a14, a14, a21, a37, a37, a37] - T[a14, a14, a24, a21, a21, a21] + 
     T[a14, a14, a24, a24, a24, a24] - T[a14, a14, a24, a36, a36, a36] + 
     T[a14, a14, a24, a37, a37, a37] - T[a14, a14, a25, a21, a21, a21] + 
     T[a14, a14, a25, a25, a25, a25] - T[a14, a14, a25, a31, a31, a31] + 
     T[a14, a14, a25, a37, a37, a37] + T[a14, a14, a33, a21, a21, a21] - 
     T[a14, a14, a33, a27, a27, a27] + T[a14, a14, a33, a33, a33, a33] - 
     T[a14, a14, a33, a37, a37, a37] + T[a14, a14, a34, a21, a21, a21] - 
     T[a14, a14, a34, a22, a22, a22] + T[a14, a14, a34, a34, a34, a34] - 
     T[a14, a14, a34, a37, a37, a37] + T[a14, a14, a37, a14, a14, a21] - 
     T[a14, a14, a37, a14, a14, a24] - T[a14, a14, a37, a14, a14, a25] - 
     T[a14, a14, a37, a14, a14, a33] - T[a14, a14, a37, a14, a14, a34] + 
     T[a14, a14, a37, a14, a14, a37] - T[a14, a14, a37, a14, a21, a21] + 
     T[a14, a14, a37, a14, a21, a24] + T[a14, a14, a37, a14, a21, a25] + 
     T[a14, a14, a37, a14, a21, a33] + T[a14, a14, a37, a14, a21, a34] - 
     2*T[a14, a14, a37, a14, a21, a37] + T[a14, a14, a37, a14, a24, a21] + 
     T[a14, a14, a37, a14, a25, a21] + T[a14, a14, a37, a14, a33, a37] + 
     T[a14, a14, a37, a14, a34, a37] - 2*T[a14, a14, a37, a14, a37, a21] + 
     T[a14, a14, a37, a14, a37, a24] + T[a14, a14, a37, a14, a37, a25] + 
     T[a14, a14, a37, a14, a37, a33] + T[a14, a14, a37, a14, a37, a34] - 
     T[a14, a14, a37, a14, a37, a37] - T[a14, a14, a37, a21, a14, a21] + 
     T[a14, a14, a37, a21, a14, a24] + T[a14, a14, a37, a21, a14, a25] + 
     T[a14, a14, a37, a21, a14, a33] + T[a14, a14, a37, a21, a14, a34] - 
     T[a14, a14, a37, a21, a14, a37] + 2*T[a14, a14, a37, a21, a21, a21] - 
     T[a14, a14, a37, a21, a21, a24] - T[a14, a14, a37, a21, a21, a25] - 
     T[a14, a14, a37, a21, a21, a33] - T[a14, a14, a37, a21, a21, a34] + 
     2*T[a14, a14, a37, a21, a21, a37] - T[a14, a14, a37, a21, a24, a21] - 
     T[a14, a14, a37, a21, a25, a21] - T[a14, a14, a37, a21, a33, a37] - 
     T[a14, a14, a37, a21, a34, a37] + 2*T[a14, a14, a37, a21, a37, a21] - 
     T[a14, a14, a37, a21, a37, a24] - T[a14, a14, a37, a21, a37, a25] - 
     T[a14, a14, a37, a21, a37, a33] - T[a14, a14, a37, a21, a37, a34] + 
     2*T[a14, a14, a37, a21, a37, a37] - T[a14, a14, a37, a24, a21, a21] - 
     T[a14, a14, a37, a24, a24, a24] - T[a14, a14, a37, a25, a21, a21] - 
     T[a14, a14, a37, a25, a25, a25] - T[a14, a14, a37, a33, a37, a37] - 
     T[a14, a14, a37, a34, a37, a37] - T[a14, a14, a37, a37, a14, a21] + 
     T[a14, a14, a37, a37, a14, a24] + T[a14, a14, a37, a37, a14, a25] + 
     T[a14, a14, a37, a37, a14, a33] + T[a14, a14, a37, a37, a14, a34] - 
     T[a14, a14, a37, a37, a14, a37] + 2*T[a14, a14, a37, a37, a21, a21] - 
     T[a14, a14, a37, a37, a21, a24] - T[a14, a14, a37, a37, a21, a25] - 
     T[a14, a14, a37, a37, a21, a33] - T[a14, a14, a37, a37, a21, a34] + 
     2*T[a14, a14, a37, a37, a21, a37] - T[a14, a14, a37, a37, a24, a21] - 
     T[a14, a14, a37, a37, a25, a21] - T[a14, a14, a37, a37, a33, a37] - 
     T[a14, a14, a37, a37, a34, a37] + 2*T[a14, a14, a37, a37, a37, a21] - 
     T[a14, a14, a37, a37, a37, a24] - T[a14, a14, a37, a37, a37, a25] - 
     T[a14, a14, a37, a37, a37, a33] - T[a14, a14, a37, a37, a37, a34] - 
     T[a14, a14, a42, a27, a27, a27] - T[a14, a14, a42, a34, a34, a34] - 
     T[a14, a14, a46, a24, a24, a24] - T[a14, a14, a46, a31, a31, a31] - 
     T[a14, a14, a52, a25, a25, a25] - T[a14, a14, a52, a36, a36, a36] - 
     T[a14, a14, a56, a22, a22, a22] - T[a14, a14, a56, a33, a33, a33] + 
     T[a14, a17, a14, a14, a14, a21] - T[a14, a17, a14, a14, a14, a24] - 
     T[a14, a17, a14, a14, a14, a25] - T[a14, a17, a14, a14, a14, a33] - 
     T[a14, a17, a14, a14, a14, a34] + T[a14, a17, a14, a14, a14, a37] - 
     T[a14, a17, a14, a14, a17, a21] + T[a14, a17, a14, a14, a17, a24] - 
     T[a14, a17, a14, a14, a17, a27] + T[a14, a17, a14, a14, a17, a33] - 
     T[a14, a17, a14, a14, a17, a36] - T[a14, a17, a14, a14, a17, a37] + 
     T[a14, a17, a14, a14, a21, a34] + T[a14, a17, a14, a14, a24, a36] - 
     T[a14, a17, a14, a14, a25, a25] + T[a14, a17, a14, a14, a33, a27] - 
     T[a14, a17, a14, a14, a34, a34] + T[a14, a17, a14, a14, a37, a25] + 
     T[a14, a17, a14, a14, a42, a27] + T[a14, a17, a14, a14, a42, a34] + 
     T[a14, a17, a14, a14, a52, a25] + T[a14, a17, a14, a14, a52, a36] - 
     T[a14, a17, a14, a17, a14, a21] + T[a14, a17, a14, a17, a14, a24] + 
     T[a14, a17, a14, a17, a14, a25] + T[a14, a17, a14, a17, a14, a33] + 
     T[a14, a17, a14, a17, a14, a34] - T[a14, a17, a14, a17, a14, a37] + 
     T[a14, a17, a14, a17, a17, a21] - T[a14, a17, a14, a17, a17, a24] + 
     T[a14, a17, a14, a17, a17, a27] - T[a14, a17, a14, a17, a17, a33] + 
     T[a14, a17, a14, a17, a17, a36] + T[a14, a17, a14, a17, a17, a37] - 
     T[a14, a17, a14, a17, a21, a34] - T[a14, a17, a14, a17, a24, a36] + 
     T[a14, a17, a14, a17, a27, a27] - T[a14, a17, a14, a17, a33, a27] + 
     T[a14, a17, a14, a17, a36, a36] - T[a14, a17, a14, a17, a37, a25] - 
     T[a14, a17, a14, a17, a42, a27] - T[a14, a17, a14, a17, a42, a34] - 
     T[a14, a17, a14, a17, a52, a25] - T[a14, a17, a14, a17, a52, a36] + 
     T[a14, a17, a14, a21, a34, a34] - T[a14, a17, a14, a24, a36, a36] - 
     T[a14, a17, a14, a25, a25, a25] - T[a14, a17, a14, a33, a27, a27] - 
     T[a14, a17, a14, a34, a34, a34] + T[a14, a17, a14, a37, a25, a25] - 
     T[a14, a17, a14, a42, a27, a27] + T[a14, a17, a14, a42, a34, a34] + 
     T[a14, a17, a14, a52, a25, a25] - T[a14, a17, a14, a52, a36, a36] - 
     T[a14, a17, a17, a14, a14, a21] + T[a14, a17, a17, a14, a14, a24] + 
     T[a14, a17, a17, a14, a14, a25] + T[a14, a17, a17, a14, a14, a33] + 
     T[a14, a17, a17, a14, a14, a34] - T[a14, a17, a17, a14, a14, a37] + 
     T[a14, a17, a17, a14, a17, a21] - T[a14, a17, a17, a14, a17, a24] + 
     T[a14, a17, a17, a14, a17, a27] - T[a14, a17, a17, a14, a17, a33] + 
     T[a14, a17, a17, a14, a17, a36] + T[a14, a17, a17, a14, a17, a37] - 
     T[a14, a17, a17, a14, a21, a34] - T[a14, a17, a17, a14, a24, a36] + 
     T[a14, a17, a17, a14, a25, a25] - T[a14, a17, a17, a14, a33, a27] + 
     T[a14, a17, a17, a14, a34, a34] - T[a14, a17, a17, a14, a37, a25] - 
     T[a14, a17, a17, a14, a42, a27] - T[a14, a17, a17, a14, a42, a34] - 
     T[a14, a17, a17, a14, a52, a25] - T[a14, a17, a17, a14, a52, a36] + 
     T[a14, a17, a17, a17, a14, a21] - T[a14, a17, a17, a17, a14, a24] - 
     T[a14, a17, a17, a17, a14, a25] - T[a14, a17, a17, a17, a14, a33] - 
     T[a14, a17, a17, a17, a14, a34] + T[a14, a17, a17, a17, a14, a37] - 
     2*T[a14, a17, a17, a17, a17, a21] + 2*T[a14, a17, a17, a17, a17, a24] - 
     2*T[a14, a17, a17, a17, a17, a27] + 2*T[a14, a17, a17, a17, a17, a33] - 
     2*T[a14, a17, a17, a17, a17, a36] - 2*T[a14, a17, a17, a17, a17, a37] + 
     T[a14, a17, a17, a17, a21, a24] + T[a14, a17, a17, a17, a21, a34] + 
     T[a14, a17, a17, a17, a24, a21] - T[a14, a17, a17, a17, a24, a24] + 
     T[a14, a17, a17, a17, a24, a27] - 2*T[a14, a17, a17, a17, a24, a33] + 
     2*T[a14, a17, a17, a17, a24, a36] + T[a14, a17, a17, a17, a24, a37] + 
     T[a14, a17, a17, a17, a27, a24] - T[a14, a17, a17, a17, a27, a27] + 
     T[a14, a17, a17, a17, a33, a21] - 2*T[a14, a17, a17, a17, a33, a24] + 
     2*T[a14, a17, a17, a17, a33, a27] - T[a14, a17, a17, a17, a33, a33] + 
     T[a14, a17, a17, a17, a33, a36] + T[a14, a17, a17, a17, a33, a37] + 
     T[a14, a17, a17, a17, a36, a33] - T[a14, a17, a17, a17, a36, a36] + 
     T[a14, a17, a17, a17, a37, a25] + T[a14, a17, a17, a17, a37, a33] + 
     T[a14, a17, a17, a17, a42, a27] + T[a14, a17, a17, a17, a42, a34] + 
     T[a14, a17, a17, a17, a52, a25] + T[a14, a17, a17, a17, a52, a36] - 
     T[a14, a17, a17, a21, a24, a24] - T[a14, a17, a17, a21, a34, a34] + 
     T[a14, a17, a17, a24, a17, a21] - T[a14, a17, a17, a24, a17, a24] + 
     T[a14, a17, a17, a24, a17, a27] - T[a14, a17, a17, a24, a17, a33] + 
     T[a14, a17, a17, a24, a17, a36] + T[a14, a17, a17, a24, a17, a37] - 
     T[a14, a17, a17, a24, a21, a24] - T[a14, a17, a17, a24, a24, a21] + 
     T[a14, a17, a17, a24, a24, a24] - T[a14, a17, a17, a24, a24, a27] + 
     2*T[a14, a17, a17, a24, a24, a33] - T[a14, a17, a17, a24, a24, a36] - 
     T[a14, a17, a17, a24, a24, a37] - T[a14, a17, a17, a24, a27, a24] - 
     T[a14, a17, a17, a24, a33, a21] + 2*T[a14, a17, a17, a24, a33, a24] - 
     T[a14, a17, a17, a24, a33, a27] + 2*T[a14, a17, a17, a24, a33, a33] - 
     T[a14, a17, a17, a24, a33, a36] - T[a14, a17, a17, a24, a33, a37] - 
     T[a14, a17, a17, a24, a36, a33] + T[a14, a17, a17, a24, a36, a36] - 
     T[a14, a17, a17, a24, a37, a33] - T[a14, a17, a17, a27, a24, a24] - 
     T[a14, a17, a17, a27, a27, a27] + T[a14, a17, a17, a33, a17, a21] - 
     T[a14, a17, a17, a33, a17, a24] + T[a14, a17, a17, a33, a17, a27] - 
     T[a14, a17, a17, a33, a17, a33] + T[a14, a17, a17, a33, a17, a36] + 
     T[a14, a17, a17, a33, a17, a37] - T[a14, a17, a17, a33, a21, a24] - 
     T[a14, a17, a17, a33, a24, a21] + 2*T[a14, a17, a17, a33, a24, a24] - 
     T[a14, a17, a17, a33, a24, a27] + 2*T[a14, a17, a17, a33, a24, a33] - 
     T[a14, a17, a17, a33, a24, a36] - T[a14, a17, a17, a33, a24, a37] - 
     T[a14, a17, a17, a33, a27, a24] + T[a14, a17, a17, a33, a27, a27] - 
     T[a14, a17, a17, a33, a33, a21] + 2*T[a14, a17, a17, a33, a33, a24] - 
     T[a14, a17, a17, a33, a33, a27] + T[a14, a17, a17, a33, a33, a33] - 
     T[a14, a17, a17, a33, a33, a36] - T[a14, a17, a17, a33, a33, a37] - 
     T[a14, a17, a17, a33, a36, a33] - T[a14, a17, a17, a33, a37, a33] - 
     T[a14, a17, a17, a36, a33, a33] - T[a14, a17, a17, a36, a36, a36] - 
     T[a14, a17, a17, a37, a25, a25] - T[a14, a17, a17, a37, a33, a33] + 
     T[a14, a17, a17, a42, a27, a27] - T[a14, a17, a17, a42, a34, a34] - 
     T[a14, a17, a17, a52, a25, a25] + T[a14, a17, a17, a52, a36, a36] + 
     T[a14, a17, a21, a24, a24, a24] + T[a14, a17, a21, a34, a34, a34] + 
     T[a14, a17, a24, a17, a17, a21] - T[a14, a17, a24, a17, a17, a24] + 
     T[a14, a17, a24, a17, a17, a27] - T[a14, a17, a24, a17, a17, a33] + 
     T[a14, a17, a24, a17, a17, a36] + T[a14, a17, a24, a17, a17, a37] - 
     T[a14, a17, a24, a17, a21, a24] - T[a14, a17, a24, a17, a24, a21] + 
     T[a14, a17, a24, a17, a24, a24] - T[a14, a17, a24, a17, a24, a27] + 
     2*T[a14, a17, a24, a17, a24, a33] - T[a14, a17, a24, a17, a24, a36] - 
     T[a14, a17, a24, a17, a24, a37] - T[a14, a17, a24, a17, a27, a24] - 
     T[a14, a17, a24, a17, a33, a21] + 2*T[a14, a17, a24, a17, a33, a24] - 
     T[a14, a17, a24, a17, a33, a27] + T[a14, a17, a24, a17, a33, a33] - 
     T[a14, a17, a24, a17, a33, a36] - T[a14, a17, a24, a17, a33, a37] - 
     T[a14, a17, a24, a17, a36, a33] - T[a14, a17, a24, a17, a37, a33] + 
     T[a14, a17, a24, a21, a24, a24] - T[a14, a17, a24, a24, a17, a21] + 
     T[a14, a17, a24, a24, a17, a24] - T[a14, a17, a24, a24, a17, a27] + 
     T[a14, a17, a24, a24, a17, a33] - T[a14, a17, a24, a24, a17, a36] - 
     T[a14, a17, a24, a24, a17, a37] + T[a14, a17, a24, a24, a21, a24] + 
     T[a14, a17, a24, a24, a24, a21] - T[a14, a17, a24, a24, a24, a24] + 
     T[a14, a17, a24, a24, a24, a27] - 2*T[a14, a17, a24, a24, a24, a33] + 
     T[a14, a17, a24, a24, a24, a36] + T[a14, a17, a24, a24, a24, a37] + 
     T[a14, a17, a24, a24, a27, a24] + T[a14, a17, a24, a24, a33, a21] - 
     2*T[a14, a17, a24, a24, a33, a24] + T[a14, a17, a24, a24, a33, a27] - 
     2*T[a14, a17, a24, a24, a33, a33] + T[a14, a17, a24, a24, a33, a36] + 
     T[a14, a17, a24, a24, a33, a37] + T[a14, a17, a24, a24, a36, a33] + 
     T[a14, a17, a24, a24, a37, a33] + T[a14, a17, a24, a27, a24, a24] - 
     T[a14, a17, a24, a33, a17, a21] + T[a14, a17, a24, a33, a17, a24] - 
     T[a14, a17, a24, a33, a17, a27] + T[a14, a17, a24, a33, a17, a33] - 
     T[a14, a17, a24, a33, a17, a36] - T[a14, a17, a24, a33, a17, a37] + 
     T[a14, a17, a24, a33, a21, a24] + T[a14, a17, a24, a33, a24, a21] - 
     2*T[a14, a17, a24, a33, a24, a24] + T[a14, a17, a24, a33, a24, a27] - 
     2*T[a14, a17, a24, a33, a24, a33] + T[a14, a17, a24, a33, a24, a36] + 
     T[a14, a17, a24, a33, a24, a37] + T[a14, a17, a24, a33, a27, a24] + 
     T[a14, a17, a24, a33, a33, a21] - 2*T[a14, a17, a24, a33, a33, a24] + 
     T[a14, a17, a24, a33, a33, a27] - 2*T[a14, a17, a24, a33, a33, a33] + 
     T[a14, a17, a24, a33, a33, a36] + T[a14, a17, a24, a33, a33, a37] + 
     T[a14, a17, a24, a33, a36, a33] + T[a14, a17, a24, a33, a37, a33] + 
     T[a14, a17, a24, a36, a33, a33] + T[a14, a17, a24, a36, a36, a36] + 
     T[a14, a17, a24, a37, a33, a33] + T[a14, a17, a27, a24, a24, a24] - 
     T[a14, a17, a27, a27, a27, a27] + T[a14, a17, a33, a17, a17, a21] - 
     T[a14, a17, a33, a17, a17, a24] + T[a14, a17, a33, a17, a17, a27] - 
     T[a14, a17, a33, a17, a17, a33] + T[a14, a17, a33, a17, a17, a36] + 
     T[a14, a17, a33, a17, a17, a37] - T[a14, a17, a33, a17, a21, a24] - 
     T[a14, a17, a33, a17, a24, a21] + T[a14, a17, a33, a17, a24, a24] - 
     T[a14, a17, a33, a17, a24, a27] + 2*T[a14, a17, a33, a17, a24, a33] - 
     T[a14, a17, a33, a17, a24, a36] - T[a14, a17, a33, a17, a24, a37] - 
     T[a14, a17, a33, a17, a27, a24] - T[a14, a17, a33, a17, a33, a21] + 
     2*T[a14, a17, a33, a17, a33, a24] - T[a14, a17, a33, a17, a33, a27] + 
     T[a14, a17, a33, a17, a33, a33] - T[a14, a17, a33, a17, a33, a36] - 
     T[a14, a17, a33, a17, a33, a37] - T[a14, a17, a33, a17, a36, a33] - 
     T[a14, a17, a33, a17, a37, a33] + T[a14, a17, a33, a21, a24, a24] - 
     T[a14, a17, a33, a24, a17, a21] + T[a14, a17, a33, a24, a17, a24] - 
     T[a14, a17, a33, a24, a17, a27] + T[a14, a17, a33, a24, a17, a33] - 
     T[a14, a17, a33, a24, a17, a36] - T[a14, a17, a33, a24, a17, a37] + 
     T[a14, a17, a33, a24, a21, a24] + T[a14, a17, a33, a24, a24, a21] - 
     2*T[a14, a17, a33, a24, a24, a24] + T[a14, a17, a33, a24, a24, a27] - 
     2*T[a14, a17, a33, a24, a24, a33] + T[a14, a17, a33, a24, a24, a36] + 
     T[a14, a17, a33, a24, a24, a37] + T[a14, a17, a33, a24, a27, a24] + 
     T[a14, a17, a33, a24, a33, a21] - 2*T[a14, a17, a33, a24, a33, a24] + 
     T[a14, a17, a33, a24, a33, a27] - 2*T[a14, a17, a33, a24, a33, a33] + 
     T[a14, a17, a33, a24, a33, a36] + T[a14, a17, a33, a24, a33, a37] + 
     T[a14, a17, a33, a24, a36, a33] + T[a14, a17, a33, a24, a37, a33] + 
     T[a14, a17, a33, a27, a24, a24] + T[a14, a17, a33, a27, a27, a27] - 
     T[a14, a17, a33, a33, a17, a21] + T[a14, a17, a33, a33, a17, a24] - 
     T[a14, a17, a33, a33, a17, a27] + T[a14, a17, a33, a33, a17, a33] - 
     T[a14, a17, a33, a33, a17, a36] - T[a14, a17, a33, a33, a17, a37] + 
     T[a14, a17, a33, a33, a21, a24] + T[a14, a17, a33, a33, a24, a21] - 
     2*T[a14, a17, a33, a33, a24, a24] + T[a14, a17, a33, a33, a24, a27] - 
     2*T[a14, a17, a33, a33, a24, a33] + T[a14, a17, a33, a33, a24, a36] + 
     T[a14, a17, a33, a33, a24, a37] + T[a14, a17, a33, a33, a27, a24] + 
     T[a14, a17, a33, a33, a33, a21] - 2*T[a14, a17, a33, a33, a33, a24] + 
     T[a14, a17, a33, a33, a33, a27] - T[a14, a17, a33, a33, a33, a33] + 
     T[a14, a17, a33, a33, a33, a36] + T[a14, a17, a33, a33, a33, a37] + 
     T[a14, a17, a33, a33, a36, a33] + T[a14, a17, a33, a33, a37, a33] + 
     T[a14, a17, a33, a36, a33, a33] + T[a14, a17, a33, a37, a33, a33] + 
     T[a14, a17, a36, a33, a33, a33] - T[a14, a17, a36, a36, a36, a36] + 
     T[a14, a17, a37, a25, a25, a25] + T[a14, a17, a37, a33, a33, a33] + 
     T[a14, a17, a42, a27, a27, a27] + T[a14, a17, a42, a34, a34, a34] + 
     T[a14, a17, a52, a25, a25, a25] + T[a14, a17, a52, a36, a36, a36] + 
     T[a14, a21, a14, a14, a14, a21] - T[a14, a21, a14, a14, a14, a24] - 
     T[a14, a21, a14, a14, a14, a25] - T[a14, a21, a14, a14, a14, a33] - 
     T[a14, a21, a14, a14, a14, a34] + T[a14, a21, a14, a14, a14, a37] - 
     T[a14, a21, a14, a14, a21, a21] + T[a14, a21, a14, a14, a21, a24] + 
     T[a14, a21, a14, a14, a21, a25] + T[a14, a21, a14, a14, a21, a33] + 
     T[a14, a21, a14, a14, a21, a34] - 2*T[a14, a21, a14, a14, a21, a37] + 
     T[a14, a21, a14, a14, a24, a21] + T[a14, a21, a14, a14, a25, a21] + 
     T[a14, a21, a14, a14, a33, a37] + T[a14, a21, a14, a14, a34, a37] - 
     2*T[a14, a21, a14, a14, a37, a21] + T[a14, a21, a14, a14, a37, a24] + 
     T[a14, a21, a14, a14, a37, a25] + T[a14, a21, a14, a14, a37, a33] + 
     T[a14, a21, a14, a14, a37, a34] - T[a14, a21, a14, a14, a37, a37] - 
     T[a14, a21, a14, a21, a14, a21] + T[a14, a21, a14, a21, a14, a24] + 
     T[a14, a21, a14, a21, a14, a25] + T[a14, a21, a14, a21, a14, a33] + 
     T[a14, a21, a14, a21, a14, a34] - T[a14, a21, a14, a21, a14, a37] + 
     T[a14, a21, a14, a21, a21, a21] - T[a14, a21, a14, a21, a21, a24] - 
     T[a14, a21, a14, a21, a21, a25] - T[a14, a21, a14, a21, a21, a33] - 
     T[a14, a21, a14, a21, a21, a34] + 2*T[a14, a21, a14, a21, a21, a37] - 
     T[a14, a21, a14, a21, a24, a21] - T[a14, a21, a14, a21, a25, a21] - 
     T[a14, a21, a14, a21, a33, a37] - T[a14, a21, a14, a21, a34, a37] + 
     2*T[a14, a21, a14, a21, a37, a21] - T[a14, a21, a14, a21, a37, a24] - 
     T[a14, a21, a14, a21, a37, a25] - T[a14, a21, a14, a21, a37, a33] - 
     T[a14, a21, a14, a21, a37, a34] + 2*T[a14, a21, a14, a21, a37, a37] - 
     T[a14, a21, a14, a24, a21, a21] - T[a14, a21, a14, a25, a21, a21] - 
     T[a14, a21, a14, a33, a37, a37] - T[a14, a21, a14, a34, a37, a37] - 
     T[a14, a21, a14, a37, a14, a21] + T[a14, a21, a14, a37, a14, a24] + 
     T[a14, a21, a14, a37, a14, a25] + T[a14, a21, a14, a37, a14, a33] + 
     T[a14, a21, a14, a37, a14, a34] - T[a14, a21, a14, a37, a14, a37] + 
     2*T[a14, a21, a14, a37, a21, a21] - T[a14, a21, a14, a37, a21, a24] - 
     T[a14, a21, a14, a37, a21, a25] - T[a14, a21, a14, a37, a21, a33] - 
     T[a14, a21, a14, a37, a21, a34] + 2*T[a14, a21, a14, a37, a21, a37] - 
     T[a14, a21, a14, a37, a24, a21] - T[a14, a21, a14, a37, a25, a21] - 
     T[a14, a21, a14, a37, a33, a37] - T[a14, a21, a14, a37, a34, a37] + 
     2*T[a14, a21, a14, a37, a37, a21] - T[a14, a21, a14, a37, a37, a24] - 
     T[a14, a21, a14, a37, a37, a25] - T[a14, a21, a14, a37, a37, a33] - 
     T[a14, a21, a14, a37, a37, a34] + T[a14, a21, a14, a37, a37, a37] - 
     T[a14, a21, a21, a14, a14, a21] + T[a14, a21, a21, a14, a14, a24] + 
     T[a14, a21, a21, a14, a14, a25] + T[a14, a21, a21, a14, a14, a33] + 
     T[a14, a21, a21, a14, a14, a34] - T[a14, a21, a21, a14, a14, a37] + 
     T[a14, a21, a21, a14, a21, a21] - T[a14, a21, a21, a14, a21, a24] - 
     T[a14, a21, a21, a14, a21, a25] - T[a14, a21, a21, a14, a21, a33] - 
     T[a14, a21, a21, a14, a21, a34] + 2*T[a14, a21, a21, a14, a21, a37] - 
     T[a14, a21, a21, a14, a24, a21] - T[a14, a21, a21, a14, a25, a21] - 
     T[a14, a21, a21, a14, a33, a37] - T[a14, a21, a21, a14, a34, a37] + 
     2*T[a14, a21, a21, a14, a37, a21] - T[a14, a21, a21, a14, a37, a24] - 
     T[a14, a21, a21, a14, a37, a25] - T[a14, a21, a21, a14, a37, a33] - 
     T[a14, a21, a21, a14, a37, a34] + T[a14, a21, a21, a14, a37, a37] + 
     T[a14, a21, a21, a21, a14, a21] - T[a14, a21, a21, a21, a14, a24] - 
     T[a14, a21, a21, a21, a14, a25] - T[a14, a21, a21, a21, a14, a33] - 
     T[a14, a21, a21, a21, a14, a34] + T[a14, a21, a21, a21, a14, a37] - 
     2*T[a14, a21, a21, a21, a21, a21] + T[a14, a21, a21, a21, a21, a24] + 
     T[a14, a21, a21, a21, a21, a25] + T[a14, a21, a21, a21, a21, a33] + 
     T[a14, a21, a21, a21, a21, a34] - 2*T[a14, a21, a21, a21, a21, a37] + 
     T[a14, a21, a21, a21, a24, a21] + T[a14, a21, a21, a21, a25, a21] + 
     T[a14, a21, a21, a21, a33, a37] + T[a14, a21, a21, a21, a34, a37] - 
     2*T[a14, a21, a21, a21, a37, a21] + T[a14, a21, a21, a21, a37, a24] + 
     T[a14, a21, a21, a21, a37, a25] + T[a14, a21, a21, a21, a37, a33] + 
     T[a14, a21, a21, a21, a37, a34] - 2*T[a14, a21, a21, a21, a37, a37] + 
     T[a14, a21, a21, a24, a21, a21] + T[a14, a21, a21, a25, a21, a21] + 
     T[a14, a21, a21, a33, a37, a37] + T[a14, a21, a21, a34, a37, a37] + 
     T[a14, a21, a21, a37, a14, a21] - T[a14, a21, a21, a37, a14, a24] - 
     T[a14, a21, a21, a37, a14, a25] - T[a14, a21, a21, a37, a14, a33] - 
     T[a14, a21, a21, a37, a14, a34] + T[a14, a21, a21, a37, a14, a37] - 
     2*T[a14, a21, a21, a37, a21, a21] + T[a14, a21, a21, a37, a21, a24] + 
     T[a14, a21, a21, a37, a21, a25] + T[a14, a21, a21, a37, a21, a33] + 
     T[a14, a21, a21, a37, a21, a34] - 2*T[a14, a21, a21, a37, a21, a37] + 
     T[a14, a21, a21, a37, a24, a21] + T[a14, a21, a21, a37, a25, a21] + 
     T[a14, a21, a21, a37, a33, a37] + T[a14, a21, a21, a37, a34, a37] - 
     2*T[a14, a21, a21, a37, a37, a21] + T[a14, a21, a21, a37, a37, a24] + 
     T[a14, a21, a21, a37, a37, a25] + T[a14, a21, a21, a37, a37, a33] + 
     T[a14, a21, a21, a37, a37, a34] - 2*T[a14, a21, a21, a37, a37, a37] + 
     T[a14, a21, a24, a21, a21, a21] - T[a14, a21, a24, a24, a24, a24] + 
     T[a14, a21, a25, a21, a21, a21] - T[a14, a21, a25, a25, a25, a25] - 
     T[a14, a21, a33, a33, a33, a33] + T[a14, a21, a33, a37, a37, a37] - 
     T[a14, a21, a34, a34, a34, a34] + T[a14, a21, a34, a37, a37, a37] - 
     T[a14, a21, a37, a14, a14, a21] + T[a14, a21, a37, a14, a14, a24] + 
     T[a14, a21, a37, a14, a14, a25] + T[a14, a21, a37, a14, a14, a33] + 
     T[a14, a21, a37, a14, a14, a34] - T[a14, a21, a37, a14, a14, a37] + 
     T[a14, a21, a37, a14, a21, a21] - T[a14, a21, a37, a14, a21, a24] - 
     T[a14, a21, a37, a14, a21, a25] - T[a14, a21, a37, a14, a21, a33] - 
     T[a14, a21, a37, a14, a21, a34] + 2*T[a14, a21, a37, a14, a21, a37] - 
     T[a14, a21, a37, a14, a24, a21] - T[a14, a21, a37, a14, a25, a21] - 
     T[a14, a21, a37, a14, a33, a37] - T[a14, a21, a37, a14, a34, a37] + 
     2*T[a14, a21, a37, a14, a37, a21] - T[a14, a21, a37, a14, a37, a24] - 
     T[a14, a21, a37, a14, a37, a25] - T[a14, a21, a37, a14, a37, a33] - 
     T[a14, a21, a37, a14, a37, a34] + T[a14, a21, a37, a14, a37, a37] + 
     T[a14, a21, a37, a21, a14, a21] - T[a14, a21, a37, a21, a14, a24] - 
     T[a14, a21, a37, a21, a14, a25] - T[a14, a21, a37, a21, a14, a33] - 
     T[a14, a21, a37, a21, a14, a34] + T[a14, a21, a37, a21, a14, a37] - 
     2*T[a14, a21, a37, a21, a21, a21] + T[a14, a21, a37, a21, a21, a24] + 
     T[a14, a21, a37, a21, a21, a25] + T[a14, a21, a37, a21, a21, a33] + 
     T[a14, a21, a37, a21, a21, a34] - 2*T[a14, a21, a37, a21, a21, a37] + 
     T[a14, a21, a37, a21, a24, a21] + T[a14, a21, a37, a21, a25, a21] + 
     T[a14, a21, a37, a21, a33, a37] + T[a14, a21, a37, a21, a34, a37] - 
     2*T[a14, a21, a37, a21, a37, a21] + T[a14, a21, a37, a21, a37, a24] + 
     T[a14, a21, a37, a21, a37, a25] + T[a14, a21, a37, a21, a37, a33] + 
     T[a14, a21, a37, a21, a37, a34] - 2*T[a14, a21, a37, a21, a37, a37] + 
     T[a14, a21, a37, a24, a21, a21] + T[a14, a21, a37, a25, a21, a21] + 
     T[a14, a21, a37, a33, a37, a37] + T[a14, a21, a37, a34, a37, a37] + 
     T[a14, a21, a37, a37, a14, a21] - T[a14, a21, a37, a37, a14, a24] - 
     T[a14, a21, a37, a37, a14, a25] - T[a14, a21, a37, a37, a14, a33] - 
     T[a14, a21, a37, a37, a14, a34] + T[a14, a21, a37, a37, a14, a37] - 
     2*T[a14, a21, a37, a37, a21, a21] + T[a14, a21, a37, a37, a21, a24] + 
     T[a14, a21, a37, a37, a21, a25] + T[a14, a21, a37, a37, a21, a33] + 
     T[a14, a21, a37, a37, a21, a34] - 2*T[a14, a21, a37, a37, a21, a37] + 
     T[a14, a21, a37, a37, a24, a21] + T[a14, a21, a37, a37, a25, a21] + 
     T[a14, a21, a37, a37, a33, a37] + T[a14, a21, a37, a37, a34, a37] - 
     2*T[a14, a21, a37, a37, a37, a21] + T[a14, a21, a37, a37, a37, a24] + 
     T[a14, a21, a37, a37, a37, a25] + T[a14, a21, a37, a37, a37, a33] + 
     T[a14, a21, a37, a37, a37, a34] - 2*T[a14, a21, a37, a37, a37, a37] + 
     T[a14, a24, a17, a17, a17, a21] - T[a14, a24, a17, a17, a17, a24] + 
     T[a14, a24, a17, a17, a17, a27] - T[a14, a24, a17, a17, a17, a33] + 
     T[a14, a24, a17, a17, a17, a36] + T[a14, a24, a17, a17, a17, a37] - 
     T[a14, a24, a17, a17, a21, a24] - T[a14, a24, a17, a17, a24, a21] + 
     T[a14, a24, a17, a17, a24, a24] - T[a14, a24, a17, a17, a24, a27] + 
     2*T[a14, a24, a17, a17, a24, a33] - T[a14, a24, a17, a17, a24, a36] - 
     T[a14, a24, a17, a17, a24, a37] - T[a14, a24, a17, a17, a27, a24] - 
     T[a14, a24, a17, a17, a33, a21] + 2*T[a14, a24, a17, a17, a33, a24] - 
     T[a14, a24, a17, a17, a33, a27] + T[a14, a24, a17, a17, a33, a33] - 
     T[a14, a24, a17, a17, a33, a36] - T[a14, a24, a17, a17, a33, a37] - 
     T[a14, a24, a17, a17, a36, a33] - T[a14, a24, a17, a17, a37, a33] + 
     T[a14, a24, a17, a21, a24, a24] - T[a14, a24, a17, a24, a17, a21] + 
     T[a14, a24, a17, a24, a17, a24] - T[a14, a24, a17, a24, a17, a27] + 
     T[a14, a24, a17, a24, a17, a33] - T[a14, a24, a17, a24, a17, a36] - 
     T[a14, a24, a17, a24, a17, a37] + T[a14, a24, a17, a24, a21, a24] + 
     T[a14, a24, a17, a24, a24, a21] - T[a14, a24, a17, a24, a24, a24] + 
     T[a14, a24, a17, a24, a24, a27] - 2*T[a14, a24, a17, a24, a24, a33] + 
     T[a14, a24, a17, a24, a24, a36] + T[a14, a24, a17, a24, a24, a37] + 
     T[a14, a24, a17, a24, a27, a24] + T[a14, a24, a17, a24, a33, a21] - 
     2*T[a14, a24, a17, a24, a33, a24] + T[a14, a24, a17, a24, a33, a27] - 
     2*T[a14, a24, a17, a24, a33, a33] + T[a14, a24, a17, a24, a33, a36] + 
     T[a14, a24, a17, a24, a33, a37] + T[a14, a24, a17, a24, a36, a33] + 
     T[a14, a24, a17, a24, a37, a33] + T[a14, a24, a17, a27, a24, a24] - 
     T[a14, a24, a17, a33, a17, a21] + T[a14, a24, a17, a33, a17, a24] - 
     T[a14, a24, a17, a33, a17, a27] + T[a14, a24, a17, a33, a17, a33] - 
     T[a14, a24, a17, a33, a17, a36] - T[a14, a24, a17, a33, a17, a37] + 
     T[a14, a24, a17, a33, a21, a24] + T[a14, a24, a17, a33, a24, a21] - 
     2*T[a14, a24, a17, a33, a24, a24] + T[a14, a24, a17, a33, a24, a27] - 
     2*T[a14, a24, a17, a33, a24, a33] + T[a14, a24, a17, a33, a24, a36] + 
     T[a14, a24, a17, a33, a24, a37] + T[a14, a24, a17, a33, a27, a24] + 
     T[a14, a24, a17, a33, a33, a21] - 2*T[a14, a24, a17, a33, a33, a24] + 
     T[a14, a24, a17, a33, a33, a27] - T[a14, a24, a17, a33, a33, a33] + 
     T[a14, a24, a17, a33, a33, a36] + T[a14, a24, a17, a33, a33, a37] + 
     T[a14, a24, a17, a33, a36, a33] + T[a14, a24, a17, a33, a37, a33] + 
     T[a14, a24, a17, a36, a33, a33] + T[a14, a24, a17, a37, a33, a33] + 
     T[a14, a24, a21, a21, a21, a21] - T[a14, a24, a21, a24, a24, a24] - 
     T[a14, a24, a24, a17, a17, a21] + T[a14, a24, a24, a17, a17, a24] - 
     T[a14, a24, a24, a17, a17, a27] + T[a14, a24, a24, a17, a17, a33] - 
     T[a14, a24, a24, a17, a17, a36] - T[a14, a24, a24, a17, a17, a37] + 
     T[a14, a24, a24, a17, a21, a24] + T[a14, a24, a24, a17, a24, a21] - 
     T[a14, a24, a24, a17, a24, a24] + T[a14, a24, a24, a17, a24, a27] - 
     2*T[a14, a24, a24, a17, a24, a33] + T[a14, a24, a24, a17, a24, a36] + 
     T[a14, a24, a24, a17, a24, a37] + T[a14, a24, a24, a17, a27, a24] + 
     T[a14, a24, a24, a17, a33, a21] - 2*T[a14, a24, a24, a17, a33, a24] + 
     T[a14, a24, a24, a17, a33, a27] - T[a14, a24, a24, a17, a33, a33] + 
     T[a14, a24, a24, a17, a33, a36] + T[a14, a24, a24, a17, a33, a37] + 
     T[a14, a24, a24, a17, a36, a33] + T[a14, a24, a24, a17, a37, a33] - 
     T[a14, a24, a24, a21, a24, a24] + T[a14, a24, a24, a24, a17, a21] - 
     T[a14, a24, a24, a24, a17, a24] + T[a14, a24, a24, a24, a17, a27] - 
     T[a14, a24, a24, a24, a17, a33] + T[a14, a24, a24, a24, a17, a36] + 
     T[a14, a24, a24, a24, a17, a37] - T[a14, a24, a24, a24, a21, a24] - 
     T[a14, a24, a24, a24, a24, a21] + 2*T[a14, a24, a24, a24, a24, a24] - 
     T[a14, a24, a24, a24, a24, a27] + 2*T[a14, a24, a24, a24, a24, a33] - 
     T[a14, a24, a24, a24, a24, a36] - T[a14, a24, a24, a24, a24, a37] - 
     T[a14, a24, a24, a24, a27, a24] - T[a14, a24, a24, a24, a33, a21] + 
     2*T[a14, a24, a24, a24, a33, a24] - T[a14, a24, a24, a24, a33, a27] + 
     2*T[a14, a24, a24, a24, a33, a33] - T[a14, a24, a24, a24, a33, a36] - 
     T[a14, a24, a24, a24, a33, a37] - T[a14, a24, a24, a24, a36, a33] - 
     T[a14, a24, a24, a24, a37, a33] - T[a14, a24, a24, a27, a24, a24] + 
     T[a14, a24, a24, a33, a17, a21] - T[a14, a24, a24, a33, a17, a24] + 
     T[a14, a24, a24, a33, a17, a27] - T[a14, a24, a24, a33, a17, a33] + 
     T[a14, a24, a24, a33, a17, a36] + T[a14, a24, a24, a33, a17, a37] - 
     T[a14, a24, a24, a33, a21, a24] - T[a14, a24, a24, a33, a24, a21] + 
     2*T[a14, a24, a24, a33, a24, a24] - T[a14, a24, a24, a33, a24, a27] + 
     2*T[a14, a24, a24, a33, a24, a33] - T[a14, a24, a24, a33, a24, a36] - 
     T[a14, a24, a24, a33, a24, a37] - T[a14, a24, a24, a33, a27, a24] - 
     T[a14, a24, a24, a33, a33, a21] + 2*T[a14, a24, a24, a33, a33, a24] - 
     T[a14, a24, a24, a33, a33, a27] + 2*T[a14, a24, a24, a33, a33, a33] - 
     T[a14, a24, a24, a33, a33, a36] - T[a14, a24, a24, a33, a33, a37] - 
     T[a14, a24, a24, a33, a36, a33] - T[a14, a24, a24, a33, a37, a33] - 
     T[a14, a24, a24, a36, a33, a33] - T[a14, a24, a24, a37, a33, a33] - 
     T[a14, a24, a27, a24, a24, a24] + T[a14, a24, a27, a27, a27, a27] - 
     T[a14, a24, a33, a17, a17, a21] + T[a14, a24, a33, a17, a17, a24] - 
     T[a14, a24, a33, a17, a17, a27] + T[a14, a24, a33, a17, a17, a33] - 
     T[a14, a24, a33, a17, a17, a36] - T[a14, a24, a33, a17, a17, a37] + 
     T[a14, a24, a33, a17, a21, a24] + T[a14, a24, a33, a17, a24, a21] - 
     T[a14, a24, a33, a17, a24, a24] + T[a14, a24, a33, a17, a24, a27] - 
     2*T[a14, a24, a33, a17, a24, a33] + T[a14, a24, a33, a17, a24, a36] + 
     T[a14, a24, a33, a17, a24, a37] + T[a14, a24, a33, a17, a27, a24] + 
     T[a14, a24, a33, a17, a33, a21] - 2*T[a14, a24, a33, a17, a33, a24] + 
     T[a14, a24, a33, a17, a33, a27] - T[a14, a24, a33, a17, a33, a33] + 
     T[a14, a24, a33, a17, a33, a36] + T[a14, a24, a33, a17, a33, a37] + 
     T[a14, a24, a33, a17, a36, a33] + T[a14, a24, a33, a17, a37, a33] - 
     T[a14, a24, a33, a21, a24, a24] + T[a14, a24, a33, a24, a17, a21] - 
     T[a14, a24, a33, a24, a17, a24] + T[a14, a24, a33, a24, a17, a27] - 
     T[a14, a24, a33, a24, a17, a33] + T[a14, a24, a33, a24, a17, a36] + 
     T[a14, a24, a33, a24, a17, a37] - T[a14, a24, a33, a24, a21, a24] - 
     T[a14, a24, a33, a24, a24, a21] + 2*T[a14, a24, a33, a24, a24, a24] - 
     T[a14, a24, a33, a24, a24, a27] + 2*T[a14, a24, a33, a24, a24, a33] - 
     T[a14, a24, a33, a24, a24, a36] - T[a14, a24, a33, a24, a24, a37] - 
     T[a14, a24, a33, a24, a27, a24] - T[a14, a24, a33, a24, a33, a21] + 
     2*T[a14, a24, a33, a24, a33, a24] - T[a14, a24, a33, a24, a33, a27] + 
     2*T[a14, a24, a33, a24, a33, a33] - T[a14, a24, a33, a24, a33, a36] - 
     T[a14, a24, a33, a24, a33, a37] - T[a14, a24, a33, a24, a36, a33] - 
     T[a14, a24, a33, a24, a37, a33] - T[a14, a24, a33, a27, a24, a24] + 
     T[a14, a24, a33, a33, a17, a21] - T[a14, a24, a33, a33, a17, a24] + 
     T[a14, a24, a33, a33, a17, a27] - T[a14, a24, a33, a33, a17, a33] + 
     T[a14, a24, a33, a33, a17, a36] + T[a14, a24, a33, a33, a17, a37] - 
     T[a14, a24, a33, a33, a21, a24] - T[a14, a24, a33, a33, a24, a21] + 
     2*T[a14, a24, a33, a33, a24, a24] - T[a14, a24, a33, a33, a24, a27] + 
     2*T[a14, a24, a33, a33, a24, a33] - T[a14, a24, a33, a33, a24, a36] - 
     T[a14, a24, a33, a33, a24, a37] - T[a14, a24, a33, a33, a27, a24] - 
     T[a14, a24, a33, a33, a33, a21] + 2*T[a14, a24, a33, a33, a33, a24] - 
     T[a14, a24, a33, a33, a33, a27] + 2*T[a14, a24, a33, a33, a33, a33] - 
     T[a14, a24, a33, a33, a33, a36] - T[a14, a24, a33, a33, a33, a37] - 
     T[a14, a24, a33, a33, a36, a33] - T[a14, a24, a33, a33, a37, a33] - 
     T[a14, a24, a33, a36, a33, a33] - T[a14, a24, a33, a37, a33, a33] - 
     T[a14, a24, a36, a33, a33, a33] + T[a14, a24, a36, a36, a36, a36] - 
     T[a14, a24, a37, a33, a33, a33] + T[a14, a24, a37, a37, a37, a37] + 
     T[a14, a25, a11, a11, a11, a21] + T[a14, a25, a11, a11, a11, a22] - 
     T[a14, a25, a11, a11, a11, a25] + T[a14, a25, a11, a11, a11, a31] - 
     T[a14, a25, a11, a11, a11, a34] + T[a14, a25, a11, a11, a11, a37] - 
     T[a14, a25, a11, a11, a21, a25] - T[a14, a25, a11, a11, a22, a25] - 
     T[a14, a25, a11, a11, a25, a21] - T[a14, a25, a11, a11, a25, a22] + 
     T[a14, a25, a11, a11, a25, a25] - T[a14, a25, a11, a11, a25, a31] + 
     2*T[a14, a25, a11, a11, a25, a34] - T[a14, a25, a11, a11, a25, a37] - 
     T[a14, a25, a11, a11, a31, a34] - T[a14, a25, a11, a11, a34, a21] - 
     T[a14, a25, a11, a11, a34, a22] + 2*T[a14, a25, a11, a11, a34, a25] - 
     T[a14, a25, a11, a11, a34, a31] + T[a14, a25, a11, a11, a34, a34] - 
     T[a14, a25, a11, a11, a34, a37] - T[a14, a25, a11, a11, a37, a34] + 
     T[a14, a25, a11, a21, a25, a25] + T[a14, a25, a11, a22, a25, a25] - 
     T[a14, a25, a11, a25, a11, a21] - T[a14, a25, a11, a25, a11, a22] + 
     T[a14, a25, a11, a25, a11, a25] - T[a14, a25, a11, a25, a11, a31] + 
     T[a14, a25, a11, a25, a11, a34] - T[a14, a25, a11, a25, a11, a37] + 
     T[a14, a25, a11, a25, a21, a25] + T[a14, a25, a11, a25, a22, a25] + 
     T[a14, a25, a11, a25, a25, a21] + T[a14, a25, a11, a25, a25, a22] - 
     T[a14, a25, a11, a25, a25, a25] + T[a14, a25, a11, a25, a25, a31] - 
     2*T[a14, a25, a11, a25, a25, a34] + T[a14, a25, a11, a25, a25, a37] + 
     T[a14, a25, a11, a25, a31, a34] + T[a14, a25, a11, a25, a34, a21] + 
     T[a14, a25, a11, a25, a34, a22] - 2*T[a14, a25, a11, a25, a34, a25] + 
     T[a14, a25, a11, a25, a34, a31] - 2*T[a14, a25, a11, a25, a34, a34] + 
     T[a14, a25, a11, a25, a34, a37] + T[a14, a25, a11, a25, a37, a34] + 
     T[a14, a25, a11, a31, a34, a34] - T[a14, a25, a11, a34, a11, a21] - 
     T[a14, a25, a11, a34, a11, a22] + T[a14, a25, a11, a34, a11, a25] - 
     T[a14, a25, a11, a34, a11, a31] + T[a14, a25, a11, a34, a11, a34] - 
     T[a14, a25, a11, a34, a11, a37] + T[a14, a25, a11, a34, a21, a25] + 
     T[a14, a25, a11, a34, a22, a25] + T[a14, a25, a11, a34, a25, a21] + 
     T[a14, a25, a11, a34, a25, a22] - 2*T[a14, a25, a11, a34, a25, a25] + 
     T[a14, a25, a11, a34, a25, a31] - 2*T[a14, a25, a11, a34, a25, a34] + 
     T[a14, a25, a11, a34, a25, a37] + T[a14, a25, a11, a34, a31, a34] + 
     T[a14, a25, a11, a34, a34, a21] + T[a14, a25, a11, a34, a34, a22] - 
     2*T[a14, a25, a11, a34, a34, a25] + T[a14, a25, a11, a34, a34, a31] - 
     T[a14, a25, a11, a34, a34, a34] + T[a14, a25, a11, a34, a34, a37] + 
     T[a14, a25, a11, a34, a37, a34] + T[a14, a25, a11, a37, a34, a34] + 
     T[a14, a25, a21, a21, a21, a21] - T[a14, a25, a21, a25, a25, a25] + 
     T[a14, a25, a22, a22, a22, a22] - T[a14, a25, a22, a25, a25, a25] - 
     T[a14, a25, a25, a11, a11, a21] - T[a14, a25, a25, a11, a11, a22] + 
     T[a14, a25, a25, a11, a11, a25] - T[a14, a25, a25, a11, a11, a31] + 
     T[a14, a25, a25, a11, a11, a34] - T[a14, a25, a25, a11, a11, a37] + 
     T[a14, a25, a25, a11, a21, a25] + T[a14, a25, a25, a11, a22, a25] + 
     T[a14, a25, a25, a11, a25, a21] + T[a14, a25, a25, a11, a25, a22] - 
     T[a14, a25, a25, a11, a25, a25] + T[a14, a25, a25, a11, a25, a31] - 
     2*T[a14, a25, a25, a11, a25, a34] + T[a14, a25, a25, a11, a25, a37] + 
     T[a14, a25, a25, a11, a31, a34] + T[a14, a25, a25, a11, a34, a21] + 
     T[a14, a25, a25, a11, a34, a22] - 2*T[a14, a25, a25, a11, a34, a25] + 
     T[a14, a25, a25, a11, a34, a31] - T[a14, a25, a25, a11, a34, a34] + 
     T[a14, a25, a25, a11, a34, a37] + T[a14, a25, a25, a11, a37, a34] - 
     T[a14, a25, a25, a21, a25, a25] - T[a14, a25, a25, a22, a25, a25] + 
     T[a14, a25, a25, a25, a11, a21] + T[a14, a25, a25, a25, a11, a22] - 
     T[a14, a25, a25, a25, a11, a25] + T[a14, a25, a25, a25, a11, a31] - 
     T[a14, a25, a25, a25, a11, a34] + T[a14, a25, a25, a25, a11, a37] - 
     T[a14, a25, a25, a25, a21, a25] - T[a14, a25, a25, a25, a22, a25] - 
     T[a14, a25, a25, a25, a25, a21] - T[a14, a25, a25, a25, a25, a22] + 
     2*T[a14, a25, a25, a25, a25, a25] - T[a14, a25, a25, a25, a25, a31] + 
     2*T[a14, a25, a25, a25, a25, a34] - T[a14, a25, a25, a25, a25, a37] - 
     T[a14, a25, a25, a25, a31, a34] - T[a14, a25, a25, a25, a34, a21] - 
     T[a14, a25, a25, a25, a34, a22] + 2*T[a14, a25, a25, a25, a34, a25] - 
     T[a14, a25, a25, a25, a34, a31] + 2*T[a14, a25, a25, a25, a34, a34] - 
     T[a14, a25, a25, a25, a34, a37] - T[a14, a25, a25, a25, a37, a34] - 
     T[a14, a25, a25, a31, a34, a34] + T[a14, a25, a25, a34, a11, a21] + 
     T[a14, a25, a25, a34, a11, a22] - T[a14, a25, a25, a34, a11, a25] + 
     T[a14, a25, a25, a34, a11, a31] - T[a14, a25, a25, a34, a11, a34] + 
     T[a14, a25, a25, a34, a11, a37] - T[a14, a25, a25, a34, a21, a25] - 
     T[a14, a25, a25, a34, a22, a25] - T[a14, a25, a25, a34, a25, a21] - 
     T[a14, a25, a25, a34, a25, a22] + 2*T[a14, a25, a25, a34, a25, a25] - 
     T[a14, a25, a25, a34, a25, a31] + 2*T[a14, a25, a25, a34, a25, a34] - 
     T[a14, a25, a25, a34, a25, a37] - T[a14, a25, a25, a34, a31, a34] - 
     T[a14, a25, a25, a34, a34, a21] - T[a14, a25, a25, a34, a34, a22] + 
     2*T[a14, a25, a25, a34, a34, a25] - T[a14, a25, a25, a34, a34, a31] + 
     2*T[a14, a25, a25, a34, a34, a34] - T[a14, a25, a25, a34, a34, a37] - 
     T[a14, a25, a25, a34, a37, a34] - T[a14, a25, a25, a37, a34, a34] + 
     T[a14, a25, a31, a31, a31, a31] - T[a14, a25, a31, a34, a34, a34] - 
     T[a14, a25, a34, a11, a11, a21] - T[a14, a25, a34, a11, a11, a22] + 
     T[a14, a25, a34, a11, a11, a25] - T[a14, a25, a34, a11, a11, a31] + 
     T[a14, a25, a34, a11, a11, a34] - T[a14, a25, a34, a11, a11, a37] + 
     T[a14, a25, a34, a11, a21, a25] + T[a14, a25, a34, a11, a22, a25] + 
     T[a14, a25, a34, a11, a25, a21] + T[a14, a25, a34, a11, a25, a22] - 
     T[a14, a25, a34, a11, a25, a25] + T[a14, a25, a34, a11, a25, a31] - 
     2*T[a14, a25, a34, a11, a25, a34] + T[a14, a25, a34, a11, a25, a37] + 
     T[a14, a25, a34, a11, a31, a34] + T[a14, a25, a34, a11, a34, a21] + 
     T[a14, a25, a34, a11, a34, a22] - 2*T[a14, a25, a34, a11, a34, a25] + 
     T[a14, a25, a34, a11, a34, a31] - T[a14, a25, a34, a11, a34, a34] + 
     T[a14, a25, a34, a11, a34, a37] + T[a14, a25, a34, a11, a37, a34] - 
     T[a14, a25, a34, a21, a25, a25] - T[a14, a25, a34, a22, a25, a25] + 
     T[a14, a25, a34, a25, a11, a21] + T[a14, a25, a34, a25, a11, a22] - 
     T[a14, a25, a34, a25, a11, a25] + T[a14, a25, a34, a25, a11, a31] - 
     T[a14, a25, a34, a25, a11, a34] + T[a14, a25, a34, a25, a11, a37] - 
     T[a14, a25, a34, a25, a21, a25] - T[a14, a25, a34, a25, a22, a25] - 
     T[a14, a25, a34, a25, a25, a21] - T[a14, a25, a34, a25, a25, a22] + 
     2*T[a14, a25, a34, a25, a25, a25] - T[a14, a25, a34, a25, a25, a31] + 
     2*T[a14, a25, a34, a25, a25, a34] - T[a14, a25, a34, a25, a25, a37] - 
     T[a14, a25, a34, a25, a31, a34] - T[a14, a25, a34, a25, a34, a21] - 
     T[a14, a25, a34, a25, a34, a22] + 2*T[a14, a25, a34, a25, a34, a25] - 
     T[a14, a25, a34, a25, a34, a31] + 2*T[a14, a25, a34, a25, a34, a34] - 
     T[a14, a25, a34, a25, a34, a37] - T[a14, a25, a34, a25, a37, a34] - 
     T[a14, a25, a34, a31, a34, a34] + T[a14, a25, a34, a34, a11, a21] + 
     T[a14, a25, a34, a34, a11, a22] - T[a14, a25, a34, a34, a11, a25] + 
     T[a14, a25, a34, a34, a11, a31] - T[a14, a25, a34, a34, a11, a34] + 
     T[a14, a25, a34, a34, a11, a37] - T[a14, a25, a34, a34, a21, a25] - 
     T[a14, a25, a34, a34, a22, a25] - T[a14, a25, a34, a34, a25, a21] - 
     T[a14, a25, a34, a34, a25, a22] + 2*T[a14, a25, a34, a34, a25, a25] - 
     T[a14, a25, a34, a34, a25, a31] + 2*T[a14, a25, a34, a34, a25, a34] - 
     T[a14, a25, a34, a34, a25, a37] - T[a14, a25, a34, a34, a31, a34] - 
     T[a14, a25, a34, a34, a34, a21] - T[a14, a25, a34, a34, a34, a22] + 
     2*T[a14, a25, a34, a34, a34, a25] - T[a14, a25, a34, a34, a34, a31] + 
     2*T[a14, a25, a34, a34, a34, a34] - T[a14, a25, a34, a34, a34, a37] - 
     T[a14, a25, a34, a34, a37, a34] - T[a14, a25, a34, a37, a34, a34] - 
     T[a14, a25, a37, a34, a34, a34] + T[a14, a25, a37, a37, a37, a37] + 
     T[a14, a33, a17, a17, a17, a21] - T[a14, a33, a17, a17, a17, a24] + 
     T[a14, a33, a17, a17, a17, a27] - T[a14, a33, a17, a17, a17, a33] + 
     T[a14, a33, a17, a17, a17, a36] + T[a14, a33, a17, a17, a17, a37] - 
     T[a14, a33, a17, a17, a21, a24] - T[a14, a33, a17, a17, a24, a21] + 
     T[a14, a33, a17, a17, a24, a24] - T[a14, a33, a17, a17, a24, a27] + 
     2*T[a14, a33, a17, a17, a24, a33] - T[a14, a33, a17, a17, a24, a36] - 
     T[a14, a33, a17, a17, a24, a37] - T[a14, a33, a17, a17, a27, a24] - 
     T[a14, a33, a17, a17, a33, a21] + 2*T[a14, a33, a17, a17, a33, a24] - 
     T[a14, a33, a17, a17, a33, a27] + T[a14, a33, a17, a17, a33, a33] - 
     T[a14, a33, a17, a17, a33, a36] - T[a14, a33, a17, a17, a33, a37] - 
     T[a14, a33, a17, a17, a36, a33] - T[a14, a33, a17, a17, a37, a33] + 
     T[a14, a33, a17, a21, a24, a24] - T[a14, a33, a17, a24, a17, a21] + 
     T[a14, a33, a17, a24, a17, a24] - T[a14, a33, a17, a24, a17, a27] + 
     T[a14, a33, a17, a24, a17, a33] - T[a14, a33, a17, a24, a17, a36] - 
     T[a14, a33, a17, a24, a17, a37] + T[a14, a33, a17, a24, a21, a24] + 
     T[a14, a33, a17, a24, a24, a21] - T[a14, a33, a17, a24, a24, a24] + 
     T[a14, a33, a17, a24, a24, a27] - 2*T[a14, a33, a17, a24, a24, a33] + 
     T[a14, a33, a17, a24, a24, a36] + T[a14, a33, a17, a24, a24, a37] + 
     T[a14, a33, a17, a24, a27, a24] + T[a14, a33, a17, a24, a33, a21] - 
     2*T[a14, a33, a17, a24, a33, a24] + T[a14, a33, a17, a24, a33, a27] - 
     2*T[a14, a33, a17, a24, a33, a33] + T[a14, a33, a17, a24, a33, a36] + 
     T[a14, a33, a17, a24, a33, a37] + T[a14, a33, a17, a24, a36, a33] + 
     T[a14, a33, a17, a24, a37, a33] + T[a14, a33, a17, a27, a24, a24] - 
     T[a14, a33, a17, a33, a17, a21] + T[a14, a33, a17, a33, a17, a24] - 
     T[a14, a33, a17, a33, a17, a27] + T[a14, a33, a17, a33, a17, a33] - 
     T[a14, a33, a17, a33, a17, a36] - T[a14, a33, a17, a33, a17, a37] + 
     T[a14, a33, a17, a33, a21, a24] + T[a14, a33, a17, a33, a24, a21] - 
     2*T[a14, a33, a17, a33, a24, a24] + T[a14, a33, a17, a33, a24, a27] - 
     2*T[a14, a33, a17, a33, a24, a33] + T[a14, a33, a17, a33, a24, a36] + 
     T[a14, a33, a17, a33, a24, a37] + T[a14, a33, a17, a33, a27, a24] + 
     T[a14, a33, a17, a33, a33, a21] - 2*T[a14, a33, a17, a33, a33, a24] + 
     T[a14, a33, a17, a33, a33, a27] - T[a14, a33, a17, a33, a33, a33] + 
     T[a14, a33, a17, a33, a33, a36] + T[a14, a33, a17, a33, a33, a37] + 
     T[a14, a33, a17, a33, a36, a33] + T[a14, a33, a17, a33, a37, a33] + 
     T[a14, a33, a17, a36, a33, a33] + T[a14, a33, a17, a37, a33, a33] + 
     T[a14, a33, a21, a21, a21, a21] - T[a14, a33, a21, a24, a24, a24] - 
     T[a14, a33, a24, a17, a17, a21] + T[a14, a33, a24, a17, a17, a24] - 
     T[a14, a33, a24, a17, a17, a27] + T[a14, a33, a24, a17, a17, a33] - 
     T[a14, a33, a24, a17, a17, a36] - T[a14, a33, a24, a17, a17, a37] + 
     T[a14, a33, a24, a17, a21, a24] + T[a14, a33, a24, a17, a24, a21] - 
     T[a14, a33, a24, a17, a24, a24] + T[a14, a33, a24, a17, a24, a27] - 
     2*T[a14, a33, a24, a17, a24, a33] + T[a14, a33, a24, a17, a24, a36] + 
     T[a14, a33, a24, a17, a24, a37] + T[a14, a33, a24, a17, a27, a24] + 
     T[a14, a33, a24, a17, a33, a21] - 2*T[a14, a33, a24, a17, a33, a24] + 
     T[a14, a33, a24, a17, a33, a27] - T[a14, a33, a24, a17, a33, a33] + 
     T[a14, a33, a24, a17, a33, a36] + T[a14, a33, a24, a17, a33, a37] + 
     T[a14, a33, a24, a17, a36, a33] + T[a14, a33, a24, a17, a37, a33] - 
     T[a14, a33, a24, a21, a24, a24] + T[a14, a33, a24, a24, a17, a21] - 
     T[a14, a33, a24, a24, a17, a24] + T[a14, a33, a24, a24, a17, a27] - 
     T[a14, a33, a24, a24, a17, a33] + T[a14, a33, a24, a24, a17, a36] + 
     T[a14, a33, a24, a24, a17, a37] - T[a14, a33, a24, a24, a21, a24] - 
     T[a14, a33, a24, a24, a24, a21] + 2*T[a14, a33, a24, a24, a24, a24] - 
     T[a14, a33, a24, a24, a24, a27] + 2*T[a14, a33, a24, a24, a24, a33] - 
     T[a14, a33, a24, a24, a24, a36] - T[a14, a33, a24, a24, a24, a37] - 
     T[a14, a33, a24, a24, a27, a24] - T[a14, a33, a24, a24, a33, a21] + 
     2*T[a14, a33, a24, a24, a33, a24] - T[a14, a33, a24, a24, a33, a27] + 
     2*T[a14, a33, a24, a24, a33, a33] - T[a14, a33, a24, a24, a33, a36] - 
     T[a14, a33, a24, a24, a33, a37] - T[a14, a33, a24, a24, a36, a33] - 
     T[a14, a33, a24, a24, a37, a33] - T[a14, a33, a24, a27, a24, a24] + 
     T[a14, a33, a24, a33, a17, a21] - T[a14, a33, a24, a33, a17, a24] + 
     T[a14, a33, a24, a33, a17, a27] - T[a14, a33, a24, a33, a17, a33] + 
     T[a14, a33, a24, a33, a17, a36] + T[a14, a33, a24, a33, a17, a37] - 
     T[a14, a33, a24, a33, a21, a24] - T[a14, a33, a24, a33, a24, a21] + 
     2*T[a14, a33, a24, a33, a24, a24] - T[a14, a33, a24, a33, a24, a27] + 
     2*T[a14, a33, a24, a33, a24, a33] - T[a14, a33, a24, a33, a24, a36] - 
     T[a14, a33, a24, a33, a24, a37] - T[a14, a33, a24, a33, a27, a24] - 
     T[a14, a33, a24, a33, a33, a21] + 2*T[a14, a33, a24, a33, a33, a24] - 
     T[a14, a33, a24, a33, a33, a27] + 2*T[a14, a33, a24, a33, a33, a33] - 
     T[a14, a33, a24, a33, a33, a36] - T[a14, a33, a24, a33, a33, a37] - 
     T[a14, a33, a24, a33, a36, a33] - T[a14, a33, a24, a33, a37, a33] - 
     T[a14, a33, a24, a36, a33, a33] - T[a14, a33, a24, a37, a33, a33] - 
     T[a14, a33, a27, a24, a24, a24] + T[a14, a33, a27, a27, a27, a27] - 
     T[a14, a33, a33, a17, a17, a21] + T[a14, a33, a33, a17, a17, a24] - 
     T[a14, a33, a33, a17, a17, a27] + T[a14, a33, a33, a17, a17, a33] - 
     T[a14, a33, a33, a17, a17, a36] - T[a14, a33, a33, a17, a17, a37] + 
     T[a14, a33, a33, a17, a21, a24] + T[a14, a33, a33, a17, a24, a21] - 
     T[a14, a33, a33, a17, a24, a24] + T[a14, a33, a33, a17, a24, a27] - 
     2*T[a14, a33, a33, a17, a24, a33] + T[a14, a33, a33, a17, a24, a36] + 
     T[a14, a33, a33, a17, a24, a37] + T[a14, a33, a33, a17, a27, a24] + 
     T[a14, a33, a33, a17, a33, a21] - 2*T[a14, a33, a33, a17, a33, a24] + 
     T[a14, a33, a33, a17, a33, a27] - T[a14, a33, a33, a17, a33, a33] + 
     T[a14, a33, a33, a17, a33, a36] + T[a14, a33, a33, a17, a33, a37] + 
     T[a14, a33, a33, a17, a36, a33] + T[a14, a33, a33, a17, a37, a33] - 
     T[a14, a33, a33, a21, a24, a24] + T[a14, a33, a33, a24, a17, a21] - 
     T[a14, a33, a33, a24, a17, a24] + T[a14, a33, a33, a24, a17, a27] - 
     T[a14, a33, a33, a24, a17, a33] + T[a14, a33, a33, a24, a17, a36] + 
     T[a14, a33, a33, a24, a17, a37] - T[a14, a33, a33, a24, a21, a24] - 
     T[a14, a33, a33, a24, a24, a21] + 2*T[a14, a33, a33, a24, a24, a24] - 
     T[a14, a33, a33, a24, a24, a27] + 2*T[a14, a33, a33, a24, a24, a33] - 
     T[a14, a33, a33, a24, a24, a36] - T[a14, a33, a33, a24, a24, a37] - 
     T[a14, a33, a33, a24, a27, a24] - T[a14, a33, a33, a24, a33, a21] + 
     2*T[a14, a33, a33, a24, a33, a24] - T[a14, a33, a33, a24, a33, a27] + 
     2*T[a14, a33, a33, a24, a33, a33] - T[a14, a33, a33, a24, a33, a36] - 
     T[a14, a33, a33, a24, a33, a37] - T[a14, a33, a33, a24, a36, a33] - 
     T[a14, a33, a33, a24, a37, a33] - T[a14, a33, a33, a27, a24, a24] + 
     T[a14, a33, a33, a33, a17, a21] - T[a14, a33, a33, a33, a17, a24] + 
     T[a14, a33, a33, a33, a17, a27] - T[a14, a33, a33, a33, a17, a33] + 
     T[a14, a33, a33, a33, a17, a36] + T[a14, a33, a33, a33, a17, a37] - 
     T[a14, a33, a33, a33, a21, a24] - T[a14, a33, a33, a33, a24, a21] + 
     2*T[a14, a33, a33, a33, a24, a24] - T[a14, a33, a33, a33, a24, a27] + 
     2*T[a14, a33, a33, a33, a24, a33] - T[a14, a33, a33, a33, a24, a36] - 
     T[a14, a33, a33, a33, a24, a37] - T[a14, a33, a33, a33, a27, a24] - 
     T[a14, a33, a33, a33, a33, a21] + 2*T[a14, a33, a33, a33, a33, a24] - 
     T[a14, a33, a33, a33, a33, a27] + 2*T[a14, a33, a33, a33, a33, a33] - 
     T[a14, a33, a33, a33, a33, a36] - T[a14, a33, a33, a33, a33, a37] - 
     T[a14, a33, a33, a33, a36, a33] - T[a14, a33, a33, a33, a37, a33] - 
     T[a14, a33, a33, a36, a33, a33] - T[a14, a33, a33, a37, a33, a33] - 
     T[a14, a33, a36, a33, a33, a33] + T[a14, a33, a36, a36, a36, a36] - 
     T[a14, a33, a37, a33, a33, a33] + T[a14, a33, a37, a37, a37, a37] + 
     T[a14, a34, a11, a11, a11, a21] + T[a14, a34, a11, a11, a11, a22] - 
     T[a14, a34, a11, a11, a11, a25] + T[a14, a34, a11, a11, a11, a31] - 
     T[a14, a34, a11, a11, a11, a34] + T[a14, a34, a11, a11, a11, a37] - 
     T[a14, a34, a11, a11, a21, a25] - T[a14, a34, a11, a11, a22, a25] - 
     T[a14, a34, a11, a11, a25, a21] - T[a14, a34, a11, a11, a25, a22] + 
     T[a14, a34, a11, a11, a25, a25] - T[a14, a34, a11, a11, a25, a31] + 
     2*T[a14, a34, a11, a11, a25, a34] - T[a14, a34, a11, a11, a25, a37] - 
     T[a14, a34, a11, a11, a31, a34] - T[a14, a34, a11, a11, a34, a21] - 
     T[a14, a34, a11, a11, a34, a22] + 2*T[a14, a34, a11, a11, a34, a25] - 
     T[a14, a34, a11, a11, a34, a31] + T[a14, a34, a11, a11, a34, a34] - 
     T[a14, a34, a11, a11, a34, a37] - T[a14, a34, a11, a11, a37, a34] + 
     T[a14, a34, a11, a21, a25, a25] + T[a14, a34, a11, a22, a25, a25] - 
     T[a14, a34, a11, a25, a11, a21] - T[a14, a34, a11, a25, a11, a22] + 
     T[a14, a34, a11, a25, a11, a25] - T[a14, a34, a11, a25, a11, a31] + 
     T[a14, a34, a11, a25, a11, a34] - T[a14, a34, a11, a25, a11, a37] + 
     T[a14, a34, a11, a25, a21, a25] + T[a14, a34, a11, a25, a22, a25] + 
     T[a14, a34, a11, a25, a25, a21] + T[a14, a34, a11, a25, a25, a22] - 
     T[a14, a34, a11, a25, a25, a25] + T[a14, a34, a11, a25, a25, a31] - 
     2*T[a14, a34, a11, a25, a25, a34] + T[a14, a34, a11, a25, a25, a37] + 
     T[a14, a34, a11, a25, a31, a34] + T[a14, a34, a11, a25, a34, a21] + 
     T[a14, a34, a11, a25, a34, a22] - 2*T[a14, a34, a11, a25, a34, a25] + 
     T[a14, a34, a11, a25, a34, a31] - 2*T[a14, a34, a11, a25, a34, a34] + 
     T[a14, a34, a11, a25, a34, a37] + T[a14, a34, a11, a25, a37, a34] + 
     T[a14, a34, a11, a31, a34, a34] - T[a14, a34, a11, a34, a11, a21] - 
     T[a14, a34, a11, a34, a11, a22] + T[a14, a34, a11, a34, a11, a25] - 
     T[a14, a34, a11, a34, a11, a31] + T[a14, a34, a11, a34, a11, a34] - 
     T[a14, a34, a11, a34, a11, a37] + T[a14, a34, a11, a34, a21, a25] + 
     T[a14, a34, a11, a34, a22, a25] + T[a14, a34, a11, a34, a25, a21] + 
     T[a14, a34, a11, a34, a25, a22] - 2*T[a14, a34, a11, a34, a25, a25] + 
     T[a14, a34, a11, a34, a25, a31] - 2*T[a14, a34, a11, a34, a25, a34] + 
     T[a14, a34, a11, a34, a25, a37] + T[a14, a34, a11, a34, a31, a34] + 
     T[a14, a34, a11, a34, a34, a21] + T[a14, a34, a11, a34, a34, a22] - 
     2*T[a14, a34, a11, a34, a34, a25] + T[a14, a34, a11, a34, a34, a31] - 
     T[a14, a34, a11, a34, a34, a34] + T[a14, a34, a11, a34, a34, a37] + 
     T[a14, a34, a11, a34, a37, a34] + T[a14, a34, a11, a37, a34, a34] + 
     T[a14, a34, a21, a21, a21, a21] - T[a14, a34, a21, a25, a25, a25] + 
     T[a14, a34, a22, a22, a22, a22] - T[a14, a34, a22, a25, a25, a25] - 
     T[a14, a34, a25, a11, a11, a21] - T[a14, a34, a25, a11, a11, a22] + 
     T[a14, a34, a25, a11, a11, a25] - T[a14, a34, a25, a11, a11, a31] + 
     T[a14, a34, a25, a11, a11, a34] - T[a14, a34, a25, a11, a11, a37] + 
     T[a14, a34, a25, a11, a21, a25] + T[a14, a34, a25, a11, a22, a25] + 
     T[a14, a34, a25, a11, a25, a21] + T[a14, a34, a25, a11, a25, a22] - 
     T[a14, a34, a25, a11, a25, a25] + T[a14, a34, a25, a11, a25, a31] - 
     2*T[a14, a34, a25, a11, a25, a34] + T[a14, a34, a25, a11, a25, a37] + 
     T[a14, a34, a25, a11, a31, a34] + T[a14, a34, a25, a11, a34, a21] + 
     T[a14, a34, a25, a11, a34, a22] - 2*T[a14, a34, a25, a11, a34, a25] + 
     T[a14, a34, a25, a11, a34, a31] - T[a14, a34, a25, a11, a34, a34] + 
     T[a14, a34, a25, a11, a34, a37] + T[a14, a34, a25, a11, a37, a34] - 
     T[a14, a34, a25, a21, a25, a25] - T[a14, a34, a25, a22, a25, a25] + 
     T[a14, a34, a25, a25, a11, a21] + T[a14, a34, a25, a25, a11, a22] - 
     T[a14, a34, a25, a25, a11, a25] + T[a14, a34, a25, a25, a11, a31] - 
     T[a14, a34, a25, a25, a11, a34] + T[a14, a34, a25, a25, a11, a37] - 
     T[a14, a34, a25, a25, a21, a25] - T[a14, a34, a25, a25, a22, a25] - 
     T[a14, a34, a25, a25, a25, a21] - T[a14, a34, a25, a25, a25, a22] + 
     2*T[a14, a34, a25, a25, a25, a25] - T[a14, a34, a25, a25, a25, a31] + 
     2*T[a14, a34, a25, a25, a25, a34] - T[a14, a34, a25, a25, a25, a37] - 
     T[a14, a34, a25, a25, a31, a34] - T[a14, a34, a25, a25, a34, a21] - 
     T[a14, a34, a25, a25, a34, a22] + 2*T[a14, a34, a25, a25, a34, a25] - 
     T[a14, a34, a25, a25, a34, a31] + 2*T[a14, a34, a25, a25, a34, a34] - 
     T[a14, a34, a25, a25, a34, a37] - T[a14, a34, a25, a25, a37, a34] - 
     T[a14, a34, a25, a31, a34, a34] + T[a14, a34, a25, a34, a11, a21] + 
     T[a14, a34, a25, a34, a11, a22] - T[a14, a34, a25, a34, a11, a25] + 
     T[a14, a34, a25, a34, a11, a31] - T[a14, a34, a25, a34, a11, a34] + 
     T[a14, a34, a25, a34, a11, a37] - T[a14, a34, a25, a34, a21, a25] - 
     T[a14, a34, a25, a34, a22, a25] - T[a14, a34, a25, a34, a25, a21] - 
     T[a14, a34, a25, a34, a25, a22] + 2*T[a14, a34, a25, a34, a25, a25] - 
     T[a14, a34, a25, a34, a25, a31] + 2*T[a14, a34, a25, a34, a25, a34] - 
     T[a14, a34, a25, a34, a25, a37] - T[a14, a34, a25, a34, a31, a34] - 
     T[a14, a34, a25, a34, a34, a21] - T[a14, a34, a25, a34, a34, a22] + 
     2*T[a14, a34, a25, a34, a34, a25] - T[a14, a34, a25, a34, a34, a31] + 
     2*T[a14, a34, a25, a34, a34, a34] - T[a14, a34, a25, a34, a34, a37] - 
     T[a14, a34, a25, a34, a37, a34] - T[a14, a34, a25, a37, a34, a34] + 
     T[a14, a34, a31, a31, a31, a31] - T[a14, a34, a31, a34, a34, a34] - 
     T[a14, a34, a34, a11, a11, a21] - T[a14, a34, a34, a11, a11, a22] + 
     T[a14, a34, a34, a11, a11, a25] - T[a14, a34, a34, a11, a11, a31] + 
     T[a14, a34, a34, a11, a11, a34] - T[a14, a34, a34, a11, a11, a37] + 
     T[a14, a34, a34, a11, a21, a25] + T[a14, a34, a34, a11, a22, a25] + 
     T[a14, a34, a34, a11, a25, a21] + T[a14, a34, a34, a11, a25, a22] - 
     T[a14, a34, a34, a11, a25, a25] + T[a14, a34, a34, a11, a25, a31] - 
     2*T[a14, a34, a34, a11, a25, a34] + T[a14, a34, a34, a11, a25, a37] + 
     T[a14, a34, a34, a11, a31, a34] + T[a14, a34, a34, a11, a34, a21] + 
     T[a14, a34, a34, a11, a34, a22] - 2*T[a14, a34, a34, a11, a34, a25] + 
     T[a14, a34, a34, a11, a34, a31] - T[a14, a34, a34, a11, a34, a34] + 
     T[a14, a34, a34, a11, a34, a37] + T[a14, a34, a34, a11, a37, a34] - 
     T[a14, a34, a34, a21, a25, a25] - T[a14, a34, a34, a22, a25, a25] + 
     T[a14, a34, a34, a25, a11, a21] + T[a14, a34, a34, a25, a11, a22] - 
     T[a14, a34, a34, a25, a11, a25] + T[a14, a34, a34, a25, a11, a31] - 
     T[a14, a34, a34, a25, a11, a34] + T[a14, a34, a34, a25, a11, a37] - 
     T[a14, a34, a34, a25, a21, a25] - T[a14, a34, a34, a25, a22, a25] - 
     T[a14, a34, a34, a25, a25, a21] - T[a14, a34, a34, a25, a25, a22] + 
     2*T[a14, a34, a34, a25, a25, a25] - T[a14, a34, a34, a25, a25, a31] + 
     2*T[a14, a34, a34, a25, a25, a34] - T[a14, a34, a34, a25, a25, a37] - 
     T[a14, a34, a34, a25, a31, a34] - T[a14, a34, a34, a25, a34, a21] - 
     T[a14, a34, a34, a25, a34, a22] + 2*T[a14, a34, a34, a25, a34, a25] - 
     T[a14, a34, a34, a25, a34, a31] + 2*T[a14, a34, a34, a25, a34, a34] - 
     T[a14, a34, a34, a25, a34, a37] - T[a14, a34, a34, a25, a37, a34] - 
     T[a14, a34, a34, a31, a34, a34] + T[a14, a34, a34, a34, a11, a21] + 
     T[a14, a34, a34, a34, a11, a22] - T[a14, a34, a34, a34, a11, a25] + 
     T[a14, a34, a34, a34, a11, a31] - T[a14, a34, a34, a34, a11, a34] + 
     T[a14, a34, a34, a34, a11, a37] - T[a14, a34, a34, a34, a21, a25] - 
     T[a14, a34, a34, a34, a22, a25] - T[a14, a34, a34, a34, a25, a21] - 
     T[a14, a34, a34, a34, a25, a22] + 2*T[a14, a34, a34, a34, a25, a25] - 
     T[a14, a34, a34, a34, a25, a31] + 2*T[a14, a34, a34, a34, a25, a34] - 
     T[a14, a34, a34, a34, a25, a37] - T[a14, a34, a34, a34, a31, a34] - 
     T[a14, a34, a34, a34, a34, a21] - T[a14, a34, a34, a34, a34, a22] + 
     2*T[a14, a34, a34, a34, a34, a25] - T[a14, a34, a34, a34, a34, a31] + 
     2*T[a14, a34, a34, a34, a34, a34] - T[a14, a34, a34, a34, a34, a37] - 
     T[a14, a34, a34, a34, a37, a34] - T[a14, a34, a34, a37, a34, a34] - 
     T[a14, a34, a37, a34, a34, a34] + T[a14, a34, a37, a37, a37, a37] + 
     T[a14, a37, a14, a14, a14, a21] - T[a14, a37, a14, a14, a14, a24] - 
     T[a14, a37, a14, a14, a14, a25] - T[a14, a37, a14, a14, a14, a33] - 
     T[a14, a37, a14, a14, a14, a34] + T[a14, a37, a14, a14, a14, a37] - 
     T[a14, a37, a14, a14, a21, a21] + T[a14, a37, a14, a14, a21, a24] + 
     T[a14, a37, a14, a14, a21, a25] + T[a14, a37, a14, a14, a21, a33] + 
     T[a14, a37, a14, a14, a21, a34] - 2*T[a14, a37, a14, a14, a21, a37] + 
     T[a14, a37, a14, a14, a24, a21] + T[a14, a37, a14, a14, a25, a21] + 
     T[a14, a37, a14, a14, a33, a37] + T[a14, a37, a14, a14, a34, a37] - 
     2*T[a14, a37, a14, a14, a37, a21] + T[a14, a37, a14, a14, a37, a24] + 
     T[a14, a37, a14, a14, a37, a25] + T[a14, a37, a14, a14, a37, a33] + 
     T[a14, a37, a14, a14, a37, a34] - T[a14, a37, a14, a14, a37, a37] - 
     T[a14, a37, a14, a21, a14, a21] + T[a14, a37, a14, a21, a14, a24] + 
     T[a14, a37, a14, a21, a14, a25] + T[a14, a37, a14, a21, a14, a33] + 
     T[a14, a37, a14, a21, a14, a34] - T[a14, a37, a14, a21, a14, a37] + 
     T[a14, a37, a14, a21, a21, a21] - T[a14, a37, a14, a21, a21, a24] - 
     T[a14, a37, a14, a21, a21, a25] - T[a14, a37, a14, a21, a21, a33] - 
     T[a14, a37, a14, a21, a21, a34] + 2*T[a14, a37, a14, a21, a21, a37] - 
     T[a14, a37, a14, a21, a24, a21] - T[a14, a37, a14, a21, a25, a21] - 
     T[a14, a37, a14, a21, a33, a37] - T[a14, a37, a14, a21, a34, a37] + 
     2*T[a14, a37, a14, a21, a37, a21] - T[a14, a37, a14, a21, a37, a24] - 
     T[a14, a37, a14, a21, a37, a25] - T[a14, a37, a14, a21, a37, a33] - 
     T[a14, a37, a14, a21, a37, a34] + 2*T[a14, a37, a14, a21, a37, a37] - 
     T[a14, a37, a14, a24, a21, a21] - T[a14, a37, a14, a25, a21, a21] - 
     T[a14, a37, a14, a33, a37, a37] - T[a14, a37, a14, a34, a37, a37] - 
     T[a14, a37, a14, a37, a14, a21] + T[a14, a37, a14, a37, a14, a24] + 
     T[a14, a37, a14, a37, a14, a25] + T[a14, a37, a14, a37, a14, a33] + 
     T[a14, a37, a14, a37, a14, a34] - T[a14, a37, a14, a37, a14, a37] + 
     2*T[a14, a37, a14, a37, a21, a21] - T[a14, a37, a14, a37, a21, a24] - 
     T[a14, a37, a14, a37, a21, a25] - T[a14, a37, a14, a37, a21, a33] - 
     T[a14, a37, a14, a37, a21, a34] + 2*T[a14, a37, a14, a37, a21, a37] - 
     T[a14, a37, a14, a37, a24, a21] - T[a14, a37, a14, a37, a25, a21] - 
     T[a14, a37, a14, a37, a33, a37] - T[a14, a37, a14, a37, a34, a37] + 
     2*T[a14, a37, a14, a37, a37, a21] - T[a14, a37, a14, a37, a37, a24] - 
     T[a14, a37, a14, a37, a37, a25] - T[a14, a37, a14, a37, a37, a33] - 
     T[a14, a37, a14, a37, a37, a34] + T[a14, a37, a14, a37, a37, a37] - 
     T[a14, a37, a21, a14, a14, a21] + T[a14, a37, a21, a14, a14, a24] + 
     T[a14, a37, a21, a14, a14, a25] + T[a14, a37, a21, a14, a14, a33] + 
     T[a14, a37, a21, a14, a14, a34] - T[a14, a37, a21, a14, a14, a37] + 
     T[a14, a37, a21, a14, a21, a21] - T[a14, a37, a21, a14, a21, a24] - 
     T[a14, a37, a21, a14, a21, a25] - T[a14, a37, a21, a14, a21, a33] - 
     T[a14, a37, a21, a14, a21, a34] + 2*T[a14, a37, a21, a14, a21, a37] - 
     T[a14, a37, a21, a14, a24, a21] - T[a14, a37, a21, a14, a25, a21] - 
     T[a14, a37, a21, a14, a33, a37] - T[a14, a37, a21, a14, a34, a37] + 
     2*T[a14, a37, a21, a14, a37, a21] - T[a14, a37, a21, a14, a37, a24] - 
     T[a14, a37, a21, a14, a37, a25] - T[a14, a37, a21, a14, a37, a33] - 
     T[a14, a37, a21, a14, a37, a34] + T[a14, a37, a21, a14, a37, a37] + 
     T[a14, a37, a21, a21, a14, a21] - T[a14, a37, a21, a21, a14, a24] - 
     T[a14, a37, a21, a21, a14, a25] - T[a14, a37, a21, a21, a14, a33] - 
     T[a14, a37, a21, a21, a14, a34] + T[a14, a37, a21, a21, a14, a37] - 
     2*T[a14, a37, a21, a21, a21, a21] + T[a14, a37, a21, a21, a21, a24] + 
     T[a14, a37, a21, a21, a21, a25] + T[a14, a37, a21, a21, a21, a33] + 
     T[a14, a37, a21, a21, a21, a34] - 2*T[a14, a37, a21, a21, a21, a37] + 
     T[a14, a37, a21, a21, a24, a21] + T[a14, a37, a21, a21, a25, a21] + 
     T[a14, a37, a21, a21, a33, a37] + T[a14, a37, a21, a21, a34, a37] - 
     2*T[a14, a37, a21, a21, a37, a21] + T[a14, a37, a21, a21, a37, a24] + 
     T[a14, a37, a21, a21, a37, a25] + T[a14, a37, a21, a21, a37, a33] + 
     T[a14, a37, a21, a21, a37, a34] - 2*T[a14, a37, a21, a21, a37, a37] + 
     T[a14, a37, a21, a24, a21, a21] + T[a14, a37, a21, a25, a21, a21] + 
     T[a14, a37, a21, a33, a37, a37] + T[a14, a37, a21, a34, a37, a37] + 
     T[a14, a37, a21, a37, a14, a21] - T[a14, a37, a21, a37, a14, a24] - 
     T[a14, a37, a21, a37, a14, a25] - T[a14, a37, a21, a37, a14, a33] - 
     T[a14, a37, a21, a37, a14, a34] + T[a14, a37, a21, a37, a14, a37] - 
     2*T[a14, a37, a21, a37, a21, a21] + T[a14, a37, a21, a37, a21, a24] + 
     T[a14, a37, a21, a37, a21, a25] + T[a14, a37, a21, a37, a21, a33] + 
     T[a14, a37, a21, a37, a21, a34] - 2*T[a14, a37, a21, a37, a21, a37] + 
     T[a14, a37, a21, a37, a24, a21] + T[a14, a37, a21, a37, a25, a21] + 
     T[a14, a37, a21, a37, a33, a37] + T[a14, a37, a21, a37, a34, a37] - 
     2*T[a14, a37, a21, a37, a37, a21] + T[a14, a37, a21, a37, a37, a24] + 
     T[a14, a37, a21, a37, a37, a25] + T[a14, a37, a21, a37, a37, a33] + 
     T[a14, a37, a21, a37, a37, a34] - 2*T[a14, a37, a21, a37, a37, a37] + 
     T[a14, a37, a24, a21, a21, a21] - T[a14, a37, a24, a24, a24, a24] + 
     T[a14, a37, a25, a21, a21, a21] - T[a14, a37, a25, a25, a25, a25] - 
     T[a14, a37, a33, a33, a33, a33] + T[a14, a37, a33, a37, a37, a37] - 
     T[a14, a37, a34, a34, a34, a34] + T[a14, a37, a34, a37, a37, a37] - 
     T[a14, a37, a37, a14, a14, a21] + T[a14, a37, a37, a14, a14, a24] + 
     T[a14, a37, a37, a14, a14, a25] + T[a14, a37, a37, a14, a14, a33] + 
     T[a14, a37, a37, a14, a14, a34] - T[a14, a37, a37, a14, a14, a37] + 
     T[a14, a37, a37, a14, a21, a21] - T[a14, a37, a37, a14, a21, a24] - 
     T[a14, a37, a37, a14, a21, a25] - T[a14, a37, a37, a14, a21, a33] - 
     T[a14, a37, a37, a14, a21, a34] + 2*T[a14, a37, a37, a14, a21, a37] - 
     T[a14, a37, a37, a14, a24, a21] - T[a14, a37, a37, a14, a25, a21] - 
     T[a14, a37, a37, a14, a33, a37] - T[a14, a37, a37, a14, a34, a37] + 
     2*T[a14, a37, a37, a14, a37, a21] - T[a14, a37, a37, a14, a37, a24] - 
     T[a14, a37, a37, a14, a37, a25] - T[a14, a37, a37, a14, a37, a33] - 
     T[a14, a37, a37, a14, a37, a34] + T[a14, a37, a37, a14, a37, a37] + 
     T[a14, a37, a37, a21, a14, a21] - T[a14, a37, a37, a21, a14, a24] - 
     T[a14, a37, a37, a21, a14, a25] - T[a14, a37, a37, a21, a14, a33] - 
     T[a14, a37, a37, a21, a14, a34] + T[a14, a37, a37, a21, a14, a37] - 
     2*T[a14, a37, a37, a21, a21, a21] + T[a14, a37, a37, a21, a21, a24] + 
     T[a14, a37, a37, a21, a21, a25] + T[a14, a37, a37, a21, a21, a33] + 
     T[a14, a37, a37, a21, a21, a34] - 2*T[a14, a37, a37, a21, a21, a37] + 
     T[a14, a37, a37, a21, a24, a21] + T[a14, a37, a37, a21, a25, a21] + 
     T[a14, a37, a37, a21, a33, a37] + T[a14, a37, a37, a21, a34, a37] - 
     2*T[a14, a37, a37, a21, a37, a21] + T[a14, a37, a37, a21, a37, a24] + 
     T[a14, a37, a37, a21, a37, a25] + T[a14, a37, a37, a21, a37, a33] + 
     T[a14, a37, a37, a21, a37, a34] - 2*T[a14, a37, a37, a21, a37, a37] + 
     T[a14, a37, a37, a24, a21, a21] + T[a14, a37, a37, a25, a21, a21] + 
     T[a14, a37, a37, a33, a37, a37] + T[a14, a37, a37, a34, a37, a37] + 
     T[a14, a37, a37, a37, a14, a21] - T[a14, a37, a37, a37, a14, a24] - 
     T[a14, a37, a37, a37, a14, a25] - T[a14, a37, a37, a37, a14, a33] - 
     T[a14, a37, a37, a37, a14, a34] + T[a14, a37, a37, a37, a14, a37] - 
     2*T[a14, a37, a37, a37, a21, a21] + T[a14, a37, a37, a37, a21, a24] + 
     T[a14, a37, a37, a37, a21, a25] + T[a14, a37, a37, a37, a21, a33] + 
     T[a14, a37, a37, a37, a21, a34] - 2*T[a14, a37, a37, a37, a21, a37] + 
     T[a14, a37, a37, a37, a24, a21] + T[a14, a37, a37, a37, a25, a21] + 
     T[a14, a37, a37, a37, a33, a37] + T[a14, a37, a37, a37, a34, a37] - 
     2*T[a14, a37, a37, a37, a37, a21] + T[a14, a37, a37, a37, a37, a24] + 
     T[a14, a37, a37, a37, a37, a25] + T[a14, a37, a37, a37, a37, a33] + 
     T[a14, a37, a37, a37, a37, a34] - 2*T[a14, a37, a37, a37, a37, a37] - 
     T[a14, a63, a22, a22, a22, a22] + T[a14, a63, a22, a25, a25, a25] + 
     T[a14, a63, a25, a22, a22, a22] - T[a14, a63, a25, a25, a25, a25] - 
     T[a14, a63, a31, a31, a31, a31] + T[a14, a63, a31, a34, a34, a34] + 
     T[a14, a63, a34, a31, a31, a31] - T[a14, a63, a34, a34, a34, a34] + 
     T[a14, a63, a42, a27, a27, a27] + T[a14, a63, a42, a34, a34, a34] + 
     T[a14, a63, a44, a22, a22, a22] + T[a14, a63, a44, a36, a36, a36] + 
     T[a14, a63, a52, a25, a25, a25] + T[a14, a63, a52, a36, a36, a36] + 
     T[a14, a63, a54, a27, a27, a27] + T[a14, a63, a54, a31, a31, a31] - 
     T[a14, a63, a63, a22, a22, a22] + T[a14, a63, a63, a22, a25, a25] + 
     T[a14, a63, a63, a25, a22, a22] - T[a14, a63, a63, a25, a25, a25] - 
     T[a14, a63, a63, a31, a31, a31] + T[a14, a63, a63, a31, a34, a34] + 
     T[a14, a63, a63, a34, a31, a31] - T[a14, a63, a63, a34, a34, a34] - 
     T[a14, a63, a63, a42, a27, a27] + T[a14, a63, a63, a42, a34, a34] + 
     T[a14, a63, a63, a44, a22, a22] - T[a14, a63, a63, a44, a36, a36] + 
     T[a14, a63, a63, a52, a25, a25] - T[a14, a63, a63, a52, a36, a36] - 
     T[a14, a63, a63, a54, a27, a27] + T[a14, a63, a63, a54, a31, a31] - 
     T[a14, a63, a63, a63, a22, a22] + T[a14, a63, a63, a63, a22, a25] + 
     T[a14, a63, a63, a63, a25, a22] - T[a14, a63, a63, a63, a25, a25] - 
     T[a14, a63, a63, a63, a31, a31] + T[a14, a63, a63, a63, a31, a34] + 
     T[a14, a63, a63, a63, a34, a31] - T[a14, a63, a63, a63, a34, a34] + 
     T[a14, a63, a63, a63, a42, a27] + T[a14, a63, a63, a63, a42, a34] + 
     T[a14, a63, a63, a63, a44, a22] + T[a14, a63, a63, a63, a44, a36] + 
     T[a14, a63, a63, a63, a52, a25] + T[a14, a63, a63, a63, a52, a36] + 
     T[a14, a63, a63, a63, a54, a27] + T[a14, a63, a63, a63, a54, a31] - 
     T[a14, a65, a24, a24, a24, a24] + T[a14, a65, a24, a27, a27, a27] + 
     T[a14, a65, a27, a24, a24, a24] - T[a14, a65, a27, a27, a27, a27] - 
     T[a14, a65, a33, a33, a33, a33] + T[a14, a65, a33, a36, a36, a36] + 
     T[a14, a65, a36, a33, a33, a33] - T[a14, a65, a36, a36, a36, a36] + 
     T[a14, a65, a44, a22, a22, a22] + T[a14, a65, a44, a36, a36, a36] + 
     T[a14, a65, a46, a24, a24, a24] + T[a14, a65, a46, a31, a31, a31] + 
     T[a14, a65, a54, a27, a27, a27] + T[a14, a65, a54, a31, a31, a31] + 
     T[a14, a65, a56, a22, a22, a22] + T[a14, a65, a56, a33, a33, a33] - 
     T[a14, a65, a65, a24, a24, a24] + T[a14, a65, a65, a24, a27, a27] + 
     T[a14, a65, a65, a27, a24, a24] - T[a14, a65, a65, a27, a27, a27] - 
     T[a14, a65, a65, a33, a33, a33] + T[a14, a65, a65, a33, a36, a36] + 
     T[a14, a65, a65, a36, a33, a33] - T[a14, a65, a65, a36, a36, a36] - 
     T[a14, a65, a65, a44, a22, a22] + T[a14, a65, a65, a44, a36, a36] + 
     T[a14, a65, a65, a46, a24, a24] - T[a14, a65, a65, a46, a31, a31] + 
     T[a14, a65, a65, a54, a27, a27] - T[a14, a65, a65, a54, a31, a31] - 
     T[a14, a65, a65, a56, a22, a22] + T[a14, a65, a65, a56, a33, a33] - 
     T[a14, a65, a65, a65, a24, a24] + T[a14, a65, a65, a65, a24, a27] + 
     T[a14, a65, a65, a65, a27, a24] - T[a14, a65, a65, a65, a27, a27] - 
     T[a14, a65, a65, a65, a33, a33] + T[a14, a65, a65, a65, a33, a36] + 
     T[a14, a65, a65, a65, a36, a33] - T[a14, a65, a65, a65, a36, a36] + 
     T[a14, a65, a65, a65, a44, a22] + T[a14, a65, a65, a65, a44, a36] + 
     T[a14, a65, a65, a65, a46, a24] + T[a14, a65, a65, a65, a46, a31] + 
     T[a14, a65, a65, a65, a54, a27] + T[a14, a65, a65, a65, a54, a31] + 
     T[a14, a65, a65, a65, a56, a22] + T[a14, a65, a65, a65, a56, a33] - 
     2*T[a15, a11, a11, a11, a11, a21] - 2*T[a15, a11, a11, a11, a11, a22] + 
     2*T[a15, a11, a11, a11, a11, a25] - 2*T[a15, a11, a11, a11, a11, a31] + 
     2*T[a15, a11, a11, a11, a11, a34] - 2*T[a15, a11, a11, a11, a11, a37] + 
     T[a15, a11, a11, a11, a15, a22] - T[a15, a11, a11, a11, a15, a25] - 
     T[a15, a11, a11, a11, a15, a26] + T[a15, a11, a11, a11, a15, a31] - 
     T[a15, a11, a11, a11, a15, a34] - T[a15, a11, a11, a11, a15, a35] - 
     T[a15, a11, a11, a11, a21, a21] + T[a15, a11, a11, a11, a21, a25] + 
     T[a15, a11, a11, a11, a22, a25] + T[a15, a11, a11, a11, a22, a35] + 
     T[a15, a11, a11, a11, a25, a21] + T[a15, a11, a11, a11, a25, a22] - 
     T[a15, a11, a11, a11, a25, a25] + T[a15, a11, a11, a11, a25, a31] - 
     2*T[a15, a11, a11, a11, a25, a34] + 2*T[a15, a11, a11, a11, a25, a37] + 
     T[a15, a11, a11, a11, a31, a26] + T[a15, a11, a11, a11, a31, a34] + 
     2*T[a15, a11, a11, a11, a34, a21] + T[a15, a11, a11, a11, a34, a22] - 
     2*T[a15, a11, a11, a11, a34, a25] + T[a15, a11, a11, a11, a34, a31] - 
     T[a15, a11, a11, a11, a34, a34] + T[a15, a11, a11, a11, a34, a37] + 
     T[a15, a11, a11, a11, a37, a34] - T[a15, a11, a11, a11, a37, a37] + 
     T[a15, a11, a11, a11, a43, a21] + T[a15, a11, a11, a11, a43, a35] + 
     T[a15, a11, a11, a11, a53, a26] + T[a15, a11, a11, a11, a53, a37] + 
     T[a15, a11, a11, a15, a11, a21] + T[a15, a11, a11, a15, a11, a22] - 
     T[a15, a11, a11, a15, a11, a25] + T[a15, a11, a11, a15, a11, a31] - 
     T[a15, a11, a11, a15, a11, a34] + T[a15, a11, a11, a15, a11, a37] - 
     T[a15, a11, a11, a15, a15, a22] + T[a15, a11, a11, a15, a15, a25] + 
     T[a15, a11, a11, a15, a15, a26] - T[a15, a11, a11, a15, a15, a31] + 
     T[a15, a11, a11, a15, a15, a34] + T[a15, a11, a11, a15, a15, a35] - 
     T[a15, a11, a11, a15, a22, a35] - T[a15, a11, a11, a15, a25, a37] + 
     T[a15, a11, a11, a15, a26, a26] - T[a15, a11, a11, a15, a31, a26] - 
     T[a15, a11, a11, a15, a34, a21] + T[a15, a11, a11, a15, a35, a35] - 
     T[a15, a11, a11, a15, a43, a21] - T[a15, a11, a11, a15, a43, a35] - 
     T[a15, a11, a11, a15, a53, a26] - T[a15, a11, a11, a15, a53, a37] - 
     T[a15, a11, a11, a21, a21, a21] - T[a15, a11, a11, a21, a25, a25] - 
     T[a15, a11, a11, a22, a25, a25] - T[a15, a11, a11, a22, a35, a35] + 
     T[a15, a11, a11, a25, a11, a21] + T[a15, a11, a11, a25, a11, a22] - 
     T[a15, a11, a11, a25, a11, a25] + T[a15, a11, a11, a25, a11, a31] - 
     T[a15, a11, a11, a25, a11, a34] + T[a15, a11, a11, a25, a11, a37] - 
     T[a15, a11, a11, a25, a21, a25] - T[a15, a11, a11, a25, a22, a25] - 
     T[a15, a11, a11, a25, a25, a21] - T[a15, a11, a11, a25, a25, a22] + 
     T[a15, a11, a11, a25, a25, a25] - T[a15, a11, a11, a25, a25, a31] + 
     2*T[a15, a11, a11, a25, a25, a34] - T[a15, a11, a11, a25, a25, a37] - 
     T[a15, a11, a11, a25, a31, a34] - T[a15, a11, a11, a25, a34, a21] - 
     T[a15, a11, a11, a25, a34, a22] + 2*T[a15, a11, a11, a25, a34, a25] - 
     T[a15, a11, a11, a25, a34, a31] + 2*T[a15, a11, a11, a25, a34, a34] - 
     T[a15, a11, a11, a25, a34, a37] - T[a15, a11, a11, a25, a37, a34] + 
     T[a15, a11, a11, a25, a37, a37] - T[a15, a11, a11, a31, a26, a26] - 
     T[a15, a11, a11, a31, a34, a34] + T[a15, a11, a11, a34, a11, a21] + 
     T[a15, a11, a11, a34, a11, a22] - T[a15, a11, a11, a34, a11, a25] + 
     T[a15, a11, a11, a34, a11, a31] - T[a15, a11, a11, a34, a11, a34] + 
     T[a15, a11, a11, a34, a11, a37] + T[a15, a11, a11, a34, a21, a21] - 
     T[a15, a11, a11, a34, a21, a25] - T[a15, a11, a11, a34, a22, a25] - 
     T[a15, a11, a11, a34, a25, a21] - T[a15, a11, a11, a34, a25, a22] + 
     2*T[a15, a11, a11, a34, a25, a25] - T[a15, a11, a11, a34, a25, a31] + 
     2*T[a15, a11, a11, a34, a25, a34] - T[a15, a11, a11, a34, a25, a37] - 
     T[a15, a11, a11, a34, a31, a34] - T[a15, a11, a11, a34, a34, a21] - 
     T[a15, a11, a11, a34, a34, a22] + 2*T[a15, a11, a11, a34, a34, a25] - 
     T[a15, a11, a11, a34, a34, a31] + T[a15, a11, a11, a34, a34, a34] - 
     T[a15, a11, a11, a34, a34, a37] - T[a15, a11, a11, a34, a37, a34] - 
     T[a15, a11, a11, a37, a34, a34] - T[a15, a11, a11, a37, a37, a37] + 
     T[a15, a11, a11, a43, a21, a21] - T[a15, a11, a11, a43, a35, a35] - 
     T[a15, a11, a11, a53, a26, a26] + T[a15, a11, a11, a53, a37, a37] + 
     T[a15, a11, a15, a11, a11, a21] + T[a15, a11, a15, a11, a11, a22] - 
     T[a15, a11, a15, a11, a11, a25] + T[a15, a11, a15, a11, a11, a31] - 
     T[a15, a11, a15, a11, a11, a34] + T[a15, a11, a15, a11, a11, a37] - 
     T[a15, a11, a15, a11, a15, a22] + T[a15, a11, a15, a11, a15, a25] + 
     T[a15, a11, a15, a11, a15, a26] - T[a15, a11, a15, a11, a15, a31] + 
     T[a15, a11, a15, a11, a15, a34] + T[a15, a11, a15, a11, a15, a35] + 
     T[a15, a11, a15, a11, a21, a21] - T[a15, a11, a15, a11, a22, a35] - 
     T[a15, a11, a15, a11, a25, a37] - T[a15, a11, a15, a11, a31, a26] - 
     T[a15, a11, a15, a11, a34, a21] + T[a15, a11, a15, a11, a37, a37] - 
     T[a15, a11, a15, a11, a43, a21] - T[a15, a11, a15, a11, a43, a35] - 
     T[a15, a11, a15, a11, a53, a26] - T[a15, a11, a15, a11, a53, a37] - 
     T[a15, a11, a15, a15, a11, a21] - T[a15, a11, a15, a15, a11, a22] + 
     T[a15, a11, a15, a15, a11, a25] - T[a15, a11, a15, a15, a11, a31] + 
     T[a15, a11, a15, a15, a11, a34] - T[a15, a11, a15, a15, a11, a37] + 
     T[a15, a11, a15, a15, a15, a22] - T[a15, a11, a15, a15, a15, a25] - 
     T[a15, a11, a15, a15, a15, a26] + T[a15, a11, a15, a15, a15, a31] - 
     T[a15, a11, a15, a15, a15, a34] - T[a15, a11, a15, a15, a15, a35] + 
     T[a15, a11, a15, a15, a22, a35] + T[a15, a11, a15, a15, a25, a37] - 
     T[a15, a11, a15, a15, a26, a26] + T[a15, a11, a15, a15, a31, a26] + 
     T[a15, a11, a15, a15, a34, a21] - T[a15, a11, a15, a15, a35, a35] + 
     T[a15, a11, a15, a15, a43, a21] + T[a15, a11, a15, a15, a43, a35] + 
     T[a15, a11, a15, a15, a53, a26] + T[a15, a11, a15, a15, a53, a37] + 
     T[a15, a11, a15, a22, a35, a35] - T[a15, a11, a15, a25, a37, a37] - 
     T[a15, a11, a15, a26, a26, a26] + T[a15, a11, a15, a31, a26, a26] - 
     T[a15, a11, a15, a34, a21, a21] - T[a15, a11, a15, a35, a35, a35] - 
     T[a15, a11, a15, a43, a21, a21] + T[a15, a11, a15, a43, a35, a35] + 
     T[a15, a11, a15, a53, a26, a26] - T[a15, a11, a15, a53, a37, a37] - 
     T[a15, a11, a21, a21, a21, a21] + T[a15, a11, a21, a25, a25, a25] + 
     T[a15, a11, a22, a25, a25, a25] + T[a15, a11, a22, a35, a35, a35] + 
     T[a15, a11, a25, a11, a11, a21] + T[a15, a11, a25, a11, a11, a22] - 
     T[a15, a11, a25, a11, a11, a25] + T[a15, a11, a25, a11, a11, a31] - 
     T[a15, a11, a25, a11, a11, a34] + T[a15, a11, a25, a11, a11, a37] - 
     T[a15, a11, a25, a11, a21, a25] - T[a15, a11, a25, a11, a22, a25] - 
     T[a15, a11, a25, a11, a25, a21] - T[a15, a11, a25, a11, a25, a22] + 
     T[a15, a11, a25, a11, a25, a25] - T[a15, a11, a25, a11, a25, a31] + 
     2*T[a15, a11, a25, a11, a25, a34] - T[a15, a11, a25, a11, a25, a37] - 
     T[a15, a11, a25, a11, a31, a34] - T[a15, a11, a25, a11, a34, a21] - 
     T[a15, a11, a25, a11, a34, a22] + 2*T[a15, a11, a25, a11, a34, a25] - 
     T[a15, a11, a25, a11, a34, a31] + T[a15, a11, a25, a11, a34, a34] - 
     T[a15, a11, a25, a11, a34, a37] - T[a15, a11, a25, a11, a37, a34] + 
     T[a15, a11, a25, a21, a25, a25] + T[a15, a11, a25, a22, a25, a25] - 
     T[a15, a11, a25, a25, a11, a21] - T[a15, a11, a25, a25, a11, a22] + 
     T[a15, a11, a25, a25, a11, a25] - T[a15, a11, a25, a25, a11, a31] + 
     T[a15, a11, a25, a25, a11, a34] - T[a15, a11, a25, a25, a11, a37] + 
     T[a15, a11, a25, a25, a21, a25] + T[a15, a11, a25, a25, a22, a25] + 
     T[a15, a11, a25, a25, a25, a21] + T[a15, a11, a25, a25, a25, a22] - 
     T[a15, a11, a25, a25, a25, a25] + T[a15, a11, a25, a25, a25, a31] - 
     2*T[a15, a11, a25, a25, a25, a34] + T[a15, a11, a25, a25, a25, a37] + 
     T[a15, a11, a25, a25, a31, a34] + T[a15, a11, a25, a25, a34, a21] + 
     T[a15, a11, a25, a25, a34, a22] - 2*T[a15, a11, a25, a25, a34, a25] + 
     T[a15, a11, a25, a25, a34, a31] - 2*T[a15, a11, a25, a25, a34, a34] + 
     T[a15, a11, a25, a25, a34, a37] + T[a15, a11, a25, a25, a37, a34] + 
     T[a15, a11, a25, a31, a34, a34] - T[a15, a11, a25, a34, a11, a21] - 
     T[a15, a11, a25, a34, a11, a22] + T[a15, a11, a25, a34, a11, a25] - 
     T[a15, a11, a25, a34, a11, a31] + T[a15, a11, a25, a34, a11, a34] - 
     T[a15, a11, a25, a34, a11, a37] + T[a15, a11, a25, a34, a21, a25] + 
     T[a15, a11, a25, a34, a22, a25] + T[a15, a11, a25, a34, a25, a21] + 
     T[a15, a11, a25, a34, a25, a22] - 2*T[a15, a11, a25, a34, a25, a25] + 
     T[a15, a11, a25, a34, a25, a31] - 2*T[a15, a11, a25, a34, a25, a34] + 
     T[a15, a11, a25, a34, a25, a37] + T[a15, a11, a25, a34, a31, a34] + 
     T[a15, a11, a25, a34, a34, a21] + T[a15, a11, a25, a34, a34, a22] - 
     2*T[a15, a11, a25, a34, a34, a25] + T[a15, a11, a25, a34, a34, a31] - 
     2*T[a15, a11, a25, a34, a34, a34] + T[a15, a11, a25, a34, a34, a37] + 
     T[a15, a11, a25, a34, a37, a34] + T[a15, a11, a25, a37, a34, a34] + 
     T[a15, a11, a25, a37, a37, a37] + T[a15, a11, a31, a26, a26, a26] + 
     T[a15, a11, a31, a34, a34, a34] + T[a15, a11, a34, a11, a11, a21] + 
     T[a15, a11, a34, a11, a11, a22] - T[a15, a11, a34, a11, a11, a25] + 
     T[a15, a11, a34, a11, a11, a31] - T[a15, a11, a34, a11, a11, a34] + 
     T[a15, a11, a34, a11, a11, a37] - T[a15, a11, a34, a11, a21, a25] - 
     T[a15, a11, a34, a11, a22, a25] - T[a15, a11, a34, a11, a25, a21] - 
     T[a15, a11, a34, a11, a25, a22] + T[a15, a11, a34, a11, a25, a25] - 
     T[a15, a11, a34, a11, a25, a31] + 2*T[a15, a11, a34, a11, a25, a34] - 
     T[a15, a11, a34, a11, a25, a37] - T[a15, a11, a34, a11, a31, a34] - 
     T[a15, a11, a34, a11, a34, a21] - T[a15, a11, a34, a11, a34, a22] + 
     2*T[a15, a11, a34, a11, a34, a25] - T[a15, a11, a34, a11, a34, a31] + 
     T[a15, a11, a34, a11, a34, a34] - T[a15, a11, a34, a11, a34, a37] - 
     T[a15, a11, a34, a11, a37, a34] + T[a15, a11, a34, a21, a21, a21] + 
     T[a15, a11, a34, a21, a25, a25] + T[a15, a11, a34, a22, a25, a25] - 
     T[a15, a11, a34, a25, a11, a21] - T[a15, a11, a34, a25, a11, a22] + 
     T[a15, a11, a34, a25, a11, a25] - T[a15, a11, a34, a25, a11, a31] + 
     T[a15, a11, a34, a25, a11, a34] - T[a15, a11, a34, a25, a11, a37] + 
     T[a15, a11, a34, a25, a21, a25] + T[a15, a11, a34, a25, a22, a25] + 
     T[a15, a11, a34, a25, a25, a21] + T[a15, a11, a34, a25, a25, a22] - 
     2*T[a15, a11, a34, a25, a25, a25] + T[a15, a11, a34, a25, a25, a31] - 
     2*T[a15, a11, a34, a25, a25, a34] + T[a15, a11, a34, a25, a25, a37] + 
     T[a15, a11, a34, a25, a31, a34] + T[a15, a11, a34, a25, a34, a21] + 
     T[a15, a11, a34, a25, a34, a22] - 2*T[a15, a11, a34, a25, a34, a25] + 
     T[a15, a11, a34, a25, a34, a31] - 2*T[a15, a11, a34, a25, a34, a34] + 
     T[a15, a11, a34, a25, a34, a37] + T[a15, a11, a34, a25, a37, a34] + 
     T[a15, a11, a34, a31, a34, a34] - T[a15, a11, a34, a34, a11, a21] - 
     T[a15, a11, a34, a34, a11, a22] + T[a15, a11, a34, a34, a11, a25] - 
     T[a15, a11, a34, a34, a11, a31] + T[a15, a11, a34, a34, a11, a34] - 
     T[a15, a11, a34, a34, a11, a37] + T[a15, a11, a34, a34, a21, a25] + 
     T[a15, a11, a34, a34, a22, a25] + T[a15, a11, a34, a34, a25, a21] + 
     T[a15, a11, a34, a34, a25, a22] - 2*T[a15, a11, a34, a34, a25, a25] + 
     T[a15, a11, a34, a34, a25, a31] - 2*T[a15, a11, a34, a34, a25, a34] + 
     T[a15, a11, a34, a34, a25, a37] + T[a15, a11, a34, a34, a31, a34] + 
     T[a15, a11, a34, a34, a34, a21] + T[a15, a11, a34, a34, a34, a22] - 
     2*T[a15, a11, a34, a34, a34, a25] + T[a15, a11, a34, a34, a34, a31] - 
     T[a15, a11, a34, a34, a34, a34] + T[a15, a11, a34, a34, a34, a37] + 
     T[a15, a11, a34, a34, a37, a34] + T[a15, a11, a34, a37, a34, a34] + 
     T[a15, a11, a37, a34, a34, a34] - T[a15, a11, a37, a37, a37, a37] + 
     T[a15, a11, a43, a21, a21, a21] + T[a15, a11, a43, a35, a35, a35] + 
     T[a15, a11, a53, a26, a26, a26] + T[a15, a11, a53, a37, a37, a37] - 
     2*T[a15, a12, a12, a12, a12, a22] - 2*T[a15, a12, a12, a12, a12, a23] + 
     2*T[a15, a12, a12, a12, a12, a26] - 2*T[a15, a12, a12, a12, a12, a31] - 
     2*T[a15, a12, a12, a12, a12, a32] + 2*T[a15, a12, a12, a12, a12, a35] + 
     T[a15, a12, a12, a12, a15, a22] - T[a15, a12, a12, a12, a15, a25] - 
     T[a15, a12, a12, a12, a15, a26] + T[a15, a12, a12, a12, a15, a31] - 
     T[a15, a12, a12, a12, a15, a34] - T[a15, a12, a12, a12, a15, a35] + 
     T[a15, a12, a12, a12, a22, a26] + T[a15, a12, a12, a12, a22, a34] - 
     T[a15, a12, a12, a12, a23, a23] + T[a15, a12, a12, a12, a23, a26] + 
     T[a15, a12, a12, a12, a26, a22] + T[a15, a12, a12, a12, a26, a23] - 
     T[a15, a12, a12, a12, a26, a26] + T[a15, a12, a12, a12, a26, a31] + 
     2*T[a15, a12, a12, a12, a26, a32] - 2*T[a15, a12, a12, a12, a26, a35] + 
     T[a15, a12, a12, a12, a31, a25] + T[a15, a12, a12, a12, a31, a35] - 
     T[a15, a12, a12, a12, a32, a32] + T[a15, a12, a12, a12, a32, a35] + 
     T[a15, a12, a12, a12, a35, a22] + 2*T[a15, a12, a12, a12, a35, a23] - 
     2*T[a15, a12, a12, a12, a35, a26] + T[a15, a12, a12, a12, a35, a31] + 
     T[a15, a12, a12, a12, a35, a32] - T[a15, a12, a12, a12, a35, a35] + 
     T[a15, a12, a12, a12, a47, a25] + T[a15, a12, a12, a12, a47, a32] + 
     T[a15, a12, a12, a12, a57, a23] + T[a15, a12, a12, a12, a57, a34] + 
     T[a15, a12, a12, a15, a12, a22] + T[a15, a12, a12, a15, a12, a23] - 
     T[a15, a12, a12, a15, a12, a26] + T[a15, a12, a12, a15, a12, a31] + 
     T[a15, a12, a12, a15, a12, a32] - T[a15, a12, a12, a15, a12, a35] - 
     T[a15, a12, a12, a15, a15, a22] + T[a15, a12, a12, a15, a15, a25] + 
     T[a15, a12, a12, a15, a15, a26] - T[a15, a12, a12, a15, a15, a31] + 
     T[a15, a12, a12, a15, a15, a34] + T[a15, a12, a12, a15, a15, a35] - 
     T[a15, a12, a12, a15, a22, a34] + T[a15, a12, a12, a15, a25, a25] - 
     T[a15, a12, a12, a15, a26, a32] - T[a15, a12, a12, a15, a31, a25] + 
     T[a15, a12, a12, a15, a34, a34] - T[a15, a12, a12, a15, a35, a23] - 
     T[a15, a12, a12, a15, a47, a25] - T[a15, a12, a12, a15, a47, a32] - 
     T[a15, a12, a12, a15, a57, a23] - T[a15, a12, a12, a15, a57, a34] - 
     T[a15, a12, a12, a22, a26, a26] - T[a15, a12, a12, a22, a34, a34] - 
     T[a15, a12, a12, a23, a23, a23] - T[a15, a12, a12, a23, a26, a26] + 
     T[a15, a12, a12, a26, a12, a22] + T[a15, a12, a12, a26, a12, a23] - 
     T[a15, a12, a12, a26, a12, a26] + T[a15, a12, a12, a26, a12, a31] + 
     T[a15, a12, a12, a26, a12, a32] - T[a15, a12, a12, a26, a12, a35] - 
     T[a15, a12, a12, a26, a22, a26] - T[a15, a12, a12, a26, a23, a26] - 
     T[a15, a12, a12, a26, a26, a22] - T[a15, a12, a12, a26, a26, a23] + 
     T[a15, a12, a12, a26, a26, a26] - T[a15, a12, a12, a26, a26, a31] - 
     T[a15, a12, a12, a26, a26, a32] + 2*T[a15, a12, a12, a26, a26, a35] - 
     T[a15, a12, a12, a26, a31, a35] + T[a15, a12, a12, a26, a32, a32] - 
     T[a15, a12, a12, a26, a32, a35] - T[a15, a12, a12, a26, a35, a22] - 
     T[a15, a12, a12, a26, a35, a23] + 2*T[a15, a12, a12, a26, a35, a26] - 
     T[a15, a12, a12, a26, a35, a31] - T[a15, a12, a12, a26, a35, a32] + 
     2*T[a15, a12, a12, a26, a35, a35] - T[a15, a12, a12, a31, a25, a25] - 
     T[a15, a12, a12, a31, a35, a35] - T[a15, a12, a12, a32, a32, a32] - 
     T[a15, a12, a12, a32, a35, a35] + T[a15, a12, a12, a35, a12, a22] + 
     T[a15, a12, a12, a35, a12, a23] - T[a15, a12, a12, a35, a12, a26] + 
     T[a15, a12, a12, a35, a12, a31] + T[a15, a12, a12, a35, a12, a32] - 
     T[a15, a12, a12, a35, a12, a35] - T[a15, a12, a12, a35, a22, a26] + 
     T[a15, a12, a12, a35, a23, a23] - T[a15, a12, a12, a35, a23, a26] - 
     T[a15, a12, a12, a35, a26, a22] - T[a15, a12, a12, a35, a26, a23] + 
     2*T[a15, a12, a12, a35, a26, a26] - T[a15, a12, a12, a35, a26, a31] - 
     T[a15, a12, a12, a35, a26, a32] + 2*T[a15, a12, a12, a35, a26, a35] - 
     T[a15, a12, a12, a35, a31, a35] - T[a15, a12, a12, a35, a32, a35] - 
     T[a15, a12, a12, a35, a35, a22] - T[a15, a12, a12, a35, a35, a23] + 
     2*T[a15, a12, a12, a35, a35, a26] - T[a15, a12, a12, a35, a35, a31] - 
     T[a15, a12, a12, a35, a35, a32] + T[a15, a12, a12, a35, a35, a35] - 
     T[a15, a12, a12, a47, a25, a25] + T[a15, a12, a12, a47, a32, a32] + 
     T[a15, a12, a12, a57, a23, a23] - T[a15, a12, a12, a57, a34, a34] + 
     T[a15, a12, a15, a12, a12, a22] + T[a15, a12, a15, a12, a12, a23] - 
     T[a15, a12, a15, a12, a12, a26] + T[a15, a12, a15, a12, a12, a31] + 
     T[a15, a12, a15, a12, a12, a32] - T[a15, a12, a15, a12, a12, a35] - 
     T[a15, a12, a15, a12, a15, a22] + T[a15, a12, a15, a12, a15, a25] + 
     T[a15, a12, a15, a12, a15, a26] - T[a15, a12, a15, a12, a15, a31] + 
     T[a15, a12, a15, a12, a15, a34] + T[a15, a12, a15, a12, a15, a35] - 
     T[a15, a12, a15, a12, a22, a34] + T[a15, a12, a15, a12, a23, a23] - 
     T[a15, a12, a15, a12, a26, a32] - T[a15, a12, a15, a12, a31, a25] + 
     T[a15, a12, a15, a12, a32, a32] - T[a15, a12, a15, a12, a35, a23] - 
     T[a15, a12, a15, a12, a47, a25] - T[a15, a12, a15, a12, a47, a32] - 
     T[a15, a12, a15, a12, a57, a23] - T[a15, a12, a15, a12, a57, a34] - 
     T[a15, a12, a15, a15, a12, a22] - T[a15, a12, a15, a15, a12, a23] + 
     T[a15, a12, a15, a15, a12, a26] - T[a15, a12, a15, a15, a12, a31] - 
     T[a15, a12, a15, a15, a12, a32] + T[a15, a12, a15, a15, a12, a35] + 
     T[a15, a12, a15, a15, a15, a22] - T[a15, a12, a15, a15, a15, a25] - 
     T[a15, a12, a15, a15, a15, a26] + T[a15, a12, a15, a15, a15, a31] - 
     T[a15, a12, a15, a15, a15, a34] - T[a15, a12, a15, a15, a15, a35] + 
     T[a15, a12, a15, a15, a22, a34] - T[a15, a12, a15, a15, a25, a25] + 
     T[a15, a12, a15, a15, a26, a32] + T[a15, a12, a15, a15, a31, a25] - 
     T[a15, a12, a15, a15, a34, a34] + T[a15, a12, a15, a15, a35, a23] + 
     T[a15, a12, a15, a15, a47, a25] + T[a15, a12, a15, a15, a47, a32] + 
     T[a15, a12, a15, a15, a57, a23] + T[a15, a12, a15, a15, a57, a34] + 
     T[a15, a12, a15, a22, a34, a34] - T[a15, a12, a15, a25, a25, a25] - 
     T[a15, a12, a15, a26, a32, a32] + T[a15, a12, a15, a31, a25, a25] - 
     T[a15, a12, a15, a34, a34, a34] - T[a15, a12, a15, a35, a23, a23] + 
     T[a15, a12, a15, a47, a25, a25] - T[a15, a12, a15, a47, a32, a32] - 
     T[a15, a12, a15, a57, a23, a23] + T[a15, a12, a15, a57, a34, a34] + 
     T[a15, a12, a22, a26, a26, a26] + T[a15, a12, a22, a34, a34, a34] - 
     T[a15, a12, a23, a23, a23, a23] + T[a15, a12, a23, a26, a26, a26] + 
     T[a15, a12, a26, a12, a12, a22] + T[a15, a12, a26, a12, a12, a23] - 
     T[a15, a12, a26, a12, a12, a26] + T[a15, a12, a26, a12, a12, a31] + 
     T[a15, a12, a26, a12, a12, a32] - T[a15, a12, a26, a12, a12, a35] - 
     T[a15, a12, a26, a12, a22, a26] - T[a15, a12, a26, a12, a23, a26] - 
     T[a15, a12, a26, a12, a26, a22] - T[a15, a12, a26, a12, a26, a23] + 
     T[a15, a12, a26, a12, a26, a26] - T[a15, a12, a26, a12, a26, a31] - 
     T[a15, a12, a26, a12, a26, a32] + 2*T[a15, a12, a26, a12, a26, a35] - 
     T[a15, a12, a26, a12, a31, a35] - T[a15, a12, a26, a12, a32, a35] - 
     T[a15, a12, a26, a12, a35, a22] - T[a15, a12, a26, a12, a35, a23] + 
     2*T[a15, a12, a26, a12, a35, a26] - T[a15, a12, a26, a12, a35, a31] - 
     T[a15, a12, a26, a12, a35, a32] + T[a15, a12, a26, a12, a35, a35] + 
     T[a15, a12, a26, a22, a26, a26] + T[a15, a12, a26, a23, a26, a26] - 
     T[a15, a12, a26, a26, a12, a22] - T[a15, a12, a26, a26, a12, a23] + 
     T[a15, a12, a26, a26, a12, a26] - T[a15, a12, a26, a26, a12, a31] - 
     T[a15, a12, a26, a26, a12, a32] + T[a15, a12, a26, a26, a12, a35] + 
     T[a15, a12, a26, a26, a22, a26] + T[a15, a12, a26, a26, a23, a26] + 
     T[a15, a12, a26, a26, a26, a22] + T[a15, a12, a26, a26, a26, a23] - 
     T[a15, a12, a26, a26, a26, a26] + T[a15, a12, a26, a26, a26, a31] + 
     T[a15, a12, a26, a26, a26, a32] - 2*T[a15, a12, a26, a26, a26, a35] + 
     T[a15, a12, a26, a26, a31, a35] + T[a15, a12, a26, a26, a32, a35] + 
     T[a15, a12, a26, a26, a35, a22] + T[a15, a12, a26, a26, a35, a23] - 
     2*T[a15, a12, a26, a26, a35, a26] + T[a15, a12, a26, a26, a35, a31] + 
     T[a15, a12, a26, a26, a35, a32] - 2*T[a15, a12, a26, a26, a35, a35] + 
     T[a15, a12, a26, a31, a35, a35] + T[a15, a12, a26, a32, a32, a32] + 
     T[a15, a12, a26, a32, a35, a35] - T[a15, a12, a26, a35, a12, a22] - 
     T[a15, a12, a26, a35, a12, a23] + T[a15, a12, a26, a35, a12, a26] - 
     T[a15, a12, a26, a35, a12, a31] - T[a15, a12, a26, a35, a12, a32] + 
     T[a15, a12, a26, a35, a12, a35] + T[a15, a12, a26, a35, a22, a26] + 
     T[a15, a12, a26, a35, a23, a26] + T[a15, a12, a26, a35, a26, a22] + 
     T[a15, a12, a26, a35, a26, a23] - 2*T[a15, a12, a26, a35, a26, a26] + 
     T[a15, a12, a26, a35, a26, a31] + T[a15, a12, a26, a35, a26, a32] - 
     2*T[a15, a12, a26, a35, a26, a35] + T[a15, a12, a26, a35, a31, a35] + 
     T[a15, a12, a26, a35, a32, a35] + T[a15, a12, a26, a35, a35, a22] + 
     T[a15, a12, a26, a35, a35, a23] - 2*T[a15, a12, a26, a35, a35, a26] + 
     T[a15, a12, a26, a35, a35, a31] + T[a15, a12, a26, a35, a35, a32] - 
     2*T[a15, a12, a26, a35, a35, a35] + T[a15, a12, a31, a25, a25, a25] + 
     T[a15, a12, a31, a35, a35, a35] - T[a15, a12, a32, a32, a32, a32] + 
     T[a15, a12, a32, a35, a35, a35] + T[a15, a12, a35, a12, a12, a22] + 
     T[a15, a12, a35, a12, a12, a23] - T[a15, a12, a35, a12, a12, a26] + 
     T[a15, a12, a35, a12, a12, a31] + T[a15, a12, a35, a12, a12, a32] - 
     T[a15, a12, a35, a12, a12, a35] - T[a15, a12, a35, a12, a22, a26] - 
     T[a15, a12, a35, a12, a23, a26] - T[a15, a12, a35, a12, a26, a22] - 
     T[a15, a12, a35, a12, a26, a23] + T[a15, a12, a35, a12, a26, a26] - 
     T[a15, a12, a35, a12, a26, a31] - T[a15, a12, a35, a12, a26, a32] + 
     2*T[a15, a12, a35, a12, a26, a35] - T[a15, a12, a35, a12, a31, a35] - 
     T[a15, a12, a35, a12, a32, a35] - T[a15, a12, a35, a12, a35, a22] - 
     T[a15, a12, a35, a12, a35, a23] + 2*T[a15, a12, a35, a12, a35, a26] - 
     T[a15, a12, a35, a12, a35, a31] - T[a15, a12, a35, a12, a35, a32] + 
     T[a15, a12, a35, a12, a35, a35] + T[a15, a12, a35, a22, a26, a26] + 
     T[a15, a12, a35, a23, a23, a23] + T[a15, a12, a35, a23, a26, a26] - 
     T[a15, a12, a35, a26, a12, a22] - T[a15, a12, a35, a26, a12, a23] + 
     T[a15, a12, a35, a26, a12, a26] - T[a15, a12, a35, a26, a12, a31] - 
     T[a15, a12, a35, a26, a12, a32] + T[a15, a12, a35, a26, a12, a35] + 
     T[a15, a12, a35, a26, a22, a26] + T[a15, a12, a35, a26, a23, a26] + 
     T[a15, a12, a35, a26, a26, a22] + T[a15, a12, a35, a26, a26, a23] - 
     2*T[a15, a12, a35, a26, a26, a26] + T[a15, a12, a35, a26, a26, a31] + 
     T[a15, a12, a35, a26, a26, a32] - 2*T[a15, a12, a35, a26, a26, a35] + 
     T[a15, a12, a35, a26, a31, a35] + T[a15, a12, a35, a26, a32, a35] + 
     T[a15, a12, a35, a26, a35, a22] + T[a15, a12, a35, a26, a35, a23] - 
     2*T[a15, a12, a35, a26, a35, a26] + T[a15, a12, a35, a26, a35, a31] + 
     T[a15, a12, a35, a26, a35, a32] - 2*T[a15, a12, a35, a26, a35, a35] + 
     T[a15, a12, a35, a31, a35, a35] + T[a15, a12, a35, a32, a35, a35] - 
     T[a15, a12, a35, a35, a12, a22] - T[a15, a12, a35, a35, a12, a23] + 
     T[a15, a12, a35, a35, a12, a26] - T[a15, a12, a35, a35, a12, a31] - 
     T[a15, a12, a35, a35, a12, a32] + T[a15, a12, a35, a35, a12, a35] + 
     T[a15, a12, a35, a35, a22, a26] + T[a15, a12, a35, a35, a23, a26] + 
     T[a15, a12, a35, a35, a26, a22] + T[a15, a12, a35, a35, a26, a23] - 
     2*T[a15, a12, a35, a35, a26, a26] + T[a15, a12, a35, a35, a26, a31] + 
     T[a15, a12, a35, a35, a26, a32] - 2*T[a15, a12, a35, a35, a26, a35] + 
     T[a15, a12, a35, a35, a31, a35] + T[a15, a12, a35, a35, a32, a35] + 
     T[a15, a12, a35, a35, a35, a22] + T[a15, a12, a35, a35, a35, a23] - 
     2*T[a15, a12, a35, a35, a35, a26] + T[a15, a12, a35, a35, a35, a31] + 
     T[a15, a12, a35, a35, a35, a32] - T[a15, a12, a35, a35, a35, a35] + 
     T[a15, a12, a47, a25, a25, a25] + T[a15, a12, a47, a32, a32, a32] + 
     T[a15, a12, a57, a23, a23, a23] + T[a15, a12, a57, a34, a34, a34] + 
     T[a15, a15, a11, a11, a11, a21] + T[a15, a15, a11, a11, a11, a22] - 
     T[a15, a15, a11, a11, a11, a25] + T[a15, a15, a11, a11, a11, a31] - 
     T[a15, a15, a11, a11, a11, a34] + T[a15, a15, a11, a11, a11, a37] - 
     T[a15, a15, a11, a11, a15, a22] + T[a15, a15, a11, a11, a15, a25] + 
     T[a15, a15, a11, a11, a15, a26] - T[a15, a15, a11, a11, a15, a31] + 
     T[a15, a15, a11, a11, a15, a34] + T[a15, a15, a11, a11, a15, a35] + 
     T[a15, a15, a11, a11, a21, a21] - T[a15, a15, a11, a11, a22, a35] - 
     T[a15, a15, a11, a11, a25, a37] - T[a15, a15, a11, a11, a31, a26] - 
     T[a15, a15, a11, a11, a34, a21] + T[a15, a15, a11, a11, a37, a37] - 
     T[a15, a15, a11, a11, a43, a21] - T[a15, a15, a11, a11, a43, a35] - 
     T[a15, a15, a11, a11, a53, a26] - T[a15, a15, a11, a11, a53, a37] - 
     T[a15, a15, a11, a15, a11, a21] - T[a15, a15, a11, a15, a11, a22] + 
     T[a15, a15, a11, a15, a11, a25] - T[a15, a15, a11, a15, a11, a31] + 
     T[a15, a15, a11, a15, a11, a34] - T[a15, a15, a11, a15, a11, a37] + 
     T[a15, a15, a11, a15, a15, a22] - T[a15, a15, a11, a15, a15, a25] - 
     T[a15, a15, a11, a15, a15, a26] + T[a15, a15, a11, a15, a15, a31] - 
     T[a15, a15, a11, a15, a15, a34] - T[a15, a15, a11, a15, a15, a35] + 
     T[a15, a15, a11, a15, a22, a35] + T[a15, a15, a11, a15, a25, a37] - 
     T[a15, a15, a11, a15, a26, a26] + T[a15, a15, a11, a15, a31, a26] + 
     T[a15, a15, a11, a15, a34, a21] - T[a15, a15, a11, a15, a35, a35] + 
     T[a15, a15, a11, a15, a43, a21] + T[a15, a15, a11, a15, a43, a35] + 
     T[a15, a15, a11, a15, a53, a26] + T[a15, a15, a11, a15, a53, a37] + 
     T[a15, a15, a11, a21, a21, a21] + T[a15, a15, a11, a22, a35, a35] - 
     T[a15, a15, a11, a25, a37, a37] + T[a15, a15, a11, a31, a26, a26] - 
     T[a15, a15, a11, a34, a21, a21] + T[a15, a15, a11, a37, a37, a37] - 
     T[a15, a15, a11, a43, a21, a21] + T[a15, a15, a11, a43, a35, a35] + 
     T[a15, a15, a11, a53, a26, a26] - T[a15, a15, a11, a53, a37, a37] + 
     T[a15, a15, a12, a12, a12, a22] + T[a15, a15, a12, a12, a12, a23] - 
     T[a15, a15, a12, a12, a12, a26] + T[a15, a15, a12, a12, a12, a31] + 
     T[a15, a15, a12, a12, a12, a32] - T[a15, a15, a12, a12, a12, a35] - 
     T[a15, a15, a12, a12, a15, a22] + T[a15, a15, a12, a12, a15, a25] + 
     T[a15, a15, a12, a12, a15, a26] - T[a15, a15, a12, a12, a15, a31] + 
     T[a15, a15, a12, a12, a15, a34] + T[a15, a15, a12, a12, a15, a35] - 
     T[a15, a15, a12, a12, a22, a34] + T[a15, a15, a12, a12, a23, a23] - 
     T[a15, a15, a12, a12, a26, a32] - T[a15, a15, a12, a12, a31, a25] + 
     T[a15, a15, a12, a12, a32, a32] - T[a15, a15, a12, a12, a35, a23] - 
     T[a15, a15, a12, a12, a47, a25] - T[a15, a15, a12, a12, a47, a32] - 
     T[a15, a15, a12, a12, a57, a23] - T[a15, a15, a12, a12, a57, a34] - 
     T[a15, a15, a12, a15, a12, a22] - T[a15, a15, a12, a15, a12, a23] + 
     T[a15, a15, a12, a15, a12, a26] - T[a15, a15, a12, a15, a12, a31] - 
     T[a15, a15, a12, a15, a12, a32] + T[a15, a15, a12, a15, a12, a35] + 
     T[a15, a15, a12, a15, a15, a22] - T[a15, a15, a12, a15, a15, a25] - 
     T[a15, a15, a12, a15, a15, a26] + T[a15, a15, a12, a15, a15, a31] - 
     T[a15, a15, a12, a15, a15, a34] - T[a15, a15, a12, a15, a15, a35] + 
     T[a15, a15, a12, a15, a22, a34] - T[a15, a15, a12, a15, a25, a25] + 
     T[a15, a15, a12, a15, a26, a32] + T[a15, a15, a12, a15, a31, a25] - 
     T[a15, a15, a12, a15, a34, a34] + T[a15, a15, a12, a15, a35, a23] + 
     T[a15, a15, a12, a15, a47, a25] + T[a15, a15, a12, a15, a47, a32] + 
     T[a15, a15, a12, a15, a57, a23] + T[a15, a15, a12, a15, a57, a34] + 
     T[a15, a15, a12, a22, a34, a34] + T[a15, a15, a12, a23, a23, a23] - 
     T[a15, a15, a12, a26, a32, a32] + T[a15, a15, a12, a31, a25, a25] + 
     T[a15, a15, a12, a32, a32, a32] - T[a15, a15, a12, a35, a23, a23] + 
     T[a15, a15, a12, a47, a25, a25] - T[a15, a15, a12, a47, a32, a32] - 
     T[a15, a15, a12, a57, a23, a23] + T[a15, a15, a12, a57, a34, a34] - 
     T[a15, a15, a15, a11, a11, a21] - T[a15, a15, a15, a11, a11, a22] + 
     T[a15, a15, a15, a11, a11, a25] - T[a15, a15, a15, a11, a11, a31] + 
     T[a15, a15, a15, a11, a11, a34] - T[a15, a15, a15, a11, a11, a37] + 
     T[a15, a15, a15, a11, a15, a22] - T[a15, a15, a15, a11, a15, a25] - 
     T[a15, a15, a15, a11, a15, a26] + T[a15, a15, a15, a11, a15, a31] - 
     T[a15, a15, a15, a11, a15, a34] - T[a15, a15, a15, a11, a15, a35] - 
     T[a15, a15, a15, a11, a21, a21] + T[a15, a15, a15, a11, a22, a35] + 
     T[a15, a15, a15, a11, a25, a37] + T[a15, a15, a15, a11, a31, a26] + 
     T[a15, a15, a15, a11, a34, a21] - T[a15, a15, a15, a11, a37, a37] + 
     T[a15, a15, a15, a11, a43, a21] + T[a15, a15, a15, a11, a43, a35] + 
     T[a15, a15, a15, a11, a53, a26] + T[a15, a15, a15, a11, a53, a37] - 
     T[a15, a15, a15, a12, a12, a22] - T[a15, a15, a15, a12, a12, a23] + 
     T[a15, a15, a15, a12, a12, a26] - T[a15, a15, a15, a12, a12, a31] - 
     T[a15, a15, a15, a12, a12, a32] + T[a15, a15, a15, a12, a12, a35] + 
     T[a15, a15, a15, a12, a15, a22] - T[a15, a15, a15, a12, a15, a25] - 
     T[a15, a15, a15, a12, a15, a26] + T[a15, a15, a15, a12, a15, a31] - 
     T[a15, a15, a15, a12, a15, a34] - T[a15, a15, a15, a12, a15, a35] + 
     T[a15, a15, a15, a12, a22, a34] - T[a15, a15, a15, a12, a23, a23] + 
     T[a15, a15, a15, a12, a26, a32] + T[a15, a15, a15, a12, a31, a25] - 
     T[a15, a15, a15, a12, a32, a32] + T[a15, a15, a15, a12, a35, a23] + 
     T[a15, a15, a15, a12, a47, a25] + T[a15, a15, a15, a12, a47, a32] + 
     T[a15, a15, a15, a12, a57, a23] + T[a15, a15, a15, a12, a57, a34] + 
     T[a15, a15, a15, a15, a11, a21] + T[a15, a15, a15, a15, a11, a22] - 
     T[a15, a15, a15, a15, a11, a25] + T[a15, a15, a15, a15, a11, a31] - 
     T[a15, a15, a15, a15, a11, a34] + T[a15, a15, a15, a15, a11, a37] + 
     T[a15, a15, a15, a15, a12, a22] + T[a15, a15, a15, a15, a12, a23] - 
     T[a15, a15, a15, a15, a12, a26] + T[a15, a15, a15, a15, a12, a31] + 
     T[a15, a15, a15, a15, a12, a32] - T[a15, a15, a15, a15, a12, a35] - 
     4*T[a15, a15, a15, a15, a15, a22] + 4*T[a15, a15, a15, a15, a15, a25] + 
     4*T[a15, a15, a15, a15, a15, a26] - 4*T[a15, a15, a15, a15, a15, a31] + 
     4*T[a15, a15, a15, a15, a15, a34] + 4*T[a15, a15, a15, a15, a15, a35] - 
     T[a15, a15, a15, a15, a22, a25] - T[a15, a15, a15, a15, a22, a26] + 
     2*T[a15, a15, a15, a15, a22, a31] - 2*T[a15, a15, a15, a15, a22, a34] - 
     2*T[a15, a15, a15, a15, a22, a35] - T[a15, a15, a15, a15, a25, a22] + 
     T[a15, a15, a15, a15, a25, a25] + T[a15, a15, a15, a15, a25, a31] - 
     T[a15, a15, a15, a15, a25, a37] - T[a15, a15, a15, a15, a26, a22] + 
     T[a15, a15, a15, a15, a26, a26] + T[a15, a15, a15, a15, a26, a31] - 
     T[a15, a15, a15, a15, a26, a32] + 2*T[a15, a15, a15, a15, a31, a22] - 
     2*T[a15, a15, a15, a15, a31, a25] - 2*T[a15, a15, a15, a15, a31, a26] - 
     T[a15, a15, a15, a15, a31, a34] - T[a15, a15, a15, a15, a31, a35] - 
     T[a15, a15, a15, a15, a34, a21] + T[a15, a15, a15, a15, a34, a22] - 
     T[a15, a15, a15, a15, a34, a31] + T[a15, a15, a15, a15, a34, a34] + 
     T[a15, a15, a15, a15, a35, a22] - T[a15, a15, a15, a15, a35, a23] - 
     T[a15, a15, a15, a15, a35, a31] + T[a15, a15, a15, a15, a35, a35] - 
     T[a15, a15, a15, a15, a43, a21] - T[a15, a15, a15, a15, a43, a35] - 
     T[a15, a15, a15, a15, a47, a25] - T[a15, a15, a15, a15, a47, a32] - 
     T[a15, a15, a15, a15, a53, a26] - T[a15, a15, a15, a15, a53, a37] - 
     T[a15, a15, a15, a15, a57, a23] - T[a15, a15, a15, a15, a57, a34] + 
     T[a15, a15, a15, a22, a15, a22] - T[a15, a15, a15, a22, a15, a25] - 
     T[a15, a15, a15, a22, a15, a26] + T[a15, a15, a15, a22, a15, a31] - 
     T[a15, a15, a15, a22, a15, a34] - T[a15, a15, a15, a22, a15, a35] - 
     2*T[a15, a15, a15, a22, a22, a22] + T[a15, a15, a15, a22, a22, a25] + 
     T[a15, a15, a15, a22, a22, a26] - 2*T[a15, a15, a15, a22, a22, a31] + 
     T[a15, a15, a15, a22, a22, a34] + T[a15, a15, a15, a22, a22, a35] + 
     T[a15, a15, a15, a22, a25, a22] + T[a15, a15, a15, a22, a26, a22] - 
     2*T[a15, a15, a15, a22, a31, a22] + T[a15, a15, a15, a22, a31, a25] + 
     T[a15, a15, a15, a22, a31, a26] - 2*T[a15, a15, a15, a22, a31, a31] + 
     T[a15, a15, a15, a22, a31, a34] + T[a15, a15, a15, a22, a31, a35] + 
     T[a15, a15, a15, a22, a34, a31] - T[a15, a15, a15, a22, a34, a34] + 
     T[a15, a15, a15, a22, a35, a31] - T[a15, a15, a15, a22, a35, a35] + 
     T[a15, a15, a15, a25, a22, a22] + T[a15, a15, a15, a25, a25, a25] + 
     T[a15, a15, a15, a25, a31, a31] + T[a15, a15, a15, a25, a37, a37] + 
     T[a15, a15, a15, a26, a22, a22] + T[a15, a15, a15, a26, a26, a26] + 
     T[a15, a15, a15, a26, a31, a31] + T[a15, a15, a15, a26, a32, a32] + 
     T[a15, a15, a15, a31, a15, a22] - T[a15, a15, a15, a31, a15, a25] - 
     T[a15, a15, a15, a31, a15, a26] + T[a15, a15, a15, a31, a15, a31] - 
     T[a15, a15, a15, a31, a15, a34] - T[a15, a15, a15, a31, a15, a35] - 
     2*T[a15, a15, a15, a31, a22, a22] + T[a15, a15, a15, a31, a22, a25] + 
     T[a15, a15, a15, a31, a22, a26] - 2*T[a15, a15, a15, a31, a22, a31] + 
     T[a15, a15, a15, a31, a22, a34] + T[a15, a15, a15, a31, a22, a35] + 
     T[a15, a15, a15, a31, a25, a22] - T[a15, a15, a15, a31, a25, a25] + 
     T[a15, a15, a15, a31, a26, a22] - T[a15, a15, a15, a31, a26, a26] - 
     2*T[a15, a15, a15, a31, a31, a22] + T[a15, a15, a15, a31, a31, a25] + 
     T[a15, a15, a15, a31, a31, a26] - 2*T[a15, a15, a15, a31, a31, a31] + 
     T[a15, a15, a15, a31, a31, a34] + T[a15, a15, a15, a31, a31, a35] + 
     T[a15, a15, a15, a31, a34, a31] + T[a15, a15, a15, a31, a35, a31] + 
     T[a15, a15, a15, a34, a21, a21] + T[a15, a15, a15, a34, a22, a22] + 
     T[a15, a15, a15, a34, a31, a31] + T[a15, a15, a15, a34, a34, a34] + 
     T[a15, a15, a15, a35, a22, a22] + T[a15, a15, a15, a35, a23, a23] + 
     T[a15, a15, a15, a35, a31, a31] + T[a15, a15, a15, a35, a35, a35] + 
     T[a15, a15, a15, a43, a21, a21] - T[a15, a15, a15, a43, a35, a35] - 
     T[a15, a15, a15, a47, a25, a25] + T[a15, a15, a15, a47, a32, a32] - 
     T[a15, a15, a15, a53, a26, a26] + T[a15, a15, a15, a53, a37, a37] + 
     T[a15, a15, a15, a57, a23, a23] - T[a15, a15, a15, a57, a34, a34] + 
     T[a15, a15, a22, a15, a15, a22] - T[a15, a15, a22, a15, a15, a25] - 
     T[a15, a15, a22, a15, a15, a26] + T[a15, a15, a22, a15, a15, a31] - 
     T[a15, a15, a22, a15, a15, a34] - T[a15, a15, a22, a15, a15, a35] - 
     T[a15, a15, a22, a15, a22, a22] + T[a15, a15, a22, a15, a22, a25] + 
     T[a15, a15, a22, a15, a22, a26] - 2*T[a15, a15, a22, a15, a22, a31] + 
     T[a15, a15, a22, a15, a22, a34] + T[a15, a15, a22, a15, a22, a35] + 
     T[a15, a15, a22, a15, a25, a22] + T[a15, a15, a22, a15, a26, a22] - 
     2*T[a15, a15, a22, a15, a31, a22] + T[a15, a15, a22, a15, a31, a25] + 
     T[a15, a15, a22, a15, a31, a26] - T[a15, a15, a22, a15, a31, a31] + 
     T[a15, a15, a22, a15, a31, a34] + T[a15, a15, a22, a15, a31, a35] + 
     T[a15, a15, a22, a15, a34, a31] + T[a15, a15, a22, a15, a35, a31] - 
     T[a15, a15, a22, a22, a15, a22] + T[a15, a15, a22, a22, a15, a25] + 
     T[a15, a15, a22, a22, a15, a26] - T[a15, a15, a22, a22, a15, a31] + 
     T[a15, a15, a22, a22, a15, a34] + T[a15, a15, a22, a22, a15, a35] - 
     T[a15, a15, a22, a22, a22, a25] - T[a15, a15, a22, a22, a22, a26] + 
     2*T[a15, a15, a22, a22, a22, a31] - T[a15, a15, a22, a22, a22, a34] - 
     T[a15, a15, a22, a22, a22, a35] - T[a15, a15, a22, a22, a25, a22] - 
     T[a15, a15, a22, a22, a26, a22] + 2*T[a15, a15, a22, a22, a31, a22] - 
     T[a15, a15, a22, a22, a31, a25] - T[a15, a15, a22, a22, a31, a26] + 
     2*T[a15, a15, a22, a22, a31, a31] - T[a15, a15, a22, a22, a31, a34] - 
     T[a15, a15, a22, a22, a31, a35] - T[a15, a15, a22, a22, a34, a31] - 
     T[a15, a15, a22, a22, a35, a31] - T[a15, a15, a22, a25, a22, a22] - 
     T[a15, a15, a22, a26, a22, a22] - T[a15, a15, a22, a31, a15, a22] + 
     T[a15, a15, a22, a31, a15, a25] + T[a15, a15, a22, a31, a15, a26] - 
     T[a15, a15, a22, a31, a15, a31] + T[a15, a15, a22, a31, a15, a34] + 
     T[a15, a15, a22, a31, a15, a35] + 2*T[a15, a15, a22, a31, a22, a22] - 
     T[a15, a15, a22, a31, a22, a25] - T[a15, a15, a22, a31, a22, a26] + 
     2*T[a15, a15, a22, a31, a22, a31] - T[a15, a15, a22, a31, a22, a34] - 
     T[a15, a15, a22, a31, a22, a35] - T[a15, a15, a22, a31, a25, a22] - 
     T[a15, a15, a22, a31, a26, a22] + 2*T[a15, a15, a22, a31, a31, a22] - 
     T[a15, a15, a22, a31, a31, a25] - T[a15, a15, a22, a31, a31, a26] + 
     2*T[a15, a15, a22, a31, a31, a31] - T[a15, a15, a22, a31, a31, a34] - 
     T[a15, a15, a22, a31, a31, a35] - T[a15, a15, a22, a31, a34, a31] - 
     T[a15, a15, a22, a31, a35, a31] - T[a15, a15, a22, a34, a31, a31] - 
     T[a15, a15, a22, a34, a34, a34] - T[a15, a15, a22, a35, a31, a31] - 
     T[a15, a15, a22, a35, a35, a35] - T[a15, a15, a25, a22, a22, a22] + 
     T[a15, a15, a25, a25, a25, a25] + T[a15, a15, a25, a31, a31, a31] - 
     T[a15, a15, a25, a37, a37, a37] - T[a15, a15, a26, a22, a22, a22] + 
     T[a15, a15, a26, a26, a26, a26] + T[a15, a15, a26, a31, a31, a31] - 
     T[a15, a15, a26, a32, a32, a32] + T[a15, a15, a31, a15, a15, a22] - 
     T[a15, a15, a31, a15, a15, a25] - T[a15, a15, a31, a15, a15, a26] + 
     T[a15, a15, a31, a15, a15, a31] - T[a15, a15, a31, a15, a15, a34] - 
     T[a15, a15, a31, a15, a15, a35] - T[a15, a15, a31, a15, a22, a22] + 
     T[a15, a15, a31, a15, a22, a25] + T[a15, a15, a31, a15, a22, a26] - 
     2*T[a15, a15, a31, a15, a22, a31] + T[a15, a15, a31, a15, a22, a34] + 
     T[a15, a15, a31, a15, a22, a35] + T[a15, a15, a31, a15, a25, a22] + 
     T[a15, a15, a31, a15, a26, a22] - 2*T[a15, a15, a31, a15, a31, a22] + 
     T[a15, a15, a31, a15, a31, a25] + T[a15, a15, a31, a15, a31, a26] - 
     T[a15, a15, a31, a15, a31, a31] + T[a15, a15, a31, a15, a31, a34] + 
     T[a15, a15, a31, a15, a31, a35] + T[a15, a15, a31, a15, a34, a31] + 
     T[a15, a15, a31, a15, a35, a31] - T[a15, a15, a31, a22, a15, a22] + 
     T[a15, a15, a31, a22, a15, a25] + T[a15, a15, a31, a22, a15, a26] - 
     T[a15, a15, a31, a22, a15, a31] + T[a15, a15, a31, a22, a15, a34] + 
     T[a15, a15, a31, a22, a15, a35] + 2*T[a15, a15, a31, a22, a22, a22] - 
     T[a15, a15, a31, a22, a22, a25] - T[a15, a15, a31, a22, a22, a26] + 
     2*T[a15, a15, a31, a22, a22, a31] - T[a15, a15, a31, a22, a22, a34] - 
     T[a15, a15, a31, a22, a22, a35] - T[a15, a15, a31, a22, a25, a22] - 
     T[a15, a15, a31, a22, a26, a22] + 2*T[a15, a15, a31, a22, a31, a22] - 
     T[a15, a15, a31, a22, a31, a25] - T[a15, a15, a31, a22, a31, a26] + 
     2*T[a15, a15, a31, a22, a31, a31] - T[a15, a15, a31, a22, a31, a34] - 
     T[a15, a15, a31, a22, a31, a35] - T[a15, a15, a31, a22, a34, a31] - 
     T[a15, a15, a31, a22, a35, a31] - T[a15, a15, a31, a25, a22, a22] - 
     T[a15, a15, a31, a25, a25, a25] - T[a15, a15, a31, a26, a22, a22] - 
     T[a15, a15, a31, a26, a26, a26] - T[a15, a15, a31, a31, a15, a22] + 
     T[a15, a15, a31, a31, a15, a25] + T[a15, a15, a31, a31, a15, a26] - 
     T[a15, a15, a31, a31, a15, a31] + T[a15, a15, a31, a31, a15, a34] + 
     T[a15, a15, a31, a31, a15, a35] + 2*T[a15, a15, a31, a31, a22, a22] - 
     T[a15, a15, a31, a31, a22, a25] - T[a15, a15, a31, a31, a22, a26] + 
     2*T[a15, a15, a31, a31, a22, a31] - T[a15, a15, a31, a31, a22, a34] - 
     T[a15, a15, a31, a31, a22, a35] - T[a15, a15, a31, a31, a25, a22] - 
     T[a15, a15, a31, a31, a26, a22] + 2*T[a15, a15, a31, a31, a31, a22] - 
     T[a15, a15, a31, a31, a31, a25] - T[a15, a15, a31, a31, a31, a26] - 
     T[a15, a15, a31, a31, a31, a34] - T[a15, a15, a31, a31, a31, a35] - 
     T[a15, a15, a31, a31, a34, a31] - T[a15, a15, a31, a31, a35, a31] - 
     T[a15, a15, a31, a34, a31, a31] - T[a15, a15, a31, a35, a31, a31] - 
     T[a15, a15, a34, a21, a21, a21] + T[a15, a15, a34, a22, a22, a22] - 
     T[a15, a15, a34, a31, a31, a31] + T[a15, a15, a34, a34, a34, a34] + 
     T[a15, a15, a35, a22, a22, a22] - T[a15, a15, a35, a23, a23, a23] - 
     T[a15, a15, a35, a31, a31, a31] + T[a15, a15, a35, a35, a35, a35] - 
     T[a15, a15, a43, a21, a21, a21] - T[a15, a15, a43, a35, a35, a35] - 
     T[a15, a15, a47, a25, a25, a25] - T[a15, a15, a47, a32, a32, a32] - 
     T[a15, a15, a53, a26, a26, a26] - T[a15, a15, a53, a37, a37, a37] - 
     T[a15, a15, a57, a23, a23, a23] - T[a15, a15, a57, a34, a34, a34] + 
     T[a15, a22, a15, a15, a15, a22] - T[a15, a22, a15, a15, a15, a25] - 
     T[a15, a22, a15, a15, a15, a26] + T[a15, a22, a15, a15, a15, a31] - 
     T[a15, a22, a15, a15, a15, a34] - T[a15, a22, a15, a15, a15, a35] - 
     T[a15, a22, a15, a15, a22, a22] + T[a15, a22, a15, a15, a22, a25] + 
     T[a15, a22, a15, a15, a22, a26] - 2*T[a15, a22, a15, a15, a22, a31] + 
     T[a15, a22, a15, a15, a22, a34] + T[a15, a22, a15, a15, a22, a35] + 
     T[a15, a22, a15, a15, a25, a22] + T[a15, a22, a15, a15, a26, a22] - 
     2*T[a15, a22, a15, a15, a31, a22] + T[a15, a22, a15, a15, a31, a25] + 
     T[a15, a22, a15, a15, a31, a26] - T[a15, a22, a15, a15, a31, a31] + 
     T[a15, a22, a15, a15, a31, a34] + T[a15, a22, a15, a15, a31, a35] + 
     T[a15, a22, a15, a15, a34, a31] + T[a15, a22, a15, a15, a35, a31] - 
     T[a15, a22, a15, a22, a15, a22] + T[a15, a22, a15, a22, a15, a25] + 
     T[a15, a22, a15, a22, a15, a26] - T[a15, a22, a15, a22, a15, a31] + 
     T[a15, a22, a15, a22, a15, a34] + T[a15, a22, a15, a22, a15, a35] + 
     T[a15, a22, a15, a22, a22, a22] - T[a15, a22, a15, a22, a22, a25] - 
     T[a15, a22, a15, a22, a22, a26] + 2*T[a15, a22, a15, a22, a22, a31] - 
     T[a15, a22, a15, a22, a22, a34] - T[a15, a22, a15, a22, a22, a35] - 
     T[a15, a22, a15, a22, a25, a22] - T[a15, a22, a15, a22, a26, a22] + 
     2*T[a15, a22, a15, a22, a31, a22] - T[a15, a22, a15, a22, a31, a25] - 
     T[a15, a22, a15, a22, a31, a26] + 2*T[a15, a22, a15, a22, a31, a31] - 
     T[a15, a22, a15, a22, a31, a34] - T[a15, a22, a15, a22, a31, a35] - 
     T[a15, a22, a15, a22, a34, a31] - T[a15, a22, a15, a22, a35, a31] - 
     T[a15, a22, a15, a25, a22, a22] - T[a15, a22, a15, a26, a22, a22] - 
     T[a15, a22, a15, a31, a15, a22] + T[a15, a22, a15, a31, a15, a25] + 
     T[a15, a22, a15, a31, a15, a26] - T[a15, a22, a15, a31, a15, a31] + 
     T[a15, a22, a15, a31, a15, a34] + T[a15, a22, a15, a31, a15, a35] + 
     2*T[a15, a22, a15, a31, a22, a22] - T[a15, a22, a15, a31, a22, a25] - 
     T[a15, a22, a15, a31, a22, a26] + 2*T[a15, a22, a15, a31, a22, a31] - 
     T[a15, a22, a15, a31, a22, a34] - T[a15, a22, a15, a31, a22, a35] - 
     T[a15, a22, a15, a31, a25, a22] - T[a15, a22, a15, a31, a26, a22] + 
     2*T[a15, a22, a15, a31, a31, a22] - T[a15, a22, a15, a31, a31, a25] - 
     T[a15, a22, a15, a31, a31, a26] + T[a15, a22, a15, a31, a31, a31] - 
     T[a15, a22, a15, a31, a31, a34] - T[a15, a22, a15, a31, a31, a35] - 
     T[a15, a22, a15, a31, a34, a31] - T[a15, a22, a15, a31, a35, a31] - 
     T[a15, a22, a15, a34, a31, a31] - T[a15, a22, a15, a35, a31, a31] - 
     T[a15, a22, a22, a15, a15, a22] + T[a15, a22, a22, a15, a15, a25] + 
     T[a15, a22, a22, a15, a15, a26] - T[a15, a22, a22, a15, a15, a31] + 
     T[a15, a22, a22, a15, a15, a34] + T[a15, a22, a22, a15, a15, a35] + 
     T[a15, a22, a22, a15, a22, a22] - T[a15, a22, a22, a15, a22, a25] - 
     T[a15, a22, a22, a15, a22, a26] + 2*T[a15, a22, a22, a15, a22, a31] - 
     T[a15, a22, a22, a15, a22, a34] - T[a15, a22, a22, a15, a22, a35] - 
     T[a15, a22, a22, a15, a25, a22] - T[a15, a22, a22, a15, a26, a22] + 
     2*T[a15, a22, a22, a15, a31, a22] - T[a15, a22, a22, a15, a31, a25] - 
     T[a15, a22, a22, a15, a31, a26] + T[a15, a22, a22, a15, a31, a31] - 
     T[a15, a22, a22, a15, a31, a34] - T[a15, a22, a22, a15, a31, a35] - 
     T[a15, a22, a22, a15, a34, a31] - T[a15, a22, a22, a15, a35, a31] + 
     T[a15, a22, a22, a22, a15, a22] - T[a15, a22, a22, a22, a15, a25] - 
     T[a15, a22, a22, a22, a15, a26] + T[a15, a22, a22, a22, a15, a31] - 
     T[a15, a22, a22, a22, a15, a34] - T[a15, a22, a22, a22, a15, a35] - 
     2*T[a15, a22, a22, a22, a22, a22] + T[a15, a22, a22, a22, a22, a25] + 
     T[a15, a22, a22, a22, a22, a26] - 2*T[a15, a22, a22, a22, a22, a31] + 
     T[a15, a22, a22, a22, a22, a34] + T[a15, a22, a22, a22, a22, a35] + 
     T[a15, a22, a22, a22, a25, a22] + T[a15, a22, a22, a22, a26, a22] - 
     2*T[a15, a22, a22, a22, a31, a22] + T[a15, a22, a22, a22, a31, a25] + 
     T[a15, a22, a22, a22, a31, a26] - 2*T[a15, a22, a22, a22, a31, a31] + 
     T[a15, a22, a22, a22, a31, a34] + T[a15, a22, a22, a22, a31, a35] + 
     T[a15, a22, a22, a22, a34, a31] + T[a15, a22, a22, a22, a35, a31] + 
     T[a15, a22, a22, a25, a22, a22] + T[a15, a22, a22, a26, a22, a22] + 
     T[a15, a22, a22, a31, a15, a22] - T[a15, a22, a22, a31, a15, a25] - 
     T[a15, a22, a22, a31, a15, a26] + T[a15, a22, a22, a31, a15, a31] - 
     T[a15, a22, a22, a31, a15, a34] - T[a15, a22, a22, a31, a15, a35] - 
     2*T[a15, a22, a22, a31, a22, a22] + T[a15, a22, a22, a31, a22, a25] + 
     T[a15, a22, a22, a31, a22, a26] - 2*T[a15, a22, a22, a31, a22, a31] + 
     T[a15, a22, a22, a31, a22, a34] + T[a15, a22, a22, a31, a22, a35] + 
     T[a15, a22, a22, a31, a25, a22] + T[a15, a22, a22, a31, a26, a22] - 
     2*T[a15, a22, a22, a31, a31, a22] + T[a15, a22, a22, a31, a31, a25] + 
     T[a15, a22, a22, a31, a31, a26] - 2*T[a15, a22, a22, a31, a31, a31] + 
     T[a15, a22, a22, a31, a31, a34] + T[a15, a22, a22, a31, a31, a35] + 
     T[a15, a22, a22, a31, a34, a31] + T[a15, a22, a22, a31, a35, a31] + 
     T[a15, a22, a22, a34, a31, a31] + T[a15, a22, a22, a35, a31, a31] + 
     T[a15, a22, a25, a22, a22, a22] - T[a15, a22, a25, a25, a25, a25] + 
     T[a15, a22, a26, a22, a22, a22] - T[a15, a22, a26, a26, a26, a26] - 
     T[a15, a22, a31, a15, a15, a22] + T[a15, a22, a31, a15, a15, a25] + 
     T[a15, a22, a31, a15, a15, a26] - T[a15, a22, a31, a15, a15, a31] + 
     T[a15, a22, a31, a15, a15, a34] + T[a15, a22, a31, a15, a15, a35] + 
     T[a15, a22, a31, a15, a22, a22] - T[a15, a22, a31, a15, a22, a25] - 
     T[a15, a22, a31, a15, a22, a26] + 2*T[a15, a22, a31, a15, a22, a31] - 
     T[a15, a22, a31, a15, a22, a34] - T[a15, a22, a31, a15, a22, a35] - 
     T[a15, a22, a31, a15, a25, a22] - T[a15, a22, a31, a15, a26, a22] + 
     2*T[a15, a22, a31, a15, a31, a22] - T[a15, a22, a31, a15, a31, a25] - 
     T[a15, a22, a31, a15, a31, a26] + T[a15, a22, a31, a15, a31, a31] - 
     T[a15, a22, a31, a15, a31, a34] - T[a15, a22, a31, a15, a31, a35] - 
     T[a15, a22, a31, a15, a34, a31] - T[a15, a22, a31, a15, a35, a31] + 
     T[a15, a22, a31, a22, a15, a22] - T[a15, a22, a31, a22, a15, a25] - 
     T[a15, a22, a31, a22, a15, a26] + T[a15, a22, a31, a22, a15, a31] - 
     T[a15, a22, a31, a22, a15, a34] - T[a15, a22, a31, a22, a15, a35] - 
     2*T[a15, a22, a31, a22, a22, a22] + T[a15, a22, a31, a22, a22, a25] + 
     T[a15, a22, a31, a22, a22, a26] - 2*T[a15, a22, a31, a22, a22, a31] + 
     T[a15, a22, a31, a22, a22, a34] + T[a15, a22, a31, a22, a22, a35] + 
     T[a15, a22, a31, a22, a25, a22] + T[a15, a22, a31, a22, a26, a22] - 
     2*T[a15, a22, a31, a22, a31, a22] + T[a15, a22, a31, a22, a31, a25] + 
     T[a15, a22, a31, a22, a31, a26] - 2*T[a15, a22, a31, a22, a31, a31] + 
     T[a15, a22, a31, a22, a31, a34] + T[a15, a22, a31, a22, a31, a35] + 
     T[a15, a22, a31, a22, a34, a31] + T[a15, a22, a31, a22, a35, a31] + 
     T[a15, a22, a31, a25, a22, a22] + T[a15, a22, a31, a26, a22, a22] + 
     T[a15, a22, a31, a31, a15, a22] - T[a15, a22, a31, a31, a15, a25] - 
     T[a15, a22, a31, a31, a15, a26] + T[a15, a22, a31, a31, a15, a31] - 
     T[a15, a22, a31, a31, a15, a34] - T[a15, a22, a31, a31, a15, a35] - 
     2*T[a15, a22, a31, a31, a22, a22] + T[a15, a22, a31, a31, a22, a25] + 
     T[a15, a22, a31, a31, a22, a26] - 2*T[a15, a22, a31, a31, a22, a31] + 
     T[a15, a22, a31, a31, a22, a34] + T[a15, a22, a31, a31, a22, a35] + 
     T[a15, a22, a31, a31, a25, a22] + T[a15, a22, a31, a31, a26, a22] - 
     2*T[a15, a22, a31, a31, a31, a22] + T[a15, a22, a31, a31, a31, a25] + 
     T[a15, a22, a31, a31, a31, a26] - 2*T[a15, a22, a31, a31, a31, a31] + 
     T[a15, a22, a31, a31, a31, a34] + T[a15, a22, a31, a31, a31, a35] + 
     T[a15, a22, a31, a31, a34, a31] + T[a15, a22, a31, a31, a35, a31] + 
     T[a15, a22, a31, a34, a31, a31] + T[a15, a22, a31, a35, a31, a31] + 
     T[a15, a22, a34, a31, a31, a31] - T[a15, a22, a34, a34, a34, a34] + 
     T[a15, a22, a35, a31, a31, a31] - T[a15, a22, a35, a35, a35, a35] + 
     T[a15, a25, a11, a11, a11, a21] + T[a15, a25, a11, a11, a11, a22] - 
     T[a15, a25, a11, a11, a11, a25] + T[a15, a25, a11, a11, a11, a31] - 
     T[a15, a25, a11, a11, a11, a34] + T[a15, a25, a11, a11, a11, a37] - 
     T[a15, a25, a11, a11, a21, a25] - T[a15, a25, a11, a11, a22, a25] - 
     T[a15, a25, a11, a11, a25, a21] - T[a15, a25, a11, a11, a25, a22] + 
     T[a15, a25, a11, a11, a25, a25] - T[a15, a25, a11, a11, a25, a31] + 
     2*T[a15, a25, a11, a11, a25, a34] - T[a15, a25, a11, a11, a25, a37] - 
     T[a15, a25, a11, a11, a31, a34] - T[a15, a25, a11, a11, a34, a21] - 
     T[a15, a25, a11, a11, a34, a22] + 2*T[a15, a25, a11, a11, a34, a25] - 
     T[a15, a25, a11, a11, a34, a31] + T[a15, a25, a11, a11, a34, a34] - 
     T[a15, a25, a11, a11, a34, a37] - T[a15, a25, a11, a11, a37, a34] + 
     T[a15, a25, a11, a21, a25, a25] + T[a15, a25, a11, a22, a25, a25] - 
     T[a15, a25, a11, a25, a11, a21] - T[a15, a25, a11, a25, a11, a22] + 
     T[a15, a25, a11, a25, a11, a25] - T[a15, a25, a11, a25, a11, a31] + 
     T[a15, a25, a11, a25, a11, a34] - T[a15, a25, a11, a25, a11, a37] + 
     T[a15, a25, a11, a25, a21, a25] + T[a15, a25, a11, a25, a22, a25] + 
     T[a15, a25, a11, a25, a25, a21] + T[a15, a25, a11, a25, a25, a22] - 
     T[a15, a25, a11, a25, a25, a25] + T[a15, a25, a11, a25, a25, a31] - 
     2*T[a15, a25, a11, a25, a25, a34] + T[a15, a25, a11, a25, a25, a37] + 
     T[a15, a25, a11, a25, a31, a34] + T[a15, a25, a11, a25, a34, a21] + 
     T[a15, a25, a11, a25, a34, a22] - 2*T[a15, a25, a11, a25, a34, a25] + 
     T[a15, a25, a11, a25, a34, a31] - 2*T[a15, a25, a11, a25, a34, a34] + 
     T[a15, a25, a11, a25, a34, a37] + T[a15, a25, a11, a25, a37, a34] + 
     T[a15, a25, a11, a31, a34, a34] - T[a15, a25, a11, a34, a11, a21] - 
     T[a15, a25, a11, a34, a11, a22] + T[a15, a25, a11, a34, a11, a25] - 
     T[a15, a25, a11, a34, a11, a31] + T[a15, a25, a11, a34, a11, a34] - 
     T[a15, a25, a11, a34, a11, a37] + T[a15, a25, a11, a34, a21, a25] + 
     T[a15, a25, a11, a34, a22, a25] + T[a15, a25, a11, a34, a25, a21] + 
     T[a15, a25, a11, a34, a25, a22] - 2*T[a15, a25, a11, a34, a25, a25] + 
     T[a15, a25, a11, a34, a25, a31] - 2*T[a15, a25, a11, a34, a25, a34] + 
     T[a15, a25, a11, a34, a25, a37] + T[a15, a25, a11, a34, a31, a34] + 
     T[a15, a25, a11, a34, a34, a21] + T[a15, a25, a11, a34, a34, a22] - 
     2*T[a15, a25, a11, a34, a34, a25] + T[a15, a25, a11, a34, a34, a31] - 
     T[a15, a25, a11, a34, a34, a34] + T[a15, a25, a11, a34, a34, a37] + 
     T[a15, a25, a11, a34, a37, a34] + T[a15, a25, a11, a37, a34, a34] + 
     T[a15, a25, a21, a21, a21, a21] - T[a15, a25, a21, a25, a25, a25] + 
     T[a15, a25, a22, a22, a22, a22] - T[a15, a25, a22, a25, a25, a25] - 
     T[a15, a25, a25, a11, a11, a21] - T[a15, a25, a25, a11, a11, a22] + 
     T[a15, a25, a25, a11, a11, a25] - T[a15, a25, a25, a11, a11, a31] + 
     T[a15, a25, a25, a11, a11, a34] - T[a15, a25, a25, a11, a11, a37] + 
     T[a15, a25, a25, a11, a21, a25] + T[a15, a25, a25, a11, a22, a25] + 
     T[a15, a25, a25, a11, a25, a21] + T[a15, a25, a25, a11, a25, a22] - 
     T[a15, a25, a25, a11, a25, a25] + T[a15, a25, a25, a11, a25, a31] - 
     2*T[a15, a25, a25, a11, a25, a34] + T[a15, a25, a25, a11, a25, a37] + 
     T[a15, a25, a25, a11, a31, a34] + T[a15, a25, a25, a11, a34, a21] + 
     T[a15, a25, a25, a11, a34, a22] - 2*T[a15, a25, a25, a11, a34, a25] + 
     T[a15, a25, a25, a11, a34, a31] - T[a15, a25, a25, a11, a34, a34] + 
     T[a15, a25, a25, a11, a34, a37] + T[a15, a25, a25, a11, a37, a34] - 
     T[a15, a25, a25, a21, a25, a25] - T[a15, a25, a25, a22, a25, a25] + 
     T[a15, a25, a25, a25, a11, a21] + T[a15, a25, a25, a25, a11, a22] - 
     T[a15, a25, a25, a25, a11, a25] + T[a15, a25, a25, a25, a11, a31] - 
     T[a15, a25, a25, a25, a11, a34] + T[a15, a25, a25, a25, a11, a37] - 
     T[a15, a25, a25, a25, a21, a25] - T[a15, a25, a25, a25, a22, a25] - 
     T[a15, a25, a25, a25, a25, a21] - T[a15, a25, a25, a25, a25, a22] + 
     2*T[a15, a25, a25, a25, a25, a25] - T[a15, a25, a25, a25, a25, a31] + 
     2*T[a15, a25, a25, a25, a25, a34] - T[a15, a25, a25, a25, a25, a37] - 
     T[a15, a25, a25, a25, a31, a34] - T[a15, a25, a25, a25, a34, a21] - 
     T[a15, a25, a25, a25, a34, a22] + 2*T[a15, a25, a25, a25, a34, a25] - 
     T[a15, a25, a25, a25, a34, a31] + 2*T[a15, a25, a25, a25, a34, a34] - 
     T[a15, a25, a25, a25, a34, a37] - T[a15, a25, a25, a25, a37, a34] - 
     T[a15, a25, a25, a31, a34, a34] + T[a15, a25, a25, a34, a11, a21] + 
     T[a15, a25, a25, a34, a11, a22] - T[a15, a25, a25, a34, a11, a25] + 
     T[a15, a25, a25, a34, a11, a31] - T[a15, a25, a25, a34, a11, a34] + 
     T[a15, a25, a25, a34, a11, a37] - T[a15, a25, a25, a34, a21, a25] - 
     T[a15, a25, a25, a34, a22, a25] - T[a15, a25, a25, a34, a25, a21] - 
     T[a15, a25, a25, a34, a25, a22] + 2*T[a15, a25, a25, a34, a25, a25] - 
     T[a15, a25, a25, a34, a25, a31] + 2*T[a15, a25, a25, a34, a25, a34] - 
     T[a15, a25, a25, a34, a25, a37] - T[a15, a25, a25, a34, a31, a34] - 
     T[a15, a25, a25, a34, a34, a21] - T[a15, a25, a25, a34, a34, a22] + 
     2*T[a15, a25, a25, a34, a34, a25] - T[a15, a25, a25, a34, a34, a31] + 
     2*T[a15, a25, a25, a34, a34, a34] - T[a15, a25, a25, a34, a34, a37] - 
     T[a15, a25, a25, a34, a37, a34] - T[a15, a25, a25, a37, a34, a34] + 
     T[a15, a25, a31, a31, a31, a31] - T[a15, a25, a31, a34, a34, a34] - 
     T[a15, a25, a34, a11, a11, a21] - T[a15, a25, a34, a11, a11, a22] + 
     T[a15, a25, a34, a11, a11, a25] - T[a15, a25, a34, a11, a11, a31] + 
     T[a15, a25, a34, a11, a11, a34] - T[a15, a25, a34, a11, a11, a37] + 
     T[a15, a25, a34, a11, a21, a25] + T[a15, a25, a34, a11, a22, a25] + 
     T[a15, a25, a34, a11, a25, a21] + T[a15, a25, a34, a11, a25, a22] - 
     T[a15, a25, a34, a11, a25, a25] + T[a15, a25, a34, a11, a25, a31] - 
     2*T[a15, a25, a34, a11, a25, a34] + T[a15, a25, a34, a11, a25, a37] + 
     T[a15, a25, a34, a11, a31, a34] + T[a15, a25, a34, a11, a34, a21] + 
     T[a15, a25, a34, a11, a34, a22] - 2*T[a15, a25, a34, a11, a34, a25] + 
     T[a15, a25, a34, a11, a34, a31] - T[a15, a25, a34, a11, a34, a34] + 
     T[a15, a25, a34, a11, a34, a37] + T[a15, a25, a34, a11, a37, a34] - 
     T[a15, a25, a34, a21, a25, a25] - T[a15, a25, a34, a22, a25, a25] + 
     T[a15, a25, a34, a25, a11, a21] + T[a15, a25, a34, a25, a11, a22] - 
     T[a15, a25, a34, a25, a11, a25] + T[a15, a25, a34, a25, a11, a31] - 
     T[a15, a25, a34, a25, a11, a34] + T[a15, a25, a34, a25, a11, a37] - 
     T[a15, a25, a34, a25, a21, a25] - T[a15, a25, a34, a25, a22, a25] - 
     T[a15, a25, a34, a25, a25, a21] - T[a15, a25, a34, a25, a25, a22] + 
     2*T[a15, a25, a34, a25, a25, a25] - T[a15, a25, a34, a25, a25, a31] + 
     2*T[a15, a25, a34, a25, a25, a34] - T[a15, a25, a34, a25, a25, a37] - 
     T[a15, a25, a34, a25, a31, a34] - T[a15, a25, a34, a25, a34, a21] - 
     T[a15, a25, a34, a25, a34, a22] + 2*T[a15, a25, a34, a25, a34, a25] - 
     T[a15, a25, a34, a25, a34, a31] + 2*T[a15, a25, a34, a25, a34, a34] - 
     T[a15, a25, a34, a25, a34, a37] - T[a15, a25, a34, a25, a37, a34] - 
     T[a15, a25, a34, a31, a34, a34] + T[a15, a25, a34, a34, a11, a21] + 
     T[a15, a25, a34, a34, a11, a22] - T[a15, a25, a34, a34, a11, a25] + 
     T[a15, a25, a34, a34, a11, a31] - T[a15, a25, a34, a34, a11, a34] + 
     T[a15, a25, a34, a34, a11, a37] - T[a15, a25, a34, a34, a21, a25] - 
     T[a15, a25, a34, a34, a22, a25] - T[a15, a25, a34, a34, a25, a21] - 
     T[a15, a25, a34, a34, a25, a22] + 2*T[a15, a25, a34, a34, a25, a25] - 
     T[a15, a25, a34, a34, a25, a31] + 2*T[a15, a25, a34, a34, a25, a34] - 
     T[a15, a25, a34, a34, a25, a37] - T[a15, a25, a34, a34, a31, a34] - 
     T[a15, a25, a34, a34, a34, a21] - T[a15, a25, a34, a34, a34, a22] + 
     2*T[a15, a25, a34, a34, a34, a25] - T[a15, a25, a34, a34, a34, a31] + 
     2*T[a15, a25, a34, a34, a34, a34] - T[a15, a25, a34, a34, a34, a37] - 
     T[a15, a25, a34, a34, a37, a34] - T[a15, a25, a34, a37, a34, a34] - 
     T[a15, a25, a37, a34, a34, a34] + T[a15, a25, a37, a37, a37, a37] + 
     T[a15, a26, a12, a12, a12, a22] + T[a15, a26, a12, a12, a12, a23] - 
     T[a15, a26, a12, a12, a12, a26] + T[a15, a26, a12, a12, a12, a31] + 
     T[a15, a26, a12, a12, a12, a32] - T[a15, a26, a12, a12, a12, a35] - 
     T[a15, a26, a12, a12, a22, a26] - T[a15, a26, a12, a12, a23, a26] - 
     T[a15, a26, a12, a12, a26, a22] - T[a15, a26, a12, a12, a26, a23] + 
     T[a15, a26, a12, a12, a26, a26] - T[a15, a26, a12, a12, a26, a31] - 
     T[a15, a26, a12, a12, a26, a32] + 2*T[a15, a26, a12, a12, a26, a35] - 
     T[a15, a26, a12, a12, a31, a35] - T[a15, a26, a12, a12, a32, a35] - 
     T[a15, a26, a12, a12, a35, a22] - T[a15, a26, a12, a12, a35, a23] + 
     2*T[a15, a26, a12, a12, a35, a26] - T[a15, a26, a12, a12, a35, a31] - 
     T[a15, a26, a12, a12, a35, a32] + T[a15, a26, a12, a12, a35, a35] + 
     T[a15, a26, a12, a22, a26, a26] + T[a15, a26, a12, a23, a26, a26] - 
     T[a15, a26, a12, a26, a12, a22] - T[a15, a26, a12, a26, a12, a23] + 
     T[a15, a26, a12, a26, a12, a26] - T[a15, a26, a12, a26, a12, a31] - 
     T[a15, a26, a12, a26, a12, a32] + T[a15, a26, a12, a26, a12, a35] + 
     T[a15, a26, a12, a26, a22, a26] + T[a15, a26, a12, a26, a23, a26] + 
     T[a15, a26, a12, a26, a26, a22] + T[a15, a26, a12, a26, a26, a23] - 
     T[a15, a26, a12, a26, a26, a26] + T[a15, a26, a12, a26, a26, a31] + 
     T[a15, a26, a12, a26, a26, a32] - 2*T[a15, a26, a12, a26, a26, a35] + 
     T[a15, a26, a12, a26, a31, a35] + T[a15, a26, a12, a26, a32, a35] + 
     T[a15, a26, a12, a26, a35, a22] + T[a15, a26, a12, a26, a35, a23] - 
     2*T[a15, a26, a12, a26, a35, a26] + T[a15, a26, a12, a26, a35, a31] + 
     T[a15, a26, a12, a26, a35, a32] - 2*T[a15, a26, a12, a26, a35, a35] + 
     T[a15, a26, a12, a31, a35, a35] + T[a15, a26, a12, a32, a35, a35] - 
     T[a15, a26, a12, a35, a12, a22] - T[a15, a26, a12, a35, a12, a23] + 
     T[a15, a26, a12, a35, a12, a26] - T[a15, a26, a12, a35, a12, a31] - 
     T[a15, a26, a12, a35, a12, a32] + T[a15, a26, a12, a35, a12, a35] + 
     T[a15, a26, a12, a35, a22, a26] + T[a15, a26, a12, a35, a23, a26] + 
     T[a15, a26, a12, a35, a26, a22] + T[a15, a26, a12, a35, a26, a23] - 
     2*T[a15, a26, a12, a35, a26, a26] + T[a15, a26, a12, a35, a26, a31] + 
     T[a15, a26, a12, a35, a26, a32] - 2*T[a15, a26, a12, a35, a26, a35] + 
     T[a15, a26, a12, a35, a31, a35] + T[a15, a26, a12, a35, a32, a35] + 
     T[a15, a26, a12, a35, a35, a22] + T[a15, a26, a12, a35, a35, a23] - 
     2*T[a15, a26, a12, a35, a35, a26] + T[a15, a26, a12, a35, a35, a31] + 
     T[a15, a26, a12, a35, a35, a32] - T[a15, a26, a12, a35, a35, a35] + 
     T[a15, a26, a22, a22, a22, a22] - T[a15, a26, a22, a26, a26, a26] + 
     T[a15, a26, a23, a23, a23, a23] - T[a15, a26, a23, a26, a26, a26] - 
     T[a15, a26, a26, a12, a12, a22] - T[a15, a26, a26, a12, a12, a23] + 
     T[a15, a26, a26, a12, a12, a26] - T[a15, a26, a26, a12, a12, a31] - 
     T[a15, a26, a26, a12, a12, a32] + T[a15, a26, a26, a12, a12, a35] + 
     T[a15, a26, a26, a12, a22, a26] + T[a15, a26, a26, a12, a23, a26] + 
     T[a15, a26, a26, a12, a26, a22] + T[a15, a26, a26, a12, a26, a23] - 
     T[a15, a26, a26, a12, a26, a26] + T[a15, a26, a26, a12, a26, a31] + 
     T[a15, a26, a26, a12, a26, a32] - 2*T[a15, a26, a26, a12, a26, a35] + 
     T[a15, a26, a26, a12, a31, a35] + T[a15, a26, a26, a12, a32, a35] + 
     T[a15, a26, a26, a12, a35, a22] + T[a15, a26, a26, a12, a35, a23] - 
     2*T[a15, a26, a26, a12, a35, a26] + T[a15, a26, a26, a12, a35, a31] + 
     T[a15, a26, a26, a12, a35, a32] - T[a15, a26, a26, a12, a35, a35] - 
     T[a15, a26, a26, a22, a26, a26] - T[a15, a26, a26, a23, a26, a26] + 
     T[a15, a26, a26, a26, a12, a22] + T[a15, a26, a26, a26, a12, a23] - 
     T[a15, a26, a26, a26, a12, a26] + T[a15, a26, a26, a26, a12, a31] + 
     T[a15, a26, a26, a26, a12, a32] - T[a15, a26, a26, a26, a12, a35] - 
     T[a15, a26, a26, a26, a22, a26] - T[a15, a26, a26, a26, a23, a26] - 
     T[a15, a26, a26, a26, a26, a22] - T[a15, a26, a26, a26, a26, a23] + 
     2*T[a15, a26, a26, a26, a26, a26] - T[a15, a26, a26, a26, a26, a31] - 
     T[a15, a26, a26, a26, a26, a32] + 2*T[a15, a26, a26, a26, a26, a35] - 
     T[a15, a26, a26, a26, a31, a35] - T[a15, a26, a26, a26, a32, a35] - 
     T[a15, a26, a26, a26, a35, a22] - T[a15, a26, a26, a26, a35, a23] + 
     2*T[a15, a26, a26, a26, a35, a26] - T[a15, a26, a26, a26, a35, a31] - 
     T[a15, a26, a26, a26, a35, a32] + 2*T[a15, a26, a26, a26, a35, a35] - 
     T[a15, a26, a26, a31, a35, a35] - T[a15, a26, a26, a32, a35, a35] + 
     T[a15, a26, a26, a35, a12, a22] + T[a15, a26, a26, a35, a12, a23] - 
     T[a15, a26, a26, a35, a12, a26] + T[a15, a26, a26, a35, a12, a31] + 
     T[a15, a26, a26, a35, a12, a32] - T[a15, a26, a26, a35, a12, a35] - 
     T[a15, a26, a26, a35, a22, a26] - T[a15, a26, a26, a35, a23, a26] - 
     T[a15, a26, a26, a35, a26, a22] - T[a15, a26, a26, a35, a26, a23] + 
     2*T[a15, a26, a26, a35, a26, a26] - T[a15, a26, a26, a35, a26, a31] - 
     T[a15, a26, a26, a35, a26, a32] + 2*T[a15, a26, a26, a35, a26, a35] - 
     T[a15, a26, a26, a35, a31, a35] - T[a15, a26, a26, a35, a32, a35] - 
     T[a15, a26, a26, a35, a35, a22] - T[a15, a26, a26, a35, a35, a23] + 
     2*T[a15, a26, a26, a35, a35, a26] - T[a15, a26, a26, a35, a35, a31] - 
     T[a15, a26, a26, a35, a35, a32] + 2*T[a15, a26, a26, a35, a35, a35] + 
     T[a15, a26, a31, a31, a31, a31] - T[a15, a26, a31, a35, a35, a35] + 
     T[a15, a26, a32, a32, a32, a32] - T[a15, a26, a32, a35, a35, a35] - 
     T[a15, a26, a35, a12, a12, a22] - T[a15, a26, a35, a12, a12, a23] + 
     T[a15, a26, a35, a12, a12, a26] - T[a15, a26, a35, a12, a12, a31] - 
     T[a15, a26, a35, a12, a12, a32] + T[a15, a26, a35, a12, a12, a35] + 
     T[a15, a26, a35, a12, a22, a26] + T[a15, a26, a35, a12, a23, a26] + 
     T[a15, a26, a35, a12, a26, a22] + T[a15, a26, a35, a12, a26, a23] - 
     T[a15, a26, a35, a12, a26, a26] + T[a15, a26, a35, a12, a26, a31] + 
     T[a15, a26, a35, a12, a26, a32] - 2*T[a15, a26, a35, a12, a26, a35] + 
     T[a15, a26, a35, a12, a31, a35] + T[a15, a26, a35, a12, a32, a35] + 
     T[a15, a26, a35, a12, a35, a22] + T[a15, a26, a35, a12, a35, a23] - 
     2*T[a15, a26, a35, a12, a35, a26] + T[a15, a26, a35, a12, a35, a31] + 
     T[a15, a26, a35, a12, a35, a32] - T[a15, a26, a35, a12, a35, a35] - 
     T[a15, a26, a35, a22, a26, a26] - T[a15, a26, a35, a23, a26, a26] + 
     T[a15, a26, a35, a26, a12, a22] + T[a15, a26, a35, a26, a12, a23] - 
     T[a15, a26, a35, a26, a12, a26] + T[a15, a26, a35, a26, a12, a31] + 
     T[a15, a26, a35, a26, a12, a32] - T[a15, a26, a35, a26, a12, a35] - 
     T[a15, a26, a35, a26, a22, a26] - T[a15, a26, a35, a26, a23, a26] - 
     T[a15, a26, a35, a26, a26, a22] - T[a15, a26, a35, a26, a26, a23] + 
     2*T[a15, a26, a35, a26, a26, a26] - T[a15, a26, a35, a26, a26, a31] - 
     T[a15, a26, a35, a26, a26, a32] + 2*T[a15, a26, a35, a26, a26, a35] - 
     T[a15, a26, a35, a26, a31, a35] - T[a15, a26, a35, a26, a32, a35] - 
     T[a15, a26, a35, a26, a35, a22] - T[a15, a26, a35, a26, a35, a23] + 
     2*T[a15, a26, a35, a26, a35, a26] - T[a15, a26, a35, a26, a35, a31] - 
     T[a15, a26, a35, a26, a35, a32] + 2*T[a15, a26, a35, a26, a35, a35] - 
     T[a15, a26, a35, a31, a35, a35] - T[a15, a26, a35, a32, a35, a35] + 
     T[a15, a26, a35, a35, a12, a22] + T[a15, a26, a35, a35, a12, a23] - 
     T[a15, a26, a35, a35, a12, a26] + T[a15, a26, a35, a35, a12, a31] + 
     T[a15, a26, a35, a35, a12, a32] - T[a15, a26, a35, a35, a12, a35] - 
     T[a15, a26, a35, a35, a22, a26] - T[a15, a26, a35, a35, a23, a26] - 
     T[a15, a26, a35, a35, a26, a22] - T[a15, a26, a35, a35, a26, a23] + 
     2*T[a15, a26, a35, a35, a26, a26] - T[a15, a26, a35, a35, a26, a31] - 
     T[a15, a26, a35, a35, a26, a32] + 2*T[a15, a26, a35, a35, a26, a35] - 
     T[a15, a26, a35, a35, a31, a35] - T[a15, a26, a35, a35, a32, a35] - 
     T[a15, a26, a35, a35, a35, a22] - T[a15, a26, a35, a35, a35, a23] + 
     2*T[a15, a26, a35, a35, a35, a26] - T[a15, a26, a35, a35, a35, a31] - 
     T[a15, a26, a35, a35, a35, a32] + 2*T[a15, a26, a35, a35, a35, a35] + 
     T[a15, a31, a15, a15, a15, a22] - T[a15, a31, a15, a15, a15, a25] - 
     T[a15, a31, a15, a15, a15, a26] + T[a15, a31, a15, a15, a15, a31] - 
     T[a15, a31, a15, a15, a15, a34] - T[a15, a31, a15, a15, a15, a35] - 
     T[a15, a31, a15, a15, a22, a22] + T[a15, a31, a15, a15, a22, a25] + 
     T[a15, a31, a15, a15, a22, a26] - 2*T[a15, a31, a15, a15, a22, a31] + 
     T[a15, a31, a15, a15, a22, a34] + T[a15, a31, a15, a15, a22, a35] + 
     T[a15, a31, a15, a15, a25, a22] + T[a15, a31, a15, a15, a26, a22] - 
     2*T[a15, a31, a15, a15, a31, a22] + T[a15, a31, a15, a15, a31, a25] + 
     T[a15, a31, a15, a15, a31, a26] - T[a15, a31, a15, a15, a31, a31] + 
     T[a15, a31, a15, a15, a31, a34] + T[a15, a31, a15, a15, a31, a35] + 
     T[a15, a31, a15, a15, a34, a31] + T[a15, a31, a15, a15, a35, a31] - 
     T[a15, a31, a15, a22, a15, a22] + T[a15, a31, a15, a22, a15, a25] + 
     T[a15, a31, a15, a22, a15, a26] - T[a15, a31, a15, a22, a15, a31] + 
     T[a15, a31, a15, a22, a15, a34] + T[a15, a31, a15, a22, a15, a35] + 
     T[a15, a31, a15, a22, a22, a22] - T[a15, a31, a15, a22, a22, a25] - 
     T[a15, a31, a15, a22, a22, a26] + 2*T[a15, a31, a15, a22, a22, a31] - 
     T[a15, a31, a15, a22, a22, a34] - T[a15, a31, a15, a22, a22, a35] - 
     T[a15, a31, a15, a22, a25, a22] - T[a15, a31, a15, a22, a26, a22] + 
     2*T[a15, a31, a15, a22, a31, a22] - T[a15, a31, a15, a22, a31, a25] - 
     T[a15, a31, a15, a22, a31, a26] + 2*T[a15, a31, a15, a22, a31, a31] - 
     T[a15, a31, a15, a22, a31, a34] - T[a15, a31, a15, a22, a31, a35] - 
     T[a15, a31, a15, a22, a34, a31] - T[a15, a31, a15, a22, a35, a31] - 
     T[a15, a31, a15, a25, a22, a22] - T[a15, a31, a15, a26, a22, a22] - 
     T[a15, a31, a15, a31, a15, a22] + T[a15, a31, a15, a31, a15, a25] + 
     T[a15, a31, a15, a31, a15, a26] - T[a15, a31, a15, a31, a15, a31] + 
     T[a15, a31, a15, a31, a15, a34] + T[a15, a31, a15, a31, a15, a35] + 
     2*T[a15, a31, a15, a31, a22, a22] - T[a15, a31, a15, a31, a22, a25] - 
     T[a15, a31, a15, a31, a22, a26] + 2*T[a15, a31, a15, a31, a22, a31] - 
     T[a15, a31, a15, a31, a22, a34] - T[a15, a31, a15, a31, a22, a35] - 
     T[a15, a31, a15, a31, a25, a22] - T[a15, a31, a15, a31, a26, a22] + 
     2*T[a15, a31, a15, a31, a31, a22] - T[a15, a31, a15, a31, a31, a25] - 
     T[a15, a31, a15, a31, a31, a26] + T[a15, a31, a15, a31, a31, a31] - 
     T[a15, a31, a15, a31, a31, a34] - T[a15, a31, a15, a31, a31, a35] - 
     T[a15, a31, a15, a31, a34, a31] - T[a15, a31, a15, a31, a35, a31] - 
     T[a15, a31, a15, a34, a31, a31] - T[a15, a31, a15, a35, a31, a31] - 
     T[a15, a31, a22, a15, a15, a22] + T[a15, a31, a22, a15, a15, a25] + 
     T[a15, a31, a22, a15, a15, a26] - T[a15, a31, a22, a15, a15, a31] + 
     T[a15, a31, a22, a15, a15, a34] + T[a15, a31, a22, a15, a15, a35] + 
     T[a15, a31, a22, a15, a22, a22] - T[a15, a31, a22, a15, a22, a25] - 
     T[a15, a31, a22, a15, a22, a26] + 2*T[a15, a31, a22, a15, a22, a31] - 
     T[a15, a31, a22, a15, a22, a34] - T[a15, a31, a22, a15, a22, a35] - 
     T[a15, a31, a22, a15, a25, a22] - T[a15, a31, a22, a15, a26, a22] + 
     2*T[a15, a31, a22, a15, a31, a22] - T[a15, a31, a22, a15, a31, a25] - 
     T[a15, a31, a22, a15, a31, a26] + T[a15, a31, a22, a15, a31, a31] - 
     T[a15, a31, a22, a15, a31, a34] - T[a15, a31, a22, a15, a31, a35] - 
     T[a15, a31, a22, a15, a34, a31] - T[a15, a31, a22, a15, a35, a31] + 
     T[a15, a31, a22, a22, a15, a22] - T[a15, a31, a22, a22, a15, a25] - 
     T[a15, a31, a22, a22, a15, a26] + T[a15, a31, a22, a22, a15, a31] - 
     T[a15, a31, a22, a22, a15, a34] - T[a15, a31, a22, a22, a15, a35] - 
     2*T[a15, a31, a22, a22, a22, a22] + T[a15, a31, a22, a22, a22, a25] + 
     T[a15, a31, a22, a22, a22, a26] - 2*T[a15, a31, a22, a22, a22, a31] + 
     T[a15, a31, a22, a22, a22, a34] + T[a15, a31, a22, a22, a22, a35] + 
     T[a15, a31, a22, a22, a25, a22] + T[a15, a31, a22, a22, a26, a22] - 
     2*T[a15, a31, a22, a22, a31, a22] + T[a15, a31, a22, a22, a31, a25] + 
     T[a15, a31, a22, a22, a31, a26] - 2*T[a15, a31, a22, a22, a31, a31] + 
     T[a15, a31, a22, a22, a31, a34] + T[a15, a31, a22, a22, a31, a35] + 
     T[a15, a31, a22, a22, a34, a31] + T[a15, a31, a22, a22, a35, a31] + 
     T[a15, a31, a22, a25, a22, a22] + T[a15, a31, a22, a26, a22, a22] + 
     T[a15, a31, a22, a31, a15, a22] - T[a15, a31, a22, a31, a15, a25] - 
     T[a15, a31, a22, a31, a15, a26] + T[a15, a31, a22, a31, a15, a31] - 
     T[a15, a31, a22, a31, a15, a34] - T[a15, a31, a22, a31, a15, a35] - 
     2*T[a15, a31, a22, a31, a22, a22] + T[a15, a31, a22, a31, a22, a25] + 
     T[a15, a31, a22, a31, a22, a26] - 2*T[a15, a31, a22, a31, a22, a31] + 
     T[a15, a31, a22, a31, a22, a34] + T[a15, a31, a22, a31, a22, a35] + 
     T[a15, a31, a22, a31, a25, a22] + T[a15, a31, a22, a31, a26, a22] - 
     2*T[a15, a31, a22, a31, a31, a22] + T[a15, a31, a22, a31, a31, a25] + 
     T[a15, a31, a22, a31, a31, a26] - 2*T[a15, a31, a22, a31, a31, a31] + 
     T[a15, a31, a22, a31, a31, a34] + T[a15, a31, a22, a31, a31, a35] + 
     T[a15, a31, a22, a31, a34, a31] + T[a15, a31, a22, a31, a35, a31] + 
     T[a15, a31, a22, a34, a31, a31] + T[a15, a31, a22, a35, a31, a31] + 
     T[a15, a31, a25, a22, a22, a22] - T[a15, a31, a25, a25, a25, a25] + 
     T[a15, a31, a26, a22, a22, a22] - T[a15, a31, a26, a26, a26, a26] - 
     T[a15, a31, a31, a15, a15, a22] + T[a15, a31, a31, a15, a15, a25] + 
     T[a15, a31, a31, a15, a15, a26] - T[a15, a31, a31, a15, a15, a31] + 
     T[a15, a31, a31, a15, a15, a34] + T[a15, a31, a31, a15, a15, a35] + 
     T[a15, a31, a31, a15, a22, a22] - T[a15, a31, a31, a15, a22, a25] - 
     T[a15, a31, a31, a15, a22, a26] + 2*T[a15, a31, a31, a15, a22, a31] - 
     T[a15, a31, a31, a15, a22, a34] - T[a15, a31, a31, a15, a22, a35] - 
     T[a15, a31, a31, a15, a25, a22] - T[a15, a31, a31, a15, a26, a22] + 
     2*T[a15, a31, a31, a15, a31, a22] - T[a15, a31, a31, a15, a31, a25] - 
     T[a15, a31, a31, a15, a31, a26] + T[a15, a31, a31, a15, a31, a31] - 
     T[a15, a31, a31, a15, a31, a34] - T[a15, a31, a31, a15, a31, a35] - 
     T[a15, a31, a31, a15, a34, a31] - T[a15, a31, a31, a15, a35, a31] + 
     T[a15, a31, a31, a22, a15, a22] - T[a15, a31, a31, a22, a15, a25] - 
     T[a15, a31, a31, a22, a15, a26] + T[a15, a31, a31, a22, a15, a31] - 
     T[a15, a31, a31, a22, a15, a34] - T[a15, a31, a31, a22, a15, a35] - 
     2*T[a15, a31, a31, a22, a22, a22] + T[a15, a31, a31, a22, a22, a25] + 
     T[a15, a31, a31, a22, a22, a26] - 2*T[a15, a31, a31, a22, a22, a31] + 
     T[a15, a31, a31, a22, a22, a34] + T[a15, a31, a31, a22, a22, a35] + 
     T[a15, a31, a31, a22, a25, a22] + T[a15, a31, a31, a22, a26, a22] - 
     2*T[a15, a31, a31, a22, a31, a22] + T[a15, a31, a31, a22, a31, a25] + 
     T[a15, a31, a31, a22, a31, a26] - 2*T[a15, a31, a31, a22, a31, a31] + 
     T[a15, a31, a31, a22, a31, a34] + T[a15, a31, a31, a22, a31, a35] + 
     T[a15, a31, a31, a22, a34, a31] + T[a15, a31, a31, a22, a35, a31] + 
     T[a15, a31, a31, a25, a22, a22] + T[a15, a31, a31, a26, a22, a22] + 
     T[a15, a31, a31, a31, a15, a22] - T[a15, a31, a31, a31, a15, a25] - 
     T[a15, a31, a31, a31, a15, a26] + T[a15, a31, a31, a31, a15, a31] - 
     T[a15, a31, a31, a31, a15, a34] - T[a15, a31, a31, a31, a15, a35] - 
     2*T[a15, a31, a31, a31, a22, a22] + T[a15, a31, a31, a31, a22, a25] + 
     T[a15, a31, a31, a31, a22, a26] - 2*T[a15, a31, a31, a31, a22, a31] + 
     T[a15, a31, a31, a31, a22, a34] + T[a15, a31, a31, a31, a22, a35] + 
     T[a15, a31, a31, a31, a25, a22] + T[a15, a31, a31, a31, a26, a22] - 
     2*T[a15, a31, a31, a31, a31, a22] + T[a15, a31, a31, a31, a31, a25] + 
     T[a15, a31, a31, a31, a31, a26] - 2*T[a15, a31, a31, a31, a31, a31] + 
     T[a15, a31, a31, a31, a31, a34] + T[a15, a31, a31, a31, a31, a35] + 
     T[a15, a31, a31, a31, a34, a31] + T[a15, a31, a31, a31, a35, a31] + 
     T[a15, a31, a31, a34, a31, a31] + T[a15, a31, a31, a35, a31, a31] + 
     T[a15, a31, a34, a31, a31, a31] - T[a15, a31, a34, a34, a34, a34] + 
     T[a15, a31, a35, a31, a31, a31] - T[a15, a31, a35, a35, a35, a35] + 
     T[a15, a34, a11, a11, a11, a21] + T[a15, a34, a11, a11, a11, a22] - 
     T[a15, a34, a11, a11, a11, a25] + T[a15, a34, a11, a11, a11, a31] - 
     T[a15, a34, a11, a11, a11, a34] + T[a15, a34, a11, a11, a11, a37] - 
     T[a15, a34, a11, a11, a21, a25] - T[a15, a34, a11, a11, a22, a25] - 
     T[a15, a34, a11, a11, a25, a21] - T[a15, a34, a11, a11, a25, a22] + 
     T[a15, a34, a11, a11, a25, a25] - T[a15, a34, a11, a11, a25, a31] + 
     2*T[a15, a34, a11, a11, a25, a34] - T[a15, a34, a11, a11, a25, a37] - 
     T[a15, a34, a11, a11, a31, a34] - T[a15, a34, a11, a11, a34, a21] - 
     T[a15, a34, a11, a11, a34, a22] + 2*T[a15, a34, a11, a11, a34, a25] - 
     T[a15, a34, a11, a11, a34, a31] + T[a15, a34, a11, a11, a34, a34] - 
     T[a15, a34, a11, a11, a34, a37] - T[a15, a34, a11, a11, a37, a34] + 
     T[a15, a34, a11, a21, a25, a25] + T[a15, a34, a11, a22, a25, a25] - 
     T[a15, a34, a11, a25, a11, a21] - T[a15, a34, a11, a25, a11, a22] + 
     T[a15, a34, a11, a25, a11, a25] - T[a15, a34, a11, a25, a11, a31] + 
     T[a15, a34, a11, a25, a11, a34] - T[a15, a34, a11, a25, a11, a37] + 
     T[a15, a34, a11, a25, a21, a25] + T[a15, a34, a11, a25, a22, a25] + 
     T[a15, a34, a11, a25, a25, a21] + T[a15, a34, a11, a25, a25, a22] - 
     T[a15, a34, a11, a25, a25, a25] + T[a15, a34, a11, a25, a25, a31] - 
     2*T[a15, a34, a11, a25, a25, a34] + T[a15, a34, a11, a25, a25, a37] + 
     T[a15, a34, a11, a25, a31, a34] + T[a15, a34, a11, a25, a34, a21] + 
     T[a15, a34, a11, a25, a34, a22] - 2*T[a15, a34, a11, a25, a34, a25] + 
     T[a15, a34, a11, a25, a34, a31] - 2*T[a15, a34, a11, a25, a34, a34] + 
     T[a15, a34, a11, a25, a34, a37] + T[a15, a34, a11, a25, a37, a34] + 
     T[a15, a34, a11, a31, a34, a34] - T[a15, a34, a11, a34, a11, a21] - 
     T[a15, a34, a11, a34, a11, a22] + T[a15, a34, a11, a34, a11, a25] - 
     T[a15, a34, a11, a34, a11, a31] + T[a15, a34, a11, a34, a11, a34] - 
     T[a15, a34, a11, a34, a11, a37] + T[a15, a34, a11, a34, a21, a25] + 
     T[a15, a34, a11, a34, a22, a25] + T[a15, a34, a11, a34, a25, a21] + 
     T[a15, a34, a11, a34, a25, a22] - 2*T[a15, a34, a11, a34, a25, a25] + 
     T[a15, a34, a11, a34, a25, a31] - 2*T[a15, a34, a11, a34, a25, a34] + 
     T[a15, a34, a11, a34, a25, a37] + T[a15, a34, a11, a34, a31, a34] + 
     T[a15, a34, a11, a34, a34, a21] + T[a15, a34, a11, a34, a34, a22] - 
     2*T[a15, a34, a11, a34, a34, a25] + T[a15, a34, a11, a34, a34, a31] - 
     T[a15, a34, a11, a34, a34, a34] + T[a15, a34, a11, a34, a34, a37] + 
     T[a15, a34, a11, a34, a37, a34] + T[a15, a34, a11, a37, a34, a34] + 
     T[a15, a34, a21, a21, a21, a21] - T[a15, a34, a21, a25, a25, a25] + 
     T[a15, a34, a22, a22, a22, a22] - T[a15, a34, a22, a25, a25, a25] - 
     T[a15, a34, a25, a11, a11, a21] - T[a15, a34, a25, a11, a11, a22] + 
     T[a15, a34, a25, a11, a11, a25] - T[a15, a34, a25, a11, a11, a31] + 
     T[a15, a34, a25, a11, a11, a34] - T[a15, a34, a25, a11, a11, a37] + 
     T[a15, a34, a25, a11, a21, a25] + T[a15, a34, a25, a11, a22, a25] + 
     T[a15, a34, a25, a11, a25, a21] + T[a15, a34, a25, a11, a25, a22] - 
     T[a15, a34, a25, a11, a25, a25] + T[a15, a34, a25, a11, a25, a31] - 
     2*T[a15, a34, a25, a11, a25, a34] + T[a15, a34, a25, a11, a25, a37] + 
     T[a15, a34, a25, a11, a31, a34] + T[a15, a34, a25, a11, a34, a21] + 
     T[a15, a34, a25, a11, a34, a22] - 2*T[a15, a34, a25, a11, a34, a25] + 
     T[a15, a34, a25, a11, a34, a31] - T[a15, a34, a25, a11, a34, a34] + 
     T[a15, a34, a25, a11, a34, a37] + T[a15, a34, a25, a11, a37, a34] - 
     T[a15, a34, a25, a21, a25, a25] - T[a15, a34, a25, a22, a25, a25] + 
     T[a15, a34, a25, a25, a11, a21] + T[a15, a34, a25, a25, a11, a22] - 
     T[a15, a34, a25, a25, a11, a25] + T[a15, a34, a25, a25, a11, a31] - 
     T[a15, a34, a25, a25, a11, a34] + T[a15, a34, a25, a25, a11, a37] - 
     T[a15, a34, a25, a25, a21, a25] - T[a15, a34, a25, a25, a22, a25] - 
     T[a15, a34, a25, a25, a25, a21] - T[a15, a34, a25, a25, a25, a22] + 
     2*T[a15, a34, a25, a25, a25, a25] - T[a15, a34, a25, a25, a25, a31] + 
     2*T[a15, a34, a25, a25, a25, a34] - T[a15, a34, a25, a25, a25, a37] - 
     T[a15, a34, a25, a25, a31, a34] - T[a15, a34, a25, a25, a34, a21] - 
     T[a15, a34, a25, a25, a34, a22] + 2*T[a15, a34, a25, a25, a34, a25] - 
     T[a15, a34, a25, a25, a34, a31] + 2*T[a15, a34, a25, a25, a34, a34] - 
     T[a15, a34, a25, a25, a34, a37] - T[a15, a34, a25, a25, a37, a34] - 
     T[a15, a34, a25, a31, a34, a34] + T[a15, a34, a25, a34, a11, a21] + 
     T[a15, a34, a25, a34, a11, a22] - T[a15, a34, a25, a34, a11, a25] + 
     T[a15, a34, a25, a34, a11, a31] - T[a15, a34, a25, a34, a11, a34] + 
     T[a15, a34, a25, a34, a11, a37] - T[a15, a34, a25, a34, a21, a25] - 
     T[a15, a34, a25, a34, a22, a25] - T[a15, a34, a25, a34, a25, a21] - 
     T[a15, a34, a25, a34, a25, a22] + 2*T[a15, a34, a25, a34, a25, a25] - 
     T[a15, a34, a25, a34, a25, a31] + 2*T[a15, a34, a25, a34, a25, a34] - 
     T[a15, a34, a25, a34, a25, a37] - T[a15, a34, a25, a34, a31, a34] - 
     T[a15, a34, a25, a34, a34, a21] - T[a15, a34, a25, a34, a34, a22] + 
     2*T[a15, a34, a25, a34, a34, a25] - T[a15, a34, a25, a34, a34, a31] + 
     2*T[a15, a34, a25, a34, a34, a34] - T[a15, a34, a25, a34, a34, a37] - 
     T[a15, a34, a25, a34, a37, a34] - T[a15, a34, a25, a37, a34, a34] + 
     T[a15, a34, a31, a31, a31, a31] - T[a15, a34, a31, a34, a34, a34] - 
     T[a15, a34, a34, a11, a11, a21] - T[a15, a34, a34, a11, a11, a22] + 
     T[a15, a34, a34, a11, a11, a25] - T[a15, a34, a34, a11, a11, a31] + 
     T[a15, a34, a34, a11, a11, a34] - T[a15, a34, a34, a11, a11, a37] + 
     T[a15, a34, a34, a11, a21, a25] + T[a15, a34, a34, a11, a22, a25] + 
     T[a15, a34, a34, a11, a25, a21] + T[a15, a34, a34, a11, a25, a22] - 
     T[a15, a34, a34, a11, a25, a25] + T[a15, a34, a34, a11, a25, a31] - 
     2*T[a15, a34, a34, a11, a25, a34] + T[a15, a34, a34, a11, a25, a37] + 
     T[a15, a34, a34, a11, a31, a34] + T[a15, a34, a34, a11, a34, a21] + 
     T[a15, a34, a34, a11, a34, a22] - 2*T[a15, a34, a34, a11, a34, a25] + 
     T[a15, a34, a34, a11, a34, a31] - T[a15, a34, a34, a11, a34, a34] + 
     T[a15, a34, a34, a11, a34, a37] + T[a15, a34, a34, a11, a37, a34] - 
     T[a15, a34, a34, a21, a25, a25] - T[a15, a34, a34, a22, a25, a25] + 
     T[a15, a34, a34, a25, a11, a21] + T[a15, a34, a34, a25, a11, a22] - 
     T[a15, a34, a34, a25, a11, a25] + T[a15, a34, a34, a25, a11, a31] - 
     T[a15, a34, a34, a25, a11, a34] + T[a15, a34, a34, a25, a11, a37] - 
     T[a15, a34, a34, a25, a21, a25] - T[a15, a34, a34, a25, a22, a25] - 
     T[a15, a34, a34, a25, a25, a21] - T[a15, a34, a34, a25, a25, a22] + 
     2*T[a15, a34, a34, a25, a25, a25] - T[a15, a34, a34, a25, a25, a31] + 
     2*T[a15, a34, a34, a25, a25, a34] - T[a15, a34, a34, a25, a25, a37] - 
     T[a15, a34, a34, a25, a31, a34] - T[a15, a34, a34, a25, a34, a21] - 
     T[a15, a34, a34, a25, a34, a22] + 2*T[a15, a34, a34, a25, a34, a25] - 
     T[a15, a34, a34, a25, a34, a31] + 2*T[a15, a34, a34, a25, a34, a34] - 
     T[a15, a34, a34, a25, a34, a37] - T[a15, a34, a34, a25, a37, a34] - 
     T[a15, a34, a34, a31, a34, a34] + T[a15, a34, a34, a34, a11, a21] + 
     T[a15, a34, a34, a34, a11, a22] - T[a15, a34, a34, a34, a11, a25] + 
     T[a15, a34, a34, a34, a11, a31] - T[a15, a34, a34, a34, a11, a34] + 
     T[a15, a34, a34, a34, a11, a37] - T[a15, a34, a34, a34, a21, a25] - 
     T[a15, a34, a34, a34, a22, a25] - T[a15, a34, a34, a34, a25, a21] - 
     T[a15, a34, a34, a34, a25, a22] + 2*T[a15, a34, a34, a34, a25, a25] - 
     T[a15, a34, a34, a34, a25, a31] + 2*T[a15, a34, a34, a34, a25, a34] - 
     T[a15, a34, a34, a34, a25, a37] - T[a15, a34, a34, a34, a31, a34] - 
     T[a15, a34, a34, a34, a34, a21] - T[a15, a34, a34, a34, a34, a22] + 
     2*T[a15, a34, a34, a34, a34, a25] - T[a15, a34, a34, a34, a34, a31] + 
     2*T[a15, a34, a34, a34, a34, a34] - T[a15, a34, a34, a34, a34, a37] - 
     T[a15, a34, a34, a34, a37, a34] - T[a15, a34, a34, a37, a34, a34] - 
     T[a15, a34, a37, a34, a34, a34] + T[a15, a34, a37, a37, a37, a37] + 
     T[a15, a35, a12, a12, a12, a22] + T[a15, a35, a12, a12, a12, a23] - 
     T[a15, a35, a12, a12, a12, a26] + T[a15, a35, a12, a12, a12, a31] + 
     T[a15, a35, a12, a12, a12, a32] - T[a15, a35, a12, a12, a12, a35] - 
     T[a15, a35, a12, a12, a22, a26] - T[a15, a35, a12, a12, a23, a26] - 
     T[a15, a35, a12, a12, a26, a22] - T[a15, a35, a12, a12, a26, a23] + 
     T[a15, a35, a12, a12, a26, a26] - T[a15, a35, a12, a12, a26, a31] - 
     T[a15, a35, a12, a12, a26, a32] + 2*T[a15, a35, a12, a12, a26, a35] - 
     T[a15, a35, a12, a12, a31, a35] - T[a15, a35, a12, a12, a32, a35] - 
     T[a15, a35, a12, a12, a35, a22] - T[a15, a35, a12, a12, a35, a23] + 
     2*T[a15, a35, a12, a12, a35, a26] - T[a15, a35, a12, a12, a35, a31] - 
     T[a15, a35, a12, a12, a35, a32] + T[a15, a35, a12, a12, a35, a35] + 
     T[a15, a35, a12, a22, a26, a26] + T[a15, a35, a12, a23, a26, a26] - 
     T[a15, a35, a12, a26, a12, a22] - T[a15, a35, a12, a26, a12, a23] + 
     T[a15, a35, a12, a26, a12, a26] - T[a15, a35, a12, a26, a12, a31] - 
     T[a15, a35, a12, a26, a12, a32] + T[a15, a35, a12, a26, a12, a35] + 
     T[a15, a35, a12, a26, a22, a26] + T[a15, a35, a12, a26, a23, a26] + 
     T[a15, a35, a12, a26, a26, a22] + T[a15, a35, a12, a26, a26, a23] - 
     T[a15, a35, a12, a26, a26, a26] + T[a15, a35, a12, a26, a26, a31] + 
     T[a15, a35, a12, a26, a26, a32] - 2*T[a15, a35, a12, a26, a26, a35] + 
     T[a15, a35, a12, a26, a31, a35] + T[a15, a35, a12, a26, a32, a35] + 
     T[a15, a35, a12, a26, a35, a22] + T[a15, a35, a12, a26, a35, a23] - 
     2*T[a15, a35, a12, a26, a35, a26] + T[a15, a35, a12, a26, a35, a31] + 
     T[a15, a35, a12, a26, a35, a32] - 2*T[a15, a35, a12, a26, a35, a35] + 
     T[a15, a35, a12, a31, a35, a35] + T[a15, a35, a12, a32, a35, a35] - 
     T[a15, a35, a12, a35, a12, a22] - T[a15, a35, a12, a35, a12, a23] + 
     T[a15, a35, a12, a35, a12, a26] - T[a15, a35, a12, a35, a12, a31] - 
     T[a15, a35, a12, a35, a12, a32] + T[a15, a35, a12, a35, a12, a35] + 
     T[a15, a35, a12, a35, a22, a26] + T[a15, a35, a12, a35, a23, a26] + 
     T[a15, a35, a12, a35, a26, a22] + T[a15, a35, a12, a35, a26, a23] - 
     2*T[a15, a35, a12, a35, a26, a26] + T[a15, a35, a12, a35, a26, a31] + 
     T[a15, a35, a12, a35, a26, a32] - 2*T[a15, a35, a12, a35, a26, a35] + 
     T[a15, a35, a12, a35, a31, a35] + T[a15, a35, a12, a35, a32, a35] + 
     T[a15, a35, a12, a35, a35, a22] + T[a15, a35, a12, a35, a35, a23] - 
     2*T[a15, a35, a12, a35, a35, a26] + T[a15, a35, a12, a35, a35, a31] + 
     T[a15, a35, a12, a35, a35, a32] - T[a15, a35, a12, a35, a35, a35] + 
     T[a15, a35, a22, a22, a22, a22] - T[a15, a35, a22, a26, a26, a26] + 
     T[a15, a35, a23, a23, a23, a23] - T[a15, a35, a23, a26, a26, a26] - 
     T[a15, a35, a26, a12, a12, a22] - T[a15, a35, a26, a12, a12, a23] + 
     T[a15, a35, a26, a12, a12, a26] - T[a15, a35, a26, a12, a12, a31] - 
     T[a15, a35, a26, a12, a12, a32] + T[a15, a35, a26, a12, a12, a35] + 
     T[a15, a35, a26, a12, a22, a26] + T[a15, a35, a26, a12, a23, a26] + 
     T[a15, a35, a26, a12, a26, a22] + T[a15, a35, a26, a12, a26, a23] - 
     T[a15, a35, a26, a12, a26, a26] + T[a15, a35, a26, a12, a26, a31] + 
     T[a15, a35, a26, a12, a26, a32] - 2*T[a15, a35, a26, a12, a26, a35] + 
     T[a15, a35, a26, a12, a31, a35] + T[a15, a35, a26, a12, a32, a35] + 
     T[a15, a35, a26, a12, a35, a22] + T[a15, a35, a26, a12, a35, a23] - 
     2*T[a15, a35, a26, a12, a35, a26] + T[a15, a35, a26, a12, a35, a31] + 
     T[a15, a35, a26, a12, a35, a32] - T[a15, a35, a26, a12, a35, a35] - 
     T[a15, a35, a26, a22, a26, a26] - T[a15, a35, a26, a23, a26, a26] + 
     T[a15, a35, a26, a26, a12, a22] + T[a15, a35, a26, a26, a12, a23] - 
     T[a15, a35, a26, a26, a12, a26] + T[a15, a35, a26, a26, a12, a31] + 
     T[a15, a35, a26, a26, a12, a32] - T[a15, a35, a26, a26, a12, a35] - 
     T[a15, a35, a26, a26, a22, a26] - T[a15, a35, a26, a26, a23, a26] - 
     T[a15, a35, a26, a26, a26, a22] - T[a15, a35, a26, a26, a26, a23] + 
     2*T[a15, a35, a26, a26, a26, a26] - T[a15, a35, a26, a26, a26, a31] - 
     T[a15, a35, a26, a26, a26, a32] + 2*T[a15, a35, a26, a26, a26, a35] - 
     T[a15, a35, a26, a26, a31, a35] - T[a15, a35, a26, a26, a32, a35] - 
     T[a15, a35, a26, a26, a35, a22] - T[a15, a35, a26, a26, a35, a23] + 
     2*T[a15, a35, a26, a26, a35, a26] - T[a15, a35, a26, a26, a35, a31] - 
     T[a15, a35, a26, a26, a35, a32] + 2*T[a15, a35, a26, a26, a35, a35] - 
     T[a15, a35, a26, a31, a35, a35] - T[a15, a35, a26, a32, a35, a35] + 
     T[a15, a35, a26, a35, a12, a22] + T[a15, a35, a26, a35, a12, a23] - 
     T[a15, a35, a26, a35, a12, a26] + T[a15, a35, a26, a35, a12, a31] + 
     T[a15, a35, a26, a35, a12, a32] - T[a15, a35, a26, a35, a12, a35] - 
     T[a15, a35, a26, a35, a22, a26] - T[a15, a35, a26, a35, a23, a26] - 
     T[a15, a35, a26, a35, a26, a22] - T[a15, a35, a26, a35, a26, a23] + 
     2*T[a15, a35, a26, a35, a26, a26] - T[a15, a35, a26, a35, a26, a31] - 
     T[a15, a35, a26, a35, a26, a32] + 2*T[a15, a35, a26, a35, a26, a35] - 
     T[a15, a35, a26, a35, a31, a35] - T[a15, a35, a26, a35, a32, a35] - 
     T[a15, a35, a26, a35, a35, a22] - T[a15, a35, a26, a35, a35, a23] + 
     2*T[a15, a35, a26, a35, a35, a26] - T[a15, a35, a26, a35, a35, a31] - 
     T[a15, a35, a26, a35, a35, a32] + 2*T[a15, a35, a26, a35, a35, a35] + 
     T[a15, a35, a31, a31, a31, a31] - T[a15, a35, a31, a35, a35, a35] + 
     T[a15, a35, a32, a32, a32, a32] - T[a15, a35, a32, a35, a35, a35] - 
     T[a15, a35, a35, a12, a12, a22] - T[a15, a35, a35, a12, a12, a23] + 
     T[a15, a35, a35, a12, a12, a26] - T[a15, a35, a35, a12, a12, a31] - 
     T[a15, a35, a35, a12, a12, a32] + T[a15, a35, a35, a12, a12, a35] + 
     T[a15, a35, a35, a12, a22, a26] + T[a15, a35, a35, a12, a23, a26] + 
     T[a15, a35, a35, a12, a26, a22] + T[a15, a35, a35, a12, a26, a23] - 
     T[a15, a35, a35, a12, a26, a26] + T[a15, a35, a35, a12, a26, a31] + 
     T[a15, a35, a35, a12, a26, a32] - 2*T[a15, a35, a35, a12, a26, a35] + 
     T[a15, a35, a35, a12, a31, a35] + T[a15, a35, a35, a12, a32, a35] + 
     T[a15, a35, a35, a12, a35, a22] + T[a15, a35, a35, a12, a35, a23] - 
     2*T[a15, a35, a35, a12, a35, a26] + T[a15, a35, a35, a12, a35, a31] + 
     T[a15, a35, a35, a12, a35, a32] - T[a15, a35, a35, a12, a35, a35] - 
     T[a15, a35, a35, a22, a26, a26] - T[a15, a35, a35, a23, a26, a26] + 
     T[a15, a35, a35, a26, a12, a22] + T[a15, a35, a35, a26, a12, a23] - 
     T[a15, a35, a35, a26, a12, a26] + T[a15, a35, a35, a26, a12, a31] + 
     T[a15, a35, a35, a26, a12, a32] - T[a15, a35, a35, a26, a12, a35] - 
     T[a15, a35, a35, a26, a22, a26] - T[a15, a35, a35, a26, a23, a26] - 
     T[a15, a35, a35, a26, a26, a22] - T[a15, a35, a35, a26, a26, a23] + 
     2*T[a15, a35, a35, a26, a26, a26] - T[a15, a35, a35, a26, a26, a31] - 
     T[a15, a35, a35, a26, a26, a32] + 2*T[a15, a35, a35, a26, a26, a35] - 
     T[a15, a35, a35, a26, a31, a35] - T[a15, a35, a35, a26, a32, a35] - 
     T[a15, a35, a35, a26, a35, a22] - T[a15, a35, a35, a26, a35, a23] + 
     2*T[a15, a35, a35, a26, a35, a26] - T[a15, a35, a35, a26, a35, a31] - 
     T[a15, a35, a35, a26, a35, a32] + 2*T[a15, a35, a35, a26, a35, a35] - 
     T[a15, a35, a35, a31, a35, a35] - T[a15, a35, a35, a32, a35, a35] + 
     T[a15, a35, a35, a35, a12, a22] + T[a15, a35, a35, a35, a12, a23] - 
     T[a15, a35, a35, a35, a12, a26] + T[a15, a35, a35, a35, a12, a31] + 
     T[a15, a35, a35, a35, a12, a32] - T[a15, a35, a35, a35, a12, a35] - 
     T[a15, a35, a35, a35, a22, a26] - T[a15, a35, a35, a35, a23, a26] - 
     T[a15, a35, a35, a35, a26, a22] - T[a15, a35, a35, a35, a26, a23] + 
     2*T[a15, a35, a35, a35, a26, a26] - T[a15, a35, a35, a35, a26, a31] - 
     T[a15, a35, a35, a35, a26, a32] + 2*T[a15, a35, a35, a35, a26, a35] - 
     T[a15, a35, a35, a35, a31, a35] - T[a15, a35, a35, a35, a32, a35] - 
     T[a15, a35, a35, a35, a35, a22] - T[a15, a35, a35, a35, a35, a23] + 
     2*T[a15, a35, a35, a35, a35, a26] - T[a15, a35, a35, a35, a35, a31] - 
     T[a15, a35, a35, a35, a35, a32] + 2*T[a15, a35, a35, a35, a35, a35] - 
     T[a15, a64, a23, a23, a23, a23] + T[a15, a64, a23, a26, a26, a26] + 
     T[a15, a64, a26, a23, a23, a23] - T[a15, a64, a26, a26, a26, a26] - 
     T[a15, a64, a32, a32, a32, a32] + T[a15, a64, a32, a35, a35, a35] + 
     T[a15, a64, a35, a32, a32, a32] - T[a15, a64, a35, a35, a35, a35] + 
     T[a15, a64, a43, a21, a21, a21] + T[a15, a64, a43, a35, a35, a35] + 
     T[a15, a64, a45, a23, a23, a23] + T[a15, a64, a45, a37, a37, a37] + 
     T[a15, a64, a53, a26, a26, a26] + T[a15, a64, a53, a37, a37, a37] + 
     T[a15, a64, a55, a21, a21, a21] + T[a15, a64, a55, a32, a32, a32] - 
     T[a15, a64, a64, a23, a23, a23] + T[a15, a64, a64, a23, a26, a26] + 
     T[a15, a64, a64, a26, a23, a23] - T[a15, a64, a64, a26, a26, a26] - 
     T[a15, a64, a64, a32, a32, a32] + T[a15, a64, a64, a32, a35, a35] + 
     T[a15, a64, a64, a35, a32, a32] - T[a15, a64, a64, a35, a35, a35] - 
     T[a15, a64, a64, a43, a21, a21] + T[a15, a64, a64, a43, a35, a35] + 
     T[a15, a64, a64, a45, a23, a23] - T[a15, a64, a64, a45, a37, a37] + 
     T[a15, a64, a64, a53, a26, a26] - T[a15, a64, a64, a53, a37, a37] - 
     T[a15, a64, a64, a55, a21, a21] + T[a15, a64, a64, a55, a32, a32] - 
     T[a15, a64, a64, a64, a23, a23] + T[a15, a64, a64, a64, a23, a26] + 
     T[a15, a64, a64, a64, a26, a23] - T[a15, a64, a64, a64, a26, a26] - 
     T[a15, a64, a64, a64, a32, a32] + T[a15, a64, a64, a64, a32, a35] + 
     T[a15, a64, a64, a64, a35, a32] - T[a15, a64, a64, a64, a35, a35] + 
     T[a15, a64, a64, a64, a43, a21] + T[a15, a64, a64, a64, a43, a35] + 
     T[a15, a64, a64, a64, a45, a23] + T[a15, a64, a64, a64, a45, a37] + 
     T[a15, a64, a64, a64, a53, a26] + T[a15, a64, a64, a64, a53, a37] + 
     T[a15, a64, a64, a64, a55, a21] + T[a15, a64, a64, a64, a55, a32] - 
     T[a15, a66, a21, a21, a21, a21] + T[a15, a66, a21, a25, a25, a25] + 
     T[a15, a66, a25, a21, a21, a21] - T[a15, a66, a25, a25, a25, a25] - 
     T[a15, a66, a34, a34, a34, a34] + T[a15, a66, a34, a37, a37, a37] + 
     T[a15, a66, a37, a34, a34, a34] - T[a15, a66, a37, a37, a37, a37] + 
     T[a15, a66, a45, a23, a23, a23] + T[a15, a66, a45, a37, a37, a37] + 
     T[a15, a66, a47, a25, a25, a25] + T[a15, a66, a47, a32, a32, a32] + 
     T[a15, a66, a55, a21, a21, a21] + T[a15, a66, a55, a32, a32, a32] + 
     T[a15, a66, a57, a23, a23, a23] + T[a15, a66, a57, a34, a34, a34] - 
     T[a15, a66, a66, a21, a21, a21] + T[a15, a66, a66, a21, a25, a25] + 
     T[a15, a66, a66, a25, a21, a21] - T[a15, a66, a66, a25, a25, a25] - 
     T[a15, a66, a66, a34, a34, a34] + T[a15, a66, a66, a34, a37, a37] + 
     T[a15, a66, a66, a37, a34, a34] - T[a15, a66, a66, a37, a37, a37] - 
     T[a15, a66, a66, a45, a23, a23] + T[a15, a66, a66, a45, a37, a37] + 
     T[a15, a66, a66, a47, a25, a25] - T[a15, a66, a66, a47, a32, a32] + 
     T[a15, a66, a66, a55, a21, a21] - T[a15, a66, a66, a55, a32, a32] - 
     T[a15, a66, a66, a57, a23, a23] + T[a15, a66, a66, a57, a34, a34] - 
     T[a15, a66, a66, a66, a21, a21] + T[a15, a66, a66, a66, a21, a25] + 
     T[a15, a66, a66, a66, a25, a21] - T[a15, a66, a66, a66, a25, a25] - 
     T[a15, a66, a66, a66, a34, a34] + T[a15, a66, a66, a66, a34, a37] + 
     T[a15, a66, a66, a66, a37, a34] - T[a15, a66, a66, a66, a37, a37] + 
     T[a15, a66, a66, a66, a45, a23] + T[a15, a66, a66, a66, a45, a37] + 
     T[a15, a66, a66, a66, a47, a25] + T[a15, a66, a66, a66, a47, a32] + 
     T[a15, a66, a66, a66, a55, a21] + T[a15, a66, a66, a66, a55, a32] + 
     T[a15, a66, a66, a66, a57, a23] + T[a15, a66, a66, a66, a57, a34] - 
     2*T[a16, a12, a12, a12, a12, a22] - 2*T[a16, a12, a12, a12, a12, a23] + 
     2*T[a16, a12, a12, a12, a12, a26] - 2*T[a16, a12, a12, a12, a12, a31] - 
     2*T[a16, a12, a12, a12, a12, a32] + 2*T[a16, a12, a12, a12, a12, a35] + 
     T[a16, a12, a12, a12, a16, a23] - T[a16, a12, a12, a12, a16, a26] - 
     T[a16, a12, a12, a12, a16, a27] + T[a16, a12, a12, a12, a16, a32] - 
     T[a16, a12, a12, a12, a16, a35] - T[a16, a12, a12, a12, a16, a36] - 
     T[a16, a12, a12, a12, a22, a22] + T[a16, a12, a12, a12, a22, a26] + 
     T[a16, a12, a12, a12, a23, a26] + T[a16, a12, a12, a12, a23, a36] + 
     T[a16, a12, a12, a12, a26, a22] + T[a16, a12, a12, a12, a26, a23] - 
     T[a16, a12, a12, a12, a26, a26] + 2*T[a16, a12, a12, a12, a26, a31] + 
     T[a16, a12, a12, a12, a26, a32] - 2*T[a16, a12, a12, a12, a26, a35] - 
     T[a16, a12, a12, a12, a31, a31] + T[a16, a12, a12, a12, a31, a35] + 
     T[a16, a12, a12, a12, a32, a27] + T[a16, a12, a12, a12, a32, a35] + 
     2*T[a16, a12, a12, a12, a35, a22] + T[a16, a12, a12, a12, a35, a23] - 
     2*T[a16, a12, a12, a12, a35, a26] + T[a16, a12, a12, a12, a35, a31] + 
     T[a16, a12, a12, a12, a35, a32] - T[a16, a12, a12, a12, a35, a35] + 
     T[a16, a12, a12, a12, a44, a22] + T[a16, a12, a12, a12, a44, a36] + 
     T[a16, a12, a12, a12, a54, a27] + T[a16, a12, a12, a12, a54, a31] + 
     T[a16, a12, a12, a16, a12, a22] + T[a16, a12, a12, a16, a12, a23] - 
     T[a16, a12, a12, a16, a12, a26] + T[a16, a12, a12, a16, a12, a31] + 
     T[a16, a12, a12, a16, a12, a32] - T[a16, a12, a12, a16, a12, a35] - 
     T[a16, a12, a12, a16, a16, a23] + T[a16, a12, a12, a16, a16, a26] + 
     T[a16, a12, a12, a16, a16, a27] - T[a16, a12, a12, a16, a16, a32] + 
     T[a16, a12, a12, a16, a16, a35] + T[a16, a12, a12, a16, a16, a36] - 
     T[a16, a12, a12, a16, a23, a36] - T[a16, a12, a12, a16, a26, a31] + 
     T[a16, a12, a12, a16, a27, a27] - T[a16, a12, a12, a16, a32, a27] - 
     T[a16, a12, a12, a16, a35, a22] + T[a16, a12, a12, a16, a36, a36] - 
     T[a16, a12, a12, a16, a44, a22] - T[a16, a12, a12, a16, a44, a36] - 
     T[a16, a12, a12, a16, a54, a27] - T[a16, a12, a12, a16, a54, a31] - 
     T[a16, a12, a12, a22, a22, a22] - T[a16, a12, a12, a22, a26, a26] - 
     T[a16, a12, a12, a23, a26, a26] - T[a16, a12, a12, a23, a36, a36] + 
     T[a16, a12, a12, a26, a12, a22] + T[a16, a12, a12, a26, a12, a23] - 
     T[a16, a12, a12, a26, a12, a26] + T[a16, a12, a12, a26, a12, a31] + 
     T[a16, a12, a12, a26, a12, a32] - T[a16, a12, a12, a26, a12, a35] - 
     T[a16, a12, a12, a26, a22, a26] - T[a16, a12, a12, a26, a23, a26] - 
     T[a16, a12, a12, a26, a26, a22] - T[a16, a12, a12, a26, a26, a23] + 
     T[a16, a12, a12, a26, a26, a26] - T[a16, a12, a12, a26, a26, a31] - 
     T[a16, a12, a12, a26, a26, a32] + 2*T[a16, a12, a12, a26, a26, a35] + 
     T[a16, a12, a12, a26, a31, a31] - T[a16, a12, a12, a26, a31, a35] - 
     T[a16, a12, a12, a26, a32, a35] - T[a16, a12, a12, a26, a35, a22] - 
     T[a16, a12, a12, a26, a35, a23] + 2*T[a16, a12, a12, a26, a35, a26] - 
     T[a16, a12, a12, a26, a35, a31] - T[a16, a12, a12, a26, a35, a32] + 
     2*T[a16, a12, a12, a26, a35, a35] - T[a16, a12, a12, a31, a31, a31] - 
     T[a16, a12, a12, a31, a35, a35] - T[a16, a12, a12, a32, a27, a27] - 
     T[a16, a12, a12, a32, a35, a35] + T[a16, a12, a12, a35, a12, a22] + 
     T[a16, a12, a12, a35, a12, a23] - T[a16, a12, a12, a35, a12, a26] + 
     T[a16, a12, a12, a35, a12, a31] + T[a16, a12, a12, a35, a12, a32] - 
     T[a16, a12, a12, a35, a12, a35] + T[a16, a12, a12, a35, a22, a22] - 
     T[a16, a12, a12, a35, a22, a26] - T[a16, a12, a12, a35, a23, a26] - 
     T[a16, a12, a12, a35, a26, a22] - T[a16, a12, a12, a35, a26, a23] + 
     2*T[a16, a12, a12, a35, a26, a26] - T[a16, a12, a12, a35, a26, a31] - 
     T[a16, a12, a12, a35, a26, a32] + 2*T[a16, a12, a12, a35, a26, a35] - 
     T[a16, a12, a12, a35, a31, a35] - T[a16, a12, a12, a35, a32, a35] - 
     T[a16, a12, a12, a35, a35, a22] - T[a16, a12, a12, a35, a35, a23] + 
     2*T[a16, a12, a12, a35, a35, a26] - T[a16, a12, a12, a35, a35, a31] - 
     T[a16, a12, a12, a35, a35, a32] + T[a16, a12, a12, a35, a35, a35] + 
     T[a16, a12, a12, a44, a22, a22] - T[a16, a12, a12, a44, a36, a36] - 
     T[a16, a12, a12, a54, a27, a27] + T[a16, a12, a12, a54, a31, a31] + 
     T[a16, a12, a16, a12, a12, a22] + T[a16, a12, a16, a12, a12, a23] - 
     T[a16, a12, a16, a12, a12, a26] + T[a16, a12, a16, a12, a12, a31] + 
     T[a16, a12, a16, a12, a12, a32] - T[a16, a12, a16, a12, a12, a35] - 
     T[a16, a12, a16, a12, a16, a23] + T[a16, a12, a16, a12, a16, a26] + 
     T[a16, a12, a16, a12, a16, a27] - T[a16, a12, a16, a12, a16, a32] + 
     T[a16, a12, a16, a12, a16, a35] + T[a16, a12, a16, a12, a16, a36] + 
     T[a16, a12, a16, a12, a22, a22] - T[a16, a12, a16, a12, a23, a36] - 
     T[a16, a12, a16, a12, a26, a31] + T[a16, a12, a16, a12, a31, a31] - 
     T[a16, a12, a16, a12, a32, a27] - T[a16, a12, a16, a12, a35, a22] - 
     T[a16, a12, a16, a12, a44, a22] - T[a16, a12, a16, a12, a44, a36] - 
     T[a16, a12, a16, a12, a54, a27] - T[a16, a12, a16, a12, a54, a31] - 
     T[a16, a12, a16, a16, a12, a22] - T[a16, a12, a16, a16, a12, a23] + 
     T[a16, a12, a16, a16, a12, a26] - T[a16, a12, a16, a16, a12, a31] - 
     T[a16, a12, a16, a16, a12, a32] + T[a16, a12, a16, a16, a12, a35] + 
     T[a16, a12, a16, a16, a16, a23] - T[a16, a12, a16, a16, a16, a26] - 
     T[a16, a12, a16, a16, a16, a27] + T[a16, a12, a16, a16, a16, a32] - 
     T[a16, a12, a16, a16, a16, a35] - T[a16, a12, a16, a16, a16, a36] + 
     T[a16, a12, a16, a16, a23, a36] + T[a16, a12, a16, a16, a26, a31] - 
     T[a16, a12, a16, a16, a27, a27] + T[a16, a12, a16, a16, a32, a27] + 
     T[a16, a12, a16, a16, a35, a22] - T[a16, a12, a16, a16, a36, a36] + 
     T[a16, a12, a16, a16, a44, a22] + T[a16, a12, a16, a16, a44, a36] + 
     T[a16, a12, a16, a16, a54, a27] + T[a16, a12, a16, a16, a54, a31] + 
     T[a16, a12, a16, a23, a36, a36] - T[a16, a12, a16, a26, a31, a31] - 
     T[a16, a12, a16, a27, a27, a27] + T[a16, a12, a16, a32, a27, a27] - 
     T[a16, a12, a16, a35, a22, a22] - T[a16, a12, a16, a36, a36, a36] - 
     T[a16, a12, a16, a44, a22, a22] + T[a16, a12, a16, a44, a36, a36] + 
     T[a16, a12, a16, a54, a27, a27] - T[a16, a12, a16, a54, a31, a31] - 
     T[a16, a12, a22, a22, a22, a22] + T[a16, a12, a22, a26, a26, a26] + 
     T[a16, a12, a23, a26, a26, a26] + T[a16, a12, a23, a36, a36, a36] + 
     T[a16, a12, a26, a12, a12, a22] + T[a16, a12, a26, a12, a12, a23] - 
     T[a16, a12, a26, a12, a12, a26] + T[a16, a12, a26, a12, a12, a31] + 
     T[a16, a12, a26, a12, a12, a32] - T[a16, a12, a26, a12, a12, a35] - 
     T[a16, a12, a26, a12, a22, a26] - T[a16, a12, a26, a12, a23, a26] - 
     T[a16, a12, a26, a12, a26, a22] - T[a16, a12, a26, a12, a26, a23] + 
     T[a16, a12, a26, a12, a26, a26] - T[a16, a12, a26, a12, a26, a31] - 
     T[a16, a12, a26, a12, a26, a32] + 2*T[a16, a12, a26, a12, a26, a35] - 
     T[a16, a12, a26, a12, a31, a35] - T[a16, a12, a26, a12, a32, a35] - 
     T[a16, a12, a26, a12, a35, a22] - T[a16, a12, a26, a12, a35, a23] + 
     2*T[a16, a12, a26, a12, a35, a26] - T[a16, a12, a26, a12, a35, a31] - 
     T[a16, a12, a26, a12, a35, a32] + T[a16, a12, a26, a12, a35, a35] + 
     T[a16, a12, a26, a22, a26, a26] + T[a16, a12, a26, a23, a26, a26] - 
     T[a16, a12, a26, a26, a12, a22] - T[a16, a12, a26, a26, a12, a23] + 
     T[a16, a12, a26, a26, a12, a26] - T[a16, a12, a26, a26, a12, a31] - 
     T[a16, a12, a26, a26, a12, a32] + T[a16, a12, a26, a26, a12, a35] + 
     T[a16, a12, a26, a26, a22, a26] + T[a16, a12, a26, a26, a23, a26] + 
     T[a16, a12, a26, a26, a26, a22] + T[a16, a12, a26, a26, a26, a23] - 
     T[a16, a12, a26, a26, a26, a26] + T[a16, a12, a26, a26, a26, a31] + 
     T[a16, a12, a26, a26, a26, a32] - 2*T[a16, a12, a26, a26, a26, a35] + 
     T[a16, a12, a26, a26, a31, a35] + T[a16, a12, a26, a26, a32, a35] + 
     T[a16, a12, a26, a26, a35, a22] + T[a16, a12, a26, a26, a35, a23] - 
     2*T[a16, a12, a26, a26, a35, a26] + T[a16, a12, a26, a26, a35, a31] + 
     T[a16, a12, a26, a26, a35, a32] - 2*T[a16, a12, a26, a26, a35, a35] + 
     T[a16, a12, a26, a31, a31, a31] + T[a16, a12, a26, a31, a35, a35] + 
     T[a16, a12, a26, a32, a35, a35] - T[a16, a12, a26, a35, a12, a22] - 
     T[a16, a12, a26, a35, a12, a23] + T[a16, a12, a26, a35, a12, a26] - 
     T[a16, a12, a26, a35, a12, a31] - T[a16, a12, a26, a35, a12, a32] + 
     T[a16, a12, a26, a35, a12, a35] + T[a16, a12, a26, a35, a22, a26] + 
     T[a16, a12, a26, a35, a23, a26] + T[a16, a12, a26, a35, a26, a22] + 
     T[a16, a12, a26, a35, a26, a23] - 2*T[a16, a12, a26, a35, a26, a26] + 
     T[a16, a12, a26, a35, a26, a31] + T[a16, a12, a26, a35, a26, a32] - 
     2*T[a16, a12, a26, a35, a26, a35] + T[a16, a12, a26, a35, a31, a35] + 
     T[a16, a12, a26, a35, a32, a35] + T[a16, a12, a26, a35, a35, a22] + 
     T[a16, a12, a26, a35, a35, a23] - 2*T[a16, a12, a26, a35, a35, a26] + 
     T[a16, a12, a26, a35, a35, a31] + T[a16, a12, a26, a35, a35, a32] - 
     2*T[a16, a12, a26, a35, a35, a35] - T[a16, a12, a31, a31, a31, a31] + 
     T[a16, a12, a31, a35, a35, a35] + T[a16, a12, a32, a27, a27, a27] + 
     T[a16, a12, a32, a35, a35, a35] + T[a16, a12, a35, a12, a12, a22] + 
     T[a16, a12, a35, a12, a12, a23] - T[a16, a12, a35, a12, a12, a26] + 
     T[a16, a12, a35, a12, a12, a31] + T[a16, a12, a35, a12, a12, a32] - 
     T[a16, a12, a35, a12, a12, a35] - T[a16, a12, a35, a12, a22, a26] - 
     T[a16, a12, a35, a12, a23, a26] - T[a16, a12, a35, a12, a26, a22] - 
     T[a16, a12, a35, a12, a26, a23] + T[a16, a12, a35, a12, a26, a26] - 
     T[a16, a12, a35, a12, a26, a31] - T[a16, a12, a35, a12, a26, a32] + 
     2*T[a16, a12, a35, a12, a26, a35] - T[a16, a12, a35, a12, a31, a35] - 
     T[a16, a12, a35, a12, a32, a35] - T[a16, a12, a35, a12, a35, a22] - 
     T[a16, a12, a35, a12, a35, a23] + 2*T[a16, a12, a35, a12, a35, a26] - 
     T[a16, a12, a35, a12, a35, a31] - T[a16, a12, a35, a12, a35, a32] + 
     T[a16, a12, a35, a12, a35, a35] + T[a16, a12, a35, a22, a22, a22] + 
     T[a16, a12, a35, a22, a26, a26] + T[a16, a12, a35, a23, a26, a26] - 
     T[a16, a12, a35, a26, a12, a22] - T[a16, a12, a35, a26, a12, a23] + 
     T[a16, a12, a35, a26, a12, a26] - T[a16, a12, a35, a26, a12, a31] - 
     T[a16, a12, a35, a26, a12, a32] + T[a16, a12, a35, a26, a12, a35] + 
     T[a16, a12, a35, a26, a22, a26] + T[a16, a12, a35, a26, a23, a26] + 
     T[a16, a12, a35, a26, a26, a22] + T[a16, a12, a35, a26, a26, a23] - 
     2*T[a16, a12, a35, a26, a26, a26] + T[a16, a12, a35, a26, a26, a31] + 
     T[a16, a12, a35, a26, a26, a32] - 2*T[a16, a12, a35, a26, a26, a35] + 
     T[a16, a12, a35, a26, a31, a35] + T[a16, a12, a35, a26, a32, a35] + 
     T[a16, a12, a35, a26, a35, a22] + T[a16, a12, a35, a26, a35, a23] - 
     2*T[a16, a12, a35, a26, a35, a26] + T[a16, a12, a35, a26, a35, a31] + 
     T[a16, a12, a35, a26, a35, a32] - 2*T[a16, a12, a35, a26, a35, a35] + 
     T[a16, a12, a35, a31, a35, a35] + T[a16, a12, a35, a32, a35, a35] - 
     T[a16, a12, a35, a35, a12, a22] - T[a16, a12, a35, a35, a12, a23] + 
     T[a16, a12, a35, a35, a12, a26] - T[a16, a12, a35, a35, a12, a31] - 
     T[a16, a12, a35, a35, a12, a32] + T[a16, a12, a35, a35, a12, a35] + 
     T[a16, a12, a35, a35, a22, a26] + T[a16, a12, a35, a35, a23, a26] + 
     T[a16, a12, a35, a35, a26, a22] + T[a16, a12, a35, a35, a26, a23] - 
     2*T[a16, a12, a35, a35, a26, a26] + T[a16, a12, a35, a35, a26, a31] + 
     T[a16, a12, a35, a35, a26, a32] - 2*T[a16, a12, a35, a35, a26, a35] + 
     T[a16, a12, a35, a35, a31, a35] + T[a16, a12, a35, a35, a32, a35] + 
     T[a16, a12, a35, a35, a35, a22] + T[a16, a12, a35, a35, a35, a23] - 
     2*T[a16, a12, a35, a35, a35, a26] + T[a16, a12, a35, a35, a35, a31] + 
     T[a16, a12, a35, a35, a35, a32] - T[a16, a12, a35, a35, a35, a35] + 
     T[a16, a12, a44, a22, a22, a22] + T[a16, a12, a44, a36, a36, a36] + 
     T[a16, a12, a54, a27, a27, a27] + T[a16, a12, a54, a31, a31, a31] - 
     2*T[a16, a13, a13, a13, a13, a23] - 2*T[a16, a13, a13, a13, a13, a24] + 
     2*T[a16, a13, a13, a13, a13, a27] - 2*T[a16, a13, a13, a13, a13, a32] - 
     2*T[a16, a13, a13, a13, a13, a33] + 2*T[a16, a13, a13, a13, a13, a36] + 
     T[a16, a13, a13, a13, a16, a23] - T[a16, a13, a13, a13, a16, a26] - 
     T[a16, a13, a13, a13, a16, a27] + T[a16, a13, a13, a13, a16, a32] - 
     T[a16, a13, a13, a13, a16, a35] - T[a16, a13, a13, a13, a16, a36] + 
     T[a16, a13, a13, a13, a23, a27] + T[a16, a13, a13, a13, a23, a35] - 
     T[a16, a13, a13, a13, a24, a24] + T[a16, a13, a13, a13, a24, a27] + 
     T[a16, a13, a13, a13, a27, a23] + T[a16, a13, a13, a13, a27, a24] - 
     T[a16, a13, a13, a13, a27, a27] + T[a16, a13, a13, a13, a27, a32] + 
     2*T[a16, a13, a13, a13, a27, a33] - 2*T[a16, a13, a13, a13, a27, a36] + 
     T[a16, a13, a13, a13, a32, a26] + T[a16, a13, a13, a13, a32, a36] - 
     T[a16, a13, a13, a13, a33, a33] + T[a16, a13, a13, a13, a33, a36] + 
     T[a16, a13, a13, a13, a36, a23] + 2*T[a16, a13, a13, a13, a36, a24] - 
     2*T[a16, a13, a13, a13, a36, a27] + T[a16, a13, a13, a13, a36, a32] + 
     T[a16, a13, a13, a13, a36, a33] - T[a16, a13, a13, a13, a36, a36] + 
     T[a16, a13, a13, a13, a41, a26] + T[a16, a13, a13, a13, a41, a33] + 
     T[a16, a13, a13, a13, a51, a24] + T[a16, a13, a13, a13, a51, a35] + 
     T[a16, a13, a13, a16, a13, a23] + T[a16, a13, a13, a16, a13, a24] - 
     T[a16, a13, a13, a16, a13, a27] + T[a16, a13, a13, a16, a13, a32] + 
     T[a16, a13, a13, a16, a13, a33] - T[a16, a13, a13, a16, a13, a36] - 
     T[a16, a13, a13, a16, a16, a23] + T[a16, a13, a13, a16, a16, a26] + 
     T[a16, a13, a13, a16, a16, a27] - T[a16, a13, a13, a16, a16, a32] + 
     T[a16, a13, a13, a16, a16, a35] + T[a16, a13, a13, a16, a16, a36] - 
     T[a16, a13, a13, a16, a23, a35] + T[a16, a13, a13, a16, a26, a26] - 
     T[a16, a13, a13, a16, a27, a33] - T[a16, a13, a13, a16, a32, a26] + 
     T[a16, a13, a13, a16, a35, a35] - T[a16, a13, a13, a16, a36, a24] - 
     T[a16, a13, a13, a16, a41, a26] - T[a16, a13, a13, a16, a41, a33] - 
     T[a16, a13, a13, a16, a51, a24] - T[a16, a13, a13, a16, a51, a35] - 
     T[a16, a13, a13, a23, a27, a27] - T[a16, a13, a13, a23, a35, a35] - 
     T[a16, a13, a13, a24, a24, a24] - T[a16, a13, a13, a24, a27, a27] + 
     T[a16, a13, a13, a27, a13, a23] + T[a16, a13, a13, a27, a13, a24] - 
     T[a16, a13, a13, a27, a13, a27] + T[a16, a13, a13, a27, a13, a32] + 
     T[a16, a13, a13, a27, a13, a33] - T[a16, a13, a13, a27, a13, a36] - 
     T[a16, a13, a13, a27, a23, a27] - T[a16, a13, a13, a27, a24, a27] - 
     T[a16, a13, a13, a27, a27, a23] - T[a16, a13, a13, a27, a27, a24] + 
     T[a16, a13, a13, a27, a27, a27] - T[a16, a13, a13, a27, a27, a32] - 
     T[a16, a13, a13, a27, a27, a33] + 2*T[a16, a13, a13, a27, a27, a36] - 
     T[a16, a13, a13, a27, a32, a36] + T[a16, a13, a13, a27, a33, a33] - 
     T[a16, a13, a13, a27, a33, a36] - T[a16, a13, a13, a27, a36, a23] - 
     T[a16, a13, a13, a27, a36, a24] + 2*T[a16, a13, a13, a27, a36, a27] - 
     T[a16, a13, a13, a27, a36, a32] - T[a16, a13, a13, a27, a36, a33] + 
     2*T[a16, a13, a13, a27, a36, a36] - T[a16, a13, a13, a32, a26, a26] - 
     T[a16, a13, a13, a32, a36, a36] - T[a16, a13, a13, a33, a33, a33] - 
     T[a16, a13, a13, a33, a36, a36] + T[a16, a13, a13, a36, a13, a23] + 
     T[a16, a13, a13, a36, a13, a24] - T[a16, a13, a13, a36, a13, a27] + 
     T[a16, a13, a13, a36, a13, a32] + T[a16, a13, a13, a36, a13, a33] - 
     T[a16, a13, a13, a36, a13, a36] - T[a16, a13, a13, a36, a23, a27] + 
     T[a16, a13, a13, a36, a24, a24] - T[a16, a13, a13, a36, a24, a27] - 
     T[a16, a13, a13, a36, a27, a23] - T[a16, a13, a13, a36, a27, a24] + 
     2*T[a16, a13, a13, a36, a27, a27] - T[a16, a13, a13, a36, a27, a32] - 
     T[a16, a13, a13, a36, a27, a33] + 2*T[a16, a13, a13, a36, a27, a36] - 
     T[a16, a13, a13, a36, a32, a36] - T[a16, a13, a13, a36, a33, a36] - 
     T[a16, a13, a13, a36, a36, a23] - T[a16, a13, a13, a36, a36, a24] + 
     2*T[a16, a13, a13, a36, a36, a27] - T[a16, a13, a13, a36, a36, a32] - 
     T[a16, a13, a13, a36, a36, a33] + T[a16, a13, a13, a36, a36, a36] - 
     T[a16, a13, a13, a41, a26, a26] + T[a16, a13, a13, a41, a33, a33] + 
     T[a16, a13, a13, a51, a24, a24] - T[a16, a13, a13, a51, a35, a35] + 
     T[a16, a13, a16, a13, a13, a23] + T[a16, a13, a16, a13, a13, a24] - 
     T[a16, a13, a16, a13, a13, a27] + T[a16, a13, a16, a13, a13, a32] + 
     T[a16, a13, a16, a13, a13, a33] - T[a16, a13, a16, a13, a13, a36] - 
     T[a16, a13, a16, a13, a16, a23] + T[a16, a13, a16, a13, a16, a26] + 
     T[a16, a13, a16, a13, a16, a27] - T[a16, a13, a16, a13, a16, a32] + 
     T[a16, a13, a16, a13, a16, a35] + T[a16, a13, a16, a13, a16, a36] - 
     T[a16, a13, a16, a13, a23, a35] + T[a16, a13, a16, a13, a24, a24] - 
     T[a16, a13, a16, a13, a27, a33] - T[a16, a13, a16, a13, a32, a26] + 
     T[a16, a13, a16, a13, a33, a33] - T[a16, a13, a16, a13, a36, a24] - 
     T[a16, a13, a16, a13, a41, a26] - T[a16, a13, a16, a13, a41, a33] - 
     T[a16, a13, a16, a13, a51, a24] - T[a16, a13, a16, a13, a51, a35] - 
     T[a16, a13, a16, a16, a13, a23] - T[a16, a13, a16, a16, a13, a24] + 
     T[a16, a13, a16, a16, a13, a27] - T[a16, a13, a16, a16, a13, a32] - 
     T[a16, a13, a16, a16, a13, a33] + T[a16, a13, a16, a16, a13, a36] + 
     T[a16, a13, a16, a16, a16, a23] - T[a16, a13, a16, a16, a16, a26] - 
     T[a16, a13, a16, a16, a16, a27] + T[a16, a13, a16, a16, a16, a32] - 
     T[a16, a13, a16, a16, a16, a35] - T[a16, a13, a16, a16, a16, a36] + 
     T[a16, a13, a16, a16, a23, a35] - T[a16, a13, a16, a16, a26, a26] + 
     T[a16, a13, a16, a16, a27, a33] + T[a16, a13, a16, a16, a32, a26] - 
     T[a16, a13, a16, a16, a35, a35] + T[a16, a13, a16, a16, a36, a24] + 
     T[a16, a13, a16, a16, a41, a26] + T[a16, a13, a16, a16, a41, a33] + 
     T[a16, a13, a16, a16, a51, a24] + T[a16, a13, a16, a16, a51, a35] + 
     T[a16, a13, a16, a23, a35, a35] - T[a16, a13, a16, a26, a26, a26] - 
     T[a16, a13, a16, a27, a33, a33] + T[a16, a13, a16, a32, a26, a26] - 
     T[a16, a13, a16, a35, a35, a35] - T[a16, a13, a16, a36, a24, a24] + 
     T[a16, a13, a16, a41, a26, a26] - T[a16, a13, a16, a41, a33, a33] - 
     T[a16, a13, a16, a51, a24, a24] + T[a16, a13, a16, a51, a35, a35] + 
     T[a16, a13, a23, a27, a27, a27] + T[a16, a13, a23, a35, a35, a35] - 
     T[a16, a13, a24, a24, a24, a24] + T[a16, a13, a24, a27, a27, a27] + 
     T[a16, a13, a27, a13, a13, a23] + T[a16, a13, a27, a13, a13, a24] - 
     T[a16, a13, a27, a13, a13, a27] + T[a16, a13, a27, a13, a13, a32] + 
     T[a16, a13, a27, a13, a13, a33] - T[a16, a13, a27, a13, a13, a36] - 
     T[a16, a13, a27, a13, a23, a27] - T[a16, a13, a27, a13, a24, a27] - 
     T[a16, a13, a27, a13, a27, a23] - T[a16, a13, a27, a13, a27, a24] + 
     T[a16, a13, a27, a13, a27, a27] - T[a16, a13, a27, a13, a27, a32] - 
     T[a16, a13, a27, a13, a27, a33] + 2*T[a16, a13, a27, a13, a27, a36] - 
     T[a16, a13, a27, a13, a32, a36] - T[a16, a13, a27, a13, a33, a36] - 
     T[a16, a13, a27, a13, a36, a23] - T[a16, a13, a27, a13, a36, a24] + 
     2*T[a16, a13, a27, a13, a36, a27] - T[a16, a13, a27, a13, a36, a32] - 
     T[a16, a13, a27, a13, a36, a33] + T[a16, a13, a27, a13, a36, a36] + 
     T[a16, a13, a27, a23, a27, a27] + T[a16, a13, a27, a24, a27, a27] - 
     T[a16, a13, a27, a27, a13, a23] - T[a16, a13, a27, a27, a13, a24] + 
     T[a16, a13, a27, a27, a13, a27] - T[a16, a13, a27, a27, a13, a32] - 
     T[a16, a13, a27, a27, a13, a33] + T[a16, a13, a27, a27, a13, a36] + 
     T[a16, a13, a27, a27, a23, a27] + T[a16, a13, a27, a27, a24, a27] + 
     T[a16, a13, a27, a27, a27, a23] + T[a16, a13, a27, a27, a27, a24] - 
     T[a16, a13, a27, a27, a27, a27] + T[a16, a13, a27, a27, a27, a32] + 
     T[a16, a13, a27, a27, a27, a33] - 2*T[a16, a13, a27, a27, a27, a36] + 
     T[a16, a13, a27, a27, a32, a36] + T[a16, a13, a27, a27, a33, a36] + 
     T[a16, a13, a27, a27, a36, a23] + T[a16, a13, a27, a27, a36, a24] - 
     2*T[a16, a13, a27, a27, a36, a27] + T[a16, a13, a27, a27, a36, a32] + 
     T[a16, a13, a27, a27, a36, a33] - 2*T[a16, a13, a27, a27, a36, a36] + 
     T[a16, a13, a27, a32, a36, a36] + T[a16, a13, a27, a33, a33, a33] + 
     T[a16, a13, a27, a33, a36, a36] - T[a16, a13, a27, a36, a13, a23] - 
     T[a16, a13, a27, a36, a13, a24] + T[a16, a13, a27, a36, a13, a27] - 
     T[a16, a13, a27, a36, a13, a32] - T[a16, a13, a27, a36, a13, a33] + 
     T[a16, a13, a27, a36, a13, a36] + T[a16, a13, a27, a36, a23, a27] + 
     T[a16, a13, a27, a36, a24, a27] + T[a16, a13, a27, a36, a27, a23] + 
     T[a16, a13, a27, a36, a27, a24] - 2*T[a16, a13, a27, a36, a27, a27] + 
     T[a16, a13, a27, a36, a27, a32] + T[a16, a13, a27, a36, a27, a33] - 
     2*T[a16, a13, a27, a36, a27, a36] + T[a16, a13, a27, a36, a32, a36] + 
     T[a16, a13, a27, a36, a33, a36] + T[a16, a13, a27, a36, a36, a23] + 
     T[a16, a13, a27, a36, a36, a24] - 2*T[a16, a13, a27, a36, a36, a27] + 
     T[a16, a13, a27, a36, a36, a32] + T[a16, a13, a27, a36, a36, a33] - 
     2*T[a16, a13, a27, a36, a36, a36] + T[a16, a13, a32, a26, a26, a26] + 
     T[a16, a13, a32, a36, a36, a36] - T[a16, a13, a33, a33, a33, a33] + 
     T[a16, a13, a33, a36, a36, a36] + T[a16, a13, a36, a13, a13, a23] + 
     T[a16, a13, a36, a13, a13, a24] - T[a16, a13, a36, a13, a13, a27] + 
     T[a16, a13, a36, a13, a13, a32] + T[a16, a13, a36, a13, a13, a33] - 
     T[a16, a13, a36, a13, a13, a36] - T[a16, a13, a36, a13, a23, a27] - 
     T[a16, a13, a36, a13, a24, a27] - T[a16, a13, a36, a13, a27, a23] - 
     T[a16, a13, a36, a13, a27, a24] + T[a16, a13, a36, a13, a27, a27] - 
     T[a16, a13, a36, a13, a27, a32] - T[a16, a13, a36, a13, a27, a33] + 
     2*T[a16, a13, a36, a13, a27, a36] - T[a16, a13, a36, a13, a32, a36] - 
     T[a16, a13, a36, a13, a33, a36] - T[a16, a13, a36, a13, a36, a23] - 
     T[a16, a13, a36, a13, a36, a24] + 2*T[a16, a13, a36, a13, a36, a27] - 
     T[a16, a13, a36, a13, a36, a32] - T[a16, a13, a36, a13, a36, a33] + 
     T[a16, a13, a36, a13, a36, a36] + T[a16, a13, a36, a23, a27, a27] + 
     T[a16, a13, a36, a24, a24, a24] + T[a16, a13, a36, a24, a27, a27] - 
     T[a16, a13, a36, a27, a13, a23] - T[a16, a13, a36, a27, a13, a24] + 
     T[a16, a13, a36, a27, a13, a27] - T[a16, a13, a36, a27, a13, a32] - 
     T[a16, a13, a36, a27, a13, a33] + T[a16, a13, a36, a27, a13, a36] + 
     T[a16, a13, a36, a27, a23, a27] + T[a16, a13, a36, a27, a24, a27] + 
     T[a16, a13, a36, a27, a27, a23] + T[a16, a13, a36, a27, a27, a24] - 
     2*T[a16, a13, a36, a27, a27, a27] + T[a16, a13, a36, a27, a27, a32] + 
     T[a16, a13, a36, a27, a27, a33] - 2*T[a16, a13, a36, a27, a27, a36] + 
     T[a16, a13, a36, a27, a32, a36] + T[a16, a13, a36, a27, a33, a36] + 
     T[a16, a13, a36, a27, a36, a23] + T[a16, a13, a36, a27, a36, a24] - 
     2*T[a16, a13, a36, a27, a36, a27] + T[a16, a13, a36, a27, a36, a32] + 
     T[a16, a13, a36, a27, a36, a33] - 2*T[a16, a13, a36, a27, a36, a36] + 
     T[a16, a13, a36, a32, a36, a36] + T[a16, a13, a36, a33, a36, a36] - 
     T[a16, a13, a36, a36, a13, a23] - T[a16, a13, a36, a36, a13, a24] + 
     T[a16, a13, a36, a36, a13, a27] - T[a16, a13, a36, a36, a13, a32] - 
     T[a16, a13, a36, a36, a13, a33] + T[a16, a13, a36, a36, a13, a36] + 
     T[a16, a13, a36, a36, a23, a27] + T[a16, a13, a36, a36, a24, a27] + 
     T[a16, a13, a36, a36, a27, a23] + T[a16, a13, a36, a36, a27, a24] - 
     2*T[a16, a13, a36, a36, a27, a27] + T[a16, a13, a36, a36, a27, a32] + 
     T[a16, a13, a36, a36, a27, a33] - 2*T[a16, a13, a36, a36, a27, a36] + 
     T[a16, a13, a36, a36, a32, a36] + T[a16, a13, a36, a36, a33, a36] + 
     T[a16, a13, a36, a36, a36, a23] + T[a16, a13, a36, a36, a36, a24] - 
     2*T[a16, a13, a36, a36, a36, a27] + T[a16, a13, a36, a36, a36, a32] + 
     T[a16, a13, a36, a36, a36, a33] - T[a16, a13, a36, a36, a36, a36] + 
     T[a16, a13, a41, a26, a26, a26] + T[a16, a13, a41, a33, a33, a33] + 
     T[a16, a13, a51, a24, a24, a24] + T[a16, a13, a51, a35, a35, a35] + 
     T[a16, a16, a12, a12, a12, a22] + T[a16, a16, a12, a12, a12, a23] - 
     T[a16, a16, a12, a12, a12, a26] + T[a16, a16, a12, a12, a12, a31] + 
     T[a16, a16, a12, a12, a12, a32] - T[a16, a16, a12, a12, a12, a35] - 
     T[a16, a16, a12, a12, a16, a23] + T[a16, a16, a12, a12, a16, a26] + 
     T[a16, a16, a12, a12, a16, a27] - T[a16, a16, a12, a12, a16, a32] + 
     T[a16, a16, a12, a12, a16, a35] + T[a16, a16, a12, a12, a16, a36] + 
     T[a16, a16, a12, a12, a22, a22] - T[a16, a16, a12, a12, a23, a36] - 
     T[a16, a16, a12, a12, a26, a31] + T[a16, a16, a12, a12, a31, a31] - 
     T[a16, a16, a12, a12, a32, a27] - T[a16, a16, a12, a12, a35, a22] - 
     T[a16, a16, a12, a12, a44, a22] - T[a16, a16, a12, a12, a44, a36] - 
     T[a16, a16, a12, a12, a54, a27] - T[a16, a16, a12, a12, a54, a31] - 
     T[a16, a16, a12, a16, a12, a22] - T[a16, a16, a12, a16, a12, a23] + 
     T[a16, a16, a12, a16, a12, a26] - T[a16, a16, a12, a16, a12, a31] - 
     T[a16, a16, a12, a16, a12, a32] + T[a16, a16, a12, a16, a12, a35] + 
     T[a16, a16, a12, a16, a16, a23] - T[a16, a16, a12, a16, a16, a26] - 
     T[a16, a16, a12, a16, a16, a27] + T[a16, a16, a12, a16, a16, a32] - 
     T[a16, a16, a12, a16, a16, a35] - T[a16, a16, a12, a16, a16, a36] + 
     T[a16, a16, a12, a16, a23, a36] + T[a16, a16, a12, a16, a26, a31] - 
     T[a16, a16, a12, a16, a27, a27] + T[a16, a16, a12, a16, a32, a27] + 
     T[a16, a16, a12, a16, a35, a22] - T[a16, a16, a12, a16, a36, a36] + 
     T[a16, a16, a12, a16, a44, a22] + T[a16, a16, a12, a16, a44, a36] + 
     T[a16, a16, a12, a16, a54, a27] + T[a16, a16, a12, a16, a54, a31] + 
     T[a16, a16, a12, a22, a22, a22] + T[a16, a16, a12, a23, a36, a36] - 
     T[a16, a16, a12, a26, a31, a31] + T[a16, a16, a12, a31, a31, a31] + 
     T[a16, a16, a12, a32, a27, a27] - T[a16, a16, a12, a35, a22, a22] - 
     T[a16, a16, a12, a44, a22, a22] + T[a16, a16, a12, a44, a36, a36] + 
     T[a16, a16, a12, a54, a27, a27] - T[a16, a16, a12, a54, a31, a31] + 
     T[a16, a16, a13, a13, a13, a23] + T[a16, a16, a13, a13, a13, a24] - 
     T[a16, a16, a13, a13, a13, a27] + T[a16, a16, a13, a13, a13, a32] + 
     T[a16, a16, a13, a13, a13, a33] - T[a16, a16, a13, a13, a13, a36] - 
     T[a16, a16, a13, a13, a16, a23] + T[a16, a16, a13, a13, a16, a26] + 
     T[a16, a16, a13, a13, a16, a27] - T[a16, a16, a13, a13, a16, a32] + 
     T[a16, a16, a13, a13, a16, a35] + T[a16, a16, a13, a13, a16, a36] - 
     T[a16, a16, a13, a13, a23, a35] + T[a16, a16, a13, a13, a24, a24] - 
     T[a16, a16, a13, a13, a27, a33] - T[a16, a16, a13, a13, a32, a26] + 
     T[a16, a16, a13, a13, a33, a33] - T[a16, a16, a13, a13, a36, a24] - 
     T[a16, a16, a13, a13, a41, a26] - T[a16, a16, a13, a13, a41, a33] - 
     T[a16, a16, a13, a13, a51, a24] - T[a16, a16, a13, a13, a51, a35] - 
     T[a16, a16, a13, a16, a13, a23] - T[a16, a16, a13, a16, a13, a24] + 
     T[a16, a16, a13, a16, a13, a27] - T[a16, a16, a13, a16, a13, a32] - 
     T[a16, a16, a13, a16, a13, a33] + T[a16, a16, a13, a16, a13, a36] + 
     T[a16, a16, a13, a16, a16, a23] - T[a16, a16, a13, a16, a16, a26] - 
     T[a16, a16, a13, a16, a16, a27] + T[a16, a16, a13, a16, a16, a32] - 
     T[a16, a16, a13, a16, a16, a35] - T[a16, a16, a13, a16, a16, a36] + 
     T[a16, a16, a13, a16, a23, a35] - T[a16, a16, a13, a16, a26, a26] + 
     T[a16, a16, a13, a16, a27, a33] + T[a16, a16, a13, a16, a32, a26] - 
     T[a16, a16, a13, a16, a35, a35] + T[a16, a16, a13, a16, a36, a24] + 
     T[a16, a16, a13, a16, a41, a26] + T[a16, a16, a13, a16, a41, a33] + 
     T[a16, a16, a13, a16, a51, a24] + T[a16, a16, a13, a16, a51, a35] + 
     T[a16, a16, a13, a23, a35, a35] + T[a16, a16, a13, a24, a24, a24] - 
     T[a16, a16, a13, a27, a33, a33] + T[a16, a16, a13, a32, a26, a26] + 
     T[a16, a16, a13, a33, a33, a33] - T[a16, a16, a13, a36, a24, a24] + 
     T[a16, a16, a13, a41, a26, a26] - T[a16, a16, a13, a41, a33, a33] - 
     T[a16, a16, a13, a51, a24, a24] + T[a16, a16, a13, a51, a35, a35] - 
     T[a16, a16, a16, a12, a12, a22] - T[a16, a16, a16, a12, a12, a23] + 
     T[a16, a16, a16, a12, a12, a26] - T[a16, a16, a16, a12, a12, a31] - 
     T[a16, a16, a16, a12, a12, a32] + T[a16, a16, a16, a12, a12, a35] + 
     T[a16, a16, a16, a12, a16, a23] - T[a16, a16, a16, a12, a16, a26] - 
     T[a16, a16, a16, a12, a16, a27] + T[a16, a16, a16, a12, a16, a32] - 
     T[a16, a16, a16, a12, a16, a35] - T[a16, a16, a16, a12, a16, a36] - 
     T[a16, a16, a16, a12, a22, a22] + T[a16, a16, a16, a12, a23, a36] + 
     T[a16, a16, a16, a12, a26, a31] - T[a16, a16, a16, a12, a31, a31] + 
     T[a16, a16, a16, a12, a32, a27] + T[a16, a16, a16, a12, a35, a22] + 
     T[a16, a16, a16, a12, a44, a22] + T[a16, a16, a16, a12, a44, a36] + 
     T[a16, a16, a16, a12, a54, a27] + T[a16, a16, a16, a12, a54, a31] - 
     T[a16, a16, a16, a13, a13, a23] - T[a16, a16, a16, a13, a13, a24] + 
     T[a16, a16, a16, a13, a13, a27] - T[a16, a16, a16, a13, a13, a32] - 
     T[a16, a16, a16, a13, a13, a33] + T[a16, a16, a16, a13, a13, a36] + 
     T[a16, a16, a16, a13, a16, a23] - T[a16, a16, a16, a13, a16, a26] - 
     T[a16, a16, a16, a13, a16, a27] + T[a16, a16, a16, a13, a16, a32] - 
     T[a16, a16, a16, a13, a16, a35] - T[a16, a16, a16, a13, a16, a36] + 
     T[a16, a16, a16, a13, a23, a35] - T[a16, a16, a16, a13, a24, a24] + 
     T[a16, a16, a16, a13, a27, a33] + T[a16, a16, a16, a13, a32, a26] - 
     T[a16, a16, a16, a13, a33, a33] + T[a16, a16, a16, a13, a36, a24] + 
     T[a16, a16, a16, a13, a41, a26] + T[a16, a16, a16, a13, a41, a33] + 
     T[a16, a16, a16, a13, a51, a24] + T[a16, a16, a16, a13, a51, a35] + 
     T[a16, a16, a16, a16, a12, a22] + T[a16, a16, a16, a16, a12, a23] - 
     T[a16, a16, a16, a16, a12, a26] + T[a16, a16, a16, a16, a12, a31] + 
     T[a16, a16, a16, a16, a12, a32] - T[a16, a16, a16, a16, a12, a35] + 
     T[a16, a16, a16, a16, a13, a23] + T[a16, a16, a16, a16, a13, a24] - 
     T[a16, a16, a16, a16, a13, a27] + T[a16, a16, a16, a16, a13, a32] + 
     T[a16, a16, a16, a16, a13, a33] - T[a16, a16, a16, a16, a13, a36] - 
     4*T[a16, a16, a16, a16, a16, a23] + 4*T[a16, a16, a16, a16, a16, a26] + 
     4*T[a16, a16, a16, a16, a16, a27] - 4*T[a16, a16, a16, a16, a16, a32] + 
     4*T[a16, a16, a16, a16, a16, a35] + 4*T[a16, a16, a16, a16, a16, a36] - 
     T[a16, a16, a16, a16, a23, a26] - T[a16, a16, a16, a16, a23, a27] + 
     2*T[a16, a16, a16, a16, a23, a32] - 2*T[a16, a16, a16, a16, a23, a35] - 
     2*T[a16, a16, a16, a16, a23, a36] - T[a16, a16, a16, a16, a26, a23] + 
     T[a16, a16, a16, a16, a26, a26] - T[a16, a16, a16, a16, a26, a31] + 
     T[a16, a16, a16, a16, a26, a32] - T[a16, a16, a16, a16, a27, a23] + 
     T[a16, a16, a16, a16, a27, a27] + T[a16, a16, a16, a16, a27, a32] - 
     T[a16, a16, a16, a16, a27, a33] + 2*T[a16, a16, a16, a16, a32, a23] - 
     2*T[a16, a16, a16, a16, a32, a26] - 2*T[a16, a16, a16, a16, a32, a27] - 
     T[a16, a16, a16, a16, a32, a35] - T[a16, a16, a16, a16, a32, a36] - 
     T[a16, a16, a16, a16, a35, a22] + T[a16, a16, a16, a16, a35, a23] - 
     T[a16, a16, a16, a16, a35, a32] + T[a16, a16, a16, a16, a35, a35] + 
     T[a16, a16, a16, a16, a36, a23] - T[a16, a16, a16, a16, a36, a24] - 
     T[a16, a16, a16, a16, a36, a32] + T[a16, a16, a16, a16, a36, a36] - 
     T[a16, a16, a16, a16, a41, a26] - T[a16, a16, a16, a16, a41, a33] - 
     T[a16, a16, a16, a16, a44, a22] - T[a16, a16, a16, a16, a44, a36] - 
     T[a16, a16, a16, a16, a51, a24] - T[a16, a16, a16, a16, a51, a35] - 
     T[a16, a16, a16, a16, a54, a27] - T[a16, a16, a16, a16, a54, a31] + 
     T[a16, a16, a16, a23, a16, a23] - T[a16, a16, a16, a23, a16, a26] - 
     T[a16, a16, a16, a23, a16, a27] + T[a16, a16, a16, a23, a16, a32] - 
     T[a16, a16, a16, a23, a16, a35] - T[a16, a16, a16, a23, a16, a36] - 
     2*T[a16, a16, a16, a23, a23, a23] + T[a16, a16, a16, a23, a23, a26] + 
     T[a16, a16, a16, a23, a23, a27] - 2*T[a16, a16, a16, a23, a23, a32] + 
     T[a16, a16, a16, a23, a23, a35] + T[a16, a16, a16, a23, a23, a36] + 
     T[a16, a16, a16, a23, a26, a23] + T[a16, a16, a16, a23, a27, a23] - 
     2*T[a16, a16, a16, a23, a32, a23] + T[a16, a16, a16, a23, a32, a26] + 
     T[a16, a16, a16, a23, a32, a27] - 2*T[a16, a16, a16, a23, a32, a32] + 
     T[a16, a16, a16, a23, a32, a35] + T[a16, a16, a16, a23, a32, a36] + 
     T[a16, a16, a16, a23, a35, a32] - T[a16, a16, a16, a23, a35, a35] + 
     T[a16, a16, a16, a23, a36, a32] - T[a16, a16, a16, a23, a36, a36] + 
     T[a16, a16, a16, a26, a23, a23] + T[a16, a16, a16, a26, a26, a26] + 
     T[a16, a16, a16, a26, a31, a31] + T[a16, a16, a16, a26, a32, a32] + 
     T[a16, a16, a16, a27, a23, a23] + T[a16, a16, a16, a27, a27, a27] + 
     T[a16, a16, a16, a27, a32, a32] + T[a16, a16, a16, a27, a33, a33] + 
     T[a16, a16, a16, a32, a16, a23] - T[a16, a16, a16, a32, a16, a26] - 
     T[a16, a16, a16, a32, a16, a27] + T[a16, a16, a16, a32, a16, a32] - 
     T[a16, a16, a16, a32, a16, a35] - T[a16, a16, a16, a32, a16, a36] - 
     2*T[a16, a16, a16, a32, a23, a23] + T[a16, a16, a16, a32, a23, a26] + 
     T[a16, a16, a16, a32, a23, a27] - 2*T[a16, a16, a16, a32, a23, a32] + 
     T[a16, a16, a16, a32, a23, a35] + T[a16, a16, a16, a32, a23, a36] + 
     T[a16, a16, a16, a32, a26, a23] - T[a16, a16, a16, a32, a26, a26] + 
     T[a16, a16, a16, a32, a27, a23] - T[a16, a16, a16, a32, a27, a27] - 
     2*T[a16, a16, a16, a32, a32, a23] + T[a16, a16, a16, a32, a32, a26] + 
     T[a16, a16, a16, a32, a32, a27] - 2*T[a16, a16, a16, a32, a32, a32] + 
     T[a16, a16, a16, a32, a32, a35] + T[a16, a16, a16, a32, a32, a36] + 
     T[a16, a16, a16, a32, a35, a32] + T[a16, a16, a16, a32, a36, a32] + 
     T[a16, a16, a16, a35, a22, a22] + T[a16, a16, a16, a35, a23, a23] + 
     T[a16, a16, a16, a35, a32, a32] + T[a16, a16, a16, a35, a35, a35] + 
     T[a16, a16, a16, a36, a23, a23] + T[a16, a16, a16, a36, a24, a24] + 
     T[a16, a16, a16, a36, a32, a32] + T[a16, a16, a16, a36, a36, a36] - 
     T[a16, a16, a16, a41, a26, a26] + T[a16, a16, a16, a41, a33, a33] + 
     T[a16, a16, a16, a44, a22, a22] - T[a16, a16, a16, a44, a36, a36] + 
     T[a16, a16, a16, a51, a24, a24] - T[a16, a16, a16, a51, a35, a35] - 
     T[a16, a16, a16, a54, a27, a27] + T[a16, a16, a16, a54, a31, a31] + 
     T[a16, a16, a23, a16, a16, a23] - T[a16, a16, a23, a16, a16, a26] - 
     T[a16, a16, a23, a16, a16, a27] + T[a16, a16, a23, a16, a16, a32] - 
     T[a16, a16, a23, a16, a16, a35] - T[a16, a16, a23, a16, a16, a36] - 
     T[a16, a16, a23, a16, a23, a23] + T[a16, a16, a23, a16, a23, a26] + 
     T[a16, a16, a23, a16, a23, a27] - 2*T[a16, a16, a23, a16, a23, a32] + 
     T[a16, a16, a23, a16, a23, a35] + T[a16, a16, a23, a16, a23, a36] + 
     T[a16, a16, a23, a16, a26, a23] + T[a16, a16, a23, a16, a27, a23] - 
     2*T[a16, a16, a23, a16, a32, a23] + T[a16, a16, a23, a16, a32, a26] + 
     T[a16, a16, a23, a16, a32, a27] - T[a16, a16, a23, a16, a32, a32] + 
     T[a16, a16, a23, a16, a32, a35] + T[a16, a16, a23, a16, a32, a36] + 
     T[a16, a16, a23, a16, a35, a32] + T[a16, a16, a23, a16, a36, a32] - 
     T[a16, a16, a23, a23, a16, a23] + T[a16, a16, a23, a23, a16, a26] + 
     T[a16, a16, a23, a23, a16, a27] - T[a16, a16, a23, a23, a16, a32] + 
     T[a16, a16, a23, a23, a16, a35] + T[a16, a16, a23, a23, a16, a36] - 
     T[a16, a16, a23, a23, a23, a26] - T[a16, a16, a23, a23, a23, a27] + 
     2*T[a16, a16, a23, a23, a23, a32] - T[a16, a16, a23, a23, a23, a35] - 
     T[a16, a16, a23, a23, a23, a36] - T[a16, a16, a23, a23, a26, a23] - 
     T[a16, a16, a23, a23, a27, a23] + 2*T[a16, a16, a23, a23, a32, a23] - 
     T[a16, a16, a23, a23, a32, a26] - T[a16, a16, a23, a23, a32, a27] + 
     2*T[a16, a16, a23, a23, a32, a32] - T[a16, a16, a23, a23, a32, a35] - 
     T[a16, a16, a23, a23, a32, a36] - T[a16, a16, a23, a23, a35, a32] - 
     T[a16, a16, a23, a23, a36, a32] - T[a16, a16, a23, a26, a23, a23] - 
     T[a16, a16, a23, a27, a23, a23] - T[a16, a16, a23, a32, a16, a23] + 
     T[a16, a16, a23, a32, a16, a26] + T[a16, a16, a23, a32, a16, a27] - 
     T[a16, a16, a23, a32, a16, a32] + T[a16, a16, a23, a32, a16, a35] + 
     T[a16, a16, a23, a32, a16, a36] + 2*T[a16, a16, a23, a32, a23, a23] - 
     T[a16, a16, a23, a32, a23, a26] - T[a16, a16, a23, a32, a23, a27] + 
     2*T[a16, a16, a23, a32, a23, a32] - T[a16, a16, a23, a32, a23, a35] - 
     T[a16, a16, a23, a32, a23, a36] - T[a16, a16, a23, a32, a26, a23] - 
     T[a16, a16, a23, a32, a27, a23] + 2*T[a16, a16, a23, a32, a32, a23] - 
     T[a16, a16, a23, a32, a32, a26] - T[a16, a16, a23, a32, a32, a27] + 
     2*T[a16, a16, a23, a32, a32, a32] - T[a16, a16, a23, a32, a32, a35] - 
     T[a16, a16, a23, a32, a32, a36] - T[a16, a16, a23, a32, a35, a32] - 
     T[a16, a16, a23, a32, a36, a32] - T[a16, a16, a23, a35, a32, a32] - 
     T[a16, a16, a23, a35, a35, a35] - T[a16, a16, a23, a36, a32, a32] - 
     T[a16, a16, a23, a36, a36, a36] - T[a16, a16, a26, a23, a23, a23] + 
     T[a16, a16, a26, a26, a26, a26] - T[a16, a16, a26, a31, a31, a31] + 
     T[a16, a16, a26, a32, a32, a32] - T[a16, a16, a27, a23, a23, a23] + 
     T[a16, a16, a27, a27, a27, a27] + T[a16, a16, a27, a32, a32, a32] - 
     T[a16, a16, a27, a33, a33, a33] + T[a16, a16, a32, a16, a16, a23] - 
     T[a16, a16, a32, a16, a16, a26] - T[a16, a16, a32, a16, a16, a27] + 
     T[a16, a16, a32, a16, a16, a32] - T[a16, a16, a32, a16, a16, a35] - 
     T[a16, a16, a32, a16, a16, a36] - T[a16, a16, a32, a16, a23, a23] + 
     T[a16, a16, a32, a16, a23, a26] + T[a16, a16, a32, a16, a23, a27] - 
     2*T[a16, a16, a32, a16, a23, a32] + T[a16, a16, a32, a16, a23, a35] + 
     T[a16, a16, a32, a16, a23, a36] + T[a16, a16, a32, a16, a26, a23] + 
     T[a16, a16, a32, a16, a27, a23] - 2*T[a16, a16, a32, a16, a32, a23] + 
     T[a16, a16, a32, a16, a32, a26] + T[a16, a16, a32, a16, a32, a27] - 
     T[a16, a16, a32, a16, a32, a32] + T[a16, a16, a32, a16, a32, a35] + 
     T[a16, a16, a32, a16, a32, a36] + T[a16, a16, a32, a16, a35, a32] + 
     T[a16, a16, a32, a16, a36, a32] - T[a16, a16, a32, a23, a16, a23] + 
     T[a16, a16, a32, a23, a16, a26] + T[a16, a16, a32, a23, a16, a27] - 
     T[a16, a16, a32, a23, a16, a32] + T[a16, a16, a32, a23, a16, a35] + 
     T[a16, a16, a32, a23, a16, a36] + 2*T[a16, a16, a32, a23, a23, a23] - 
     T[a16, a16, a32, a23, a23, a26] - T[a16, a16, a32, a23, a23, a27] + 
     2*T[a16, a16, a32, a23, a23, a32] - T[a16, a16, a32, a23, a23, a35] - 
     T[a16, a16, a32, a23, a23, a36] - T[a16, a16, a32, a23, a26, a23] - 
     T[a16, a16, a32, a23, a27, a23] + 2*T[a16, a16, a32, a23, a32, a23] - 
     T[a16, a16, a32, a23, a32, a26] - T[a16, a16, a32, a23, a32, a27] + 
     2*T[a16, a16, a32, a23, a32, a32] - T[a16, a16, a32, a23, a32, a35] - 
     T[a16, a16, a32, a23, a32, a36] - T[a16, a16, a32, a23, a35, a32] - 
     T[a16, a16, a32, a23, a36, a32] - T[a16, a16, a32, a26, a23, a23] - 
     T[a16, a16, a32, a26, a26, a26] - T[a16, a16, a32, a27, a23, a23] - 
     T[a16, a16, a32, a27, a27, a27] - T[a16, a16, a32, a32, a16, a23] + 
     T[a16, a16, a32, a32, a16, a26] + T[a16, a16, a32, a32, a16, a27] - 
     T[a16, a16, a32, a32, a16, a32] + T[a16, a16, a32, a32, a16, a35] + 
     T[a16, a16, a32, a32, a16, a36] + 2*T[a16, a16, a32, a32, a23, a23] - 
     T[a16, a16, a32, a32, a23, a26] - T[a16, a16, a32, a32, a23, a27] + 
     2*T[a16, a16, a32, a32, a23, a32] - T[a16, a16, a32, a32, a23, a35] - 
     T[a16, a16, a32, a32, a23, a36] - T[a16, a16, a32, a32, a26, a23] - 
     T[a16, a16, a32, a32, a27, a23] + 2*T[a16, a16, a32, a32, a32, a23] - 
     T[a16, a16, a32, a32, a32, a26] - T[a16, a16, a32, a32, a32, a27] - 
     T[a16, a16, a32, a32, a32, a35] - T[a16, a16, a32, a32, a32, a36] - 
     T[a16, a16, a32, a32, a35, a32] - T[a16, a16, a32, a32, a36, a32] - 
     T[a16, a16, a32, a35, a32, a32] - T[a16, a16, a32, a36, a32, a32] - 
     T[a16, a16, a35, a22, a22, a22] + T[a16, a16, a35, a23, a23, a23] - 
     T[a16, a16, a35, a32, a32, a32] + T[a16, a16, a35, a35, a35, a35] + 
     T[a16, a16, a36, a23, a23, a23] - T[a16, a16, a36, a24, a24, a24] - 
     T[a16, a16, a36, a32, a32, a32] + T[a16, a16, a36, a36, a36, a36] - 
     T[a16, a16, a41, a26, a26, a26] - T[a16, a16, a41, a33, a33, a33] - 
     T[a16, a16, a44, a22, a22, a22] - T[a16, a16, a44, a36, a36, a36] - 
     T[a16, a16, a51, a24, a24, a24] - T[a16, a16, a51, a35, a35, a35] - 
     T[a16, a16, a54, a27, a27, a27] - T[a16, a16, a54, a31, a31, a31] + 
     T[a16, a23, a16, a16, a16, a23] - T[a16, a23, a16, a16, a16, a26] - 
     T[a16, a23, a16, a16, a16, a27] + T[a16, a23, a16, a16, a16, a32] - 
     T[a16, a23, a16, a16, a16, a35] - T[a16, a23, a16, a16, a16, a36] - 
     T[a16, a23, a16, a16, a23, a23] + T[a16, a23, a16, a16, a23, a26] + 
     T[a16, a23, a16, a16, a23, a27] - 2*T[a16, a23, a16, a16, a23, a32] + 
     T[a16, a23, a16, a16, a23, a35] + T[a16, a23, a16, a16, a23, a36] + 
     T[a16, a23, a16, a16, a26, a23] + T[a16, a23, a16, a16, a27, a23] - 
     2*T[a16, a23, a16, a16, a32, a23] + T[a16, a23, a16, a16, a32, a26] + 
     T[a16, a23, a16, a16, a32, a27] - T[a16, a23, a16, a16, a32, a32] + 
     T[a16, a23, a16, a16, a32, a35] + T[a16, a23, a16, a16, a32, a36] + 
     T[a16, a23, a16, a16, a35, a32] + T[a16, a23, a16, a16, a36, a32] - 
     T[a16, a23, a16, a23, a16, a23] + T[a16, a23, a16, a23, a16, a26] + 
     T[a16, a23, a16, a23, a16, a27] - T[a16, a23, a16, a23, a16, a32] + 
     T[a16, a23, a16, a23, a16, a35] + T[a16, a23, a16, a23, a16, a36] + 
     T[a16, a23, a16, a23, a23, a23] - T[a16, a23, a16, a23, a23, a26] - 
     T[a16, a23, a16, a23, a23, a27] + 2*T[a16, a23, a16, a23, a23, a32] - 
     T[a16, a23, a16, a23, a23, a35] - T[a16, a23, a16, a23, a23, a36] - 
     T[a16, a23, a16, a23, a26, a23] - T[a16, a23, a16, a23, a27, a23] + 
     2*T[a16, a23, a16, a23, a32, a23] - T[a16, a23, a16, a23, a32, a26] - 
     T[a16, a23, a16, a23, a32, a27] + 2*T[a16, a23, a16, a23, a32, a32] - 
     T[a16, a23, a16, a23, a32, a35] - T[a16, a23, a16, a23, a32, a36] - 
     T[a16, a23, a16, a23, a35, a32] - T[a16, a23, a16, a23, a36, a32] - 
     T[a16, a23, a16, a26, a23, a23] - T[a16, a23, a16, a27, a23, a23] - 
     T[a16, a23, a16, a32, a16, a23] + T[a16, a23, a16, a32, a16, a26] + 
     T[a16, a23, a16, a32, a16, a27] - T[a16, a23, a16, a32, a16, a32] + 
     T[a16, a23, a16, a32, a16, a35] + T[a16, a23, a16, a32, a16, a36] + 
     2*T[a16, a23, a16, a32, a23, a23] - T[a16, a23, a16, a32, a23, a26] - 
     T[a16, a23, a16, a32, a23, a27] + 2*T[a16, a23, a16, a32, a23, a32] - 
     T[a16, a23, a16, a32, a23, a35] - T[a16, a23, a16, a32, a23, a36] - 
     T[a16, a23, a16, a32, a26, a23] - T[a16, a23, a16, a32, a27, a23] + 
     2*T[a16, a23, a16, a32, a32, a23] - T[a16, a23, a16, a32, a32, a26] - 
     T[a16, a23, a16, a32, a32, a27] + T[a16, a23, a16, a32, a32, a32] - 
     T[a16, a23, a16, a32, a32, a35] - T[a16, a23, a16, a32, a32, a36] - 
     T[a16, a23, a16, a32, a35, a32] - T[a16, a23, a16, a32, a36, a32] - 
     T[a16, a23, a16, a35, a32, a32] - T[a16, a23, a16, a36, a32, a32] - 
     T[a16, a23, a23, a16, a16, a23] + T[a16, a23, a23, a16, a16, a26] + 
     T[a16, a23, a23, a16, a16, a27] - T[a16, a23, a23, a16, a16, a32] + 
     T[a16, a23, a23, a16, a16, a35] + T[a16, a23, a23, a16, a16, a36] + 
     T[a16, a23, a23, a16, a23, a23] - T[a16, a23, a23, a16, a23, a26] - 
     T[a16, a23, a23, a16, a23, a27] + 2*T[a16, a23, a23, a16, a23, a32] - 
     T[a16, a23, a23, a16, a23, a35] - T[a16, a23, a23, a16, a23, a36] - 
     T[a16, a23, a23, a16, a26, a23] - T[a16, a23, a23, a16, a27, a23] + 
     2*T[a16, a23, a23, a16, a32, a23] - T[a16, a23, a23, a16, a32, a26] - 
     T[a16, a23, a23, a16, a32, a27] + T[a16, a23, a23, a16, a32, a32] - 
     T[a16, a23, a23, a16, a32, a35] - T[a16, a23, a23, a16, a32, a36] - 
     T[a16, a23, a23, a16, a35, a32] - T[a16, a23, a23, a16, a36, a32] + 
     T[a16, a23, a23, a23, a16, a23] - T[a16, a23, a23, a23, a16, a26] - 
     T[a16, a23, a23, a23, a16, a27] + T[a16, a23, a23, a23, a16, a32] - 
     T[a16, a23, a23, a23, a16, a35] - T[a16, a23, a23, a23, a16, a36] - 
     2*T[a16, a23, a23, a23, a23, a23] + T[a16, a23, a23, a23, a23, a26] + 
     T[a16, a23, a23, a23, a23, a27] - 2*T[a16, a23, a23, a23, a23, a32] + 
     T[a16, a23, a23, a23, a23, a35] + T[a16, a23, a23, a23, a23, a36] + 
     T[a16, a23, a23, a23, a26, a23] + T[a16, a23, a23, a23, a27, a23] - 
     2*T[a16, a23, a23, a23, a32, a23] + T[a16, a23, a23, a23, a32, a26] + 
     T[a16, a23, a23, a23, a32, a27] - 2*T[a16, a23, a23, a23, a32, a32] + 
     T[a16, a23, a23, a23, a32, a35] + T[a16, a23, a23, a23, a32, a36] + 
     T[a16, a23, a23, a23, a35, a32] + T[a16, a23, a23, a23, a36, a32] + 
     T[a16, a23, a23, a26, a23, a23] + T[a16, a23, a23, a27, a23, a23] + 
     T[a16, a23, a23, a32, a16, a23] - T[a16, a23, a23, a32, a16, a26] - 
     T[a16, a23, a23, a32, a16, a27] + T[a16, a23, a23, a32, a16, a32] - 
     T[a16, a23, a23, a32, a16, a35] - T[a16, a23, a23, a32, a16, a36] - 
     2*T[a16, a23, a23, a32, a23, a23] + T[a16, a23, a23, a32, a23, a26] + 
     T[a16, a23, a23, a32, a23, a27] - 2*T[a16, a23, a23, a32, a23, a32] + 
     T[a16, a23, a23, a32, a23, a35] + T[a16, a23, a23, a32, a23, a36] + 
     T[a16, a23, a23, a32, a26, a23] + T[a16, a23, a23, a32, a27, a23] - 
     2*T[a16, a23, a23, a32, a32, a23] + T[a16, a23, a23, a32, a32, a26] + 
     T[a16, a23, a23, a32, a32, a27] - 2*T[a16, a23, a23, a32, a32, a32] + 
     T[a16, a23, a23, a32, a32, a35] + T[a16, a23, a23, a32, a32, a36] + 
     T[a16, a23, a23, a32, a35, a32] + T[a16, a23, a23, a32, a36, a32] + 
     T[a16, a23, a23, a35, a32, a32] + T[a16, a23, a23, a36, a32, a32] + 
     T[a16, a23, a26, a23, a23, a23] - T[a16, a23, a26, a26, a26, a26] + 
     T[a16, a23, a27, a23, a23, a23] - T[a16, a23, a27, a27, a27, a27] - 
     T[a16, a23, a32, a16, a16, a23] + T[a16, a23, a32, a16, a16, a26] + 
     T[a16, a23, a32, a16, a16, a27] - T[a16, a23, a32, a16, a16, a32] + 
     T[a16, a23, a32, a16, a16, a35] + T[a16, a23, a32, a16, a16, a36] + 
     T[a16, a23, a32, a16, a23, a23] - T[a16, a23, a32, a16, a23, a26] - 
     T[a16, a23, a32, a16, a23, a27] + 2*T[a16, a23, a32, a16, a23, a32] - 
     T[a16, a23, a32, a16, a23, a35] - T[a16, a23, a32, a16, a23, a36] - 
     T[a16, a23, a32, a16, a26, a23] - T[a16, a23, a32, a16, a27, a23] + 
     2*T[a16, a23, a32, a16, a32, a23] - T[a16, a23, a32, a16, a32, a26] - 
     T[a16, a23, a32, a16, a32, a27] + T[a16, a23, a32, a16, a32, a32] - 
     T[a16, a23, a32, a16, a32, a35] - T[a16, a23, a32, a16, a32, a36] - 
     T[a16, a23, a32, a16, a35, a32] - T[a16, a23, a32, a16, a36, a32] + 
     T[a16, a23, a32, a23, a16, a23] - T[a16, a23, a32, a23, a16, a26] - 
     T[a16, a23, a32, a23, a16, a27] + T[a16, a23, a32, a23, a16, a32] - 
     T[a16, a23, a32, a23, a16, a35] - T[a16, a23, a32, a23, a16, a36] - 
     2*T[a16, a23, a32, a23, a23, a23] + T[a16, a23, a32, a23, a23, a26] + 
     T[a16, a23, a32, a23, a23, a27] - 2*T[a16, a23, a32, a23, a23, a32] + 
     T[a16, a23, a32, a23, a23, a35] + T[a16, a23, a32, a23, a23, a36] + 
     T[a16, a23, a32, a23, a26, a23] + T[a16, a23, a32, a23, a27, a23] - 
     2*T[a16, a23, a32, a23, a32, a23] + T[a16, a23, a32, a23, a32, a26] + 
     T[a16, a23, a32, a23, a32, a27] - 2*T[a16, a23, a32, a23, a32, a32] + 
     T[a16, a23, a32, a23, a32, a35] + T[a16, a23, a32, a23, a32, a36] + 
     T[a16, a23, a32, a23, a35, a32] + T[a16, a23, a32, a23, a36, a32] + 
     T[a16, a23, a32, a26, a23, a23] + T[a16, a23, a32, a27, a23, a23] + 
     T[a16, a23, a32, a32, a16, a23] - T[a16, a23, a32, a32, a16, a26] - 
     T[a16, a23, a32, a32, a16, a27] + T[a16, a23, a32, a32, a16, a32] - 
     T[a16, a23, a32, a32, a16, a35] - T[a16, a23, a32, a32, a16, a36] - 
     2*T[a16, a23, a32, a32, a23, a23] + T[a16, a23, a32, a32, a23, a26] + 
     T[a16, a23, a32, a32, a23, a27] - 2*T[a16, a23, a32, a32, a23, a32] + 
     T[a16, a23, a32, a32, a23, a35] + T[a16, a23, a32, a32, a23, a36] + 
     T[a16, a23, a32, a32, a26, a23] + T[a16, a23, a32, a32, a27, a23] - 
     2*T[a16, a23, a32, a32, a32, a23] + T[a16, a23, a32, a32, a32, a26] + 
     T[a16, a23, a32, a32, a32, a27] - 2*T[a16, a23, a32, a32, a32, a32] + 
     T[a16, a23, a32, a32, a32, a35] + T[a16, a23, a32, a32, a32, a36] + 
     T[a16, a23, a32, a32, a35, a32] + T[a16, a23, a32, a32, a36, a32] + 
     T[a16, a23, a32, a35, a32, a32] + T[a16, a23, a32, a36, a32, a32] + 
     T[a16, a23, a35, a32, a32, a32] - T[a16, a23, a35, a35, a35, a35] + 
     T[a16, a23, a36, a32, a32, a32] - T[a16, a23, a36, a36, a36, a36] + 
     T[a16, a26, a12, a12, a12, a22] + T[a16, a26, a12, a12, a12, a23] - 
     T[a16, a26, a12, a12, a12, a26] + T[a16, a26, a12, a12, a12, a31] + 
     T[a16, a26, a12, a12, a12, a32] - T[a16, a26, a12, a12, a12, a35] - 
     T[a16, a26, a12, a12, a22, a26] - T[a16, a26, a12, a12, a23, a26] - 
     T[a16, a26, a12, a12, a26, a22] - T[a16, a26, a12, a12, a26, a23] + 
     T[a16, a26, a12, a12, a26, a26] - T[a16, a26, a12, a12, a26, a31] - 
     T[a16, a26, a12, a12, a26, a32] + 2*T[a16, a26, a12, a12, a26, a35] - 
     T[a16, a26, a12, a12, a31, a35] - T[a16, a26, a12, a12, a32, a35] - 
     T[a16, a26, a12, a12, a35, a22] - T[a16, a26, a12, a12, a35, a23] + 
     2*T[a16, a26, a12, a12, a35, a26] - T[a16, a26, a12, a12, a35, a31] - 
     T[a16, a26, a12, a12, a35, a32] + T[a16, a26, a12, a12, a35, a35] + 
     T[a16, a26, a12, a22, a26, a26] + T[a16, a26, a12, a23, a26, a26] - 
     T[a16, a26, a12, a26, a12, a22] - T[a16, a26, a12, a26, a12, a23] + 
     T[a16, a26, a12, a26, a12, a26] - T[a16, a26, a12, a26, a12, a31] - 
     T[a16, a26, a12, a26, a12, a32] + T[a16, a26, a12, a26, a12, a35] + 
     T[a16, a26, a12, a26, a22, a26] + T[a16, a26, a12, a26, a23, a26] + 
     T[a16, a26, a12, a26, a26, a22] + T[a16, a26, a12, a26, a26, a23] - 
     T[a16, a26, a12, a26, a26, a26] + T[a16, a26, a12, a26, a26, a31] + 
     T[a16, a26, a12, a26, a26, a32] - 2*T[a16, a26, a12, a26, a26, a35] + 
     T[a16, a26, a12, a26, a31, a35] + T[a16, a26, a12, a26, a32, a35] + 
     T[a16, a26, a12, a26, a35, a22] + T[a16, a26, a12, a26, a35, a23] - 
     2*T[a16, a26, a12, a26, a35, a26] + T[a16, a26, a12, a26, a35, a31] + 
     T[a16, a26, a12, a26, a35, a32] - 2*T[a16, a26, a12, a26, a35, a35] + 
     T[a16, a26, a12, a31, a35, a35] + T[a16, a26, a12, a32, a35, a35] - 
     T[a16, a26, a12, a35, a12, a22] - T[a16, a26, a12, a35, a12, a23] + 
     T[a16, a26, a12, a35, a12, a26] - T[a16, a26, a12, a35, a12, a31] - 
     T[a16, a26, a12, a35, a12, a32] + T[a16, a26, a12, a35, a12, a35] + 
     T[a16, a26, a12, a35, a22, a26] + T[a16, a26, a12, a35, a23, a26] + 
     T[a16, a26, a12, a35, a26, a22] + T[a16, a26, a12, a35, a26, a23] - 
     2*T[a16, a26, a12, a35, a26, a26] + T[a16, a26, a12, a35, a26, a31] + 
     T[a16, a26, a12, a35, a26, a32] - 2*T[a16, a26, a12, a35, a26, a35] + 
     T[a16, a26, a12, a35, a31, a35] + T[a16, a26, a12, a35, a32, a35] + 
     T[a16, a26, a12, a35, a35, a22] + T[a16, a26, a12, a35, a35, a23] - 
     2*T[a16, a26, a12, a35, a35, a26] + T[a16, a26, a12, a35, a35, a31] + 
     T[a16, a26, a12, a35, a35, a32] - T[a16, a26, a12, a35, a35, a35] + 
     T[a16, a26, a22, a22, a22, a22] - T[a16, a26, a22, a26, a26, a26] + 
     T[a16, a26, a23, a23, a23, a23] - T[a16, a26, a23, a26, a26, a26] - 
     T[a16, a26, a26, a12, a12, a22] - T[a16, a26, a26, a12, a12, a23] + 
     T[a16, a26, a26, a12, a12, a26] - T[a16, a26, a26, a12, a12, a31] - 
     T[a16, a26, a26, a12, a12, a32] + T[a16, a26, a26, a12, a12, a35] + 
     T[a16, a26, a26, a12, a22, a26] + T[a16, a26, a26, a12, a23, a26] + 
     T[a16, a26, a26, a12, a26, a22] + T[a16, a26, a26, a12, a26, a23] - 
     T[a16, a26, a26, a12, a26, a26] + T[a16, a26, a26, a12, a26, a31] + 
     T[a16, a26, a26, a12, a26, a32] - 2*T[a16, a26, a26, a12, a26, a35] + 
     T[a16, a26, a26, a12, a31, a35] + T[a16, a26, a26, a12, a32, a35] + 
     T[a16, a26, a26, a12, a35, a22] + T[a16, a26, a26, a12, a35, a23] - 
     2*T[a16, a26, a26, a12, a35, a26] + T[a16, a26, a26, a12, a35, a31] + 
     T[a16, a26, a26, a12, a35, a32] - T[a16, a26, a26, a12, a35, a35] - 
     T[a16, a26, a26, a22, a26, a26] - T[a16, a26, a26, a23, a26, a26] + 
     T[a16, a26, a26, a26, a12, a22] + T[a16, a26, a26, a26, a12, a23] - 
     T[a16, a26, a26, a26, a12, a26] + T[a16, a26, a26, a26, a12, a31] + 
     T[a16, a26, a26, a26, a12, a32] - T[a16, a26, a26, a26, a12, a35] - 
     T[a16, a26, a26, a26, a22, a26] - T[a16, a26, a26, a26, a23, a26] - 
     T[a16, a26, a26, a26, a26, a22] - T[a16, a26, a26, a26, a26, a23] + 
     2*T[a16, a26, a26, a26, a26, a26] - T[a16, a26, a26, a26, a26, a31] - 
     T[a16, a26, a26, a26, a26, a32] + 2*T[a16, a26, a26, a26, a26, a35] - 
     T[a16, a26, a26, a26, a31, a35] - T[a16, a26, a26, a26, a32, a35] - 
     T[a16, a26, a26, a26, a35, a22] - T[a16, a26, a26, a26, a35, a23] + 
     2*T[a16, a26, a26, a26, a35, a26] - T[a16, a26, a26, a26, a35, a31] - 
     T[a16, a26, a26, a26, a35, a32] + 2*T[a16, a26, a26, a26, a35, a35] - 
     T[a16, a26, a26, a31, a35, a35] - T[a16, a26, a26, a32, a35, a35] + 
     T[a16, a26, a26, a35, a12, a22] + T[a16, a26, a26, a35, a12, a23] - 
     T[a16, a26, a26, a35, a12, a26] + T[a16, a26, a26, a35, a12, a31] + 
     T[a16, a26, a26, a35, a12, a32] - T[a16, a26, a26, a35, a12, a35] - 
     T[a16, a26, a26, a35, a22, a26] - T[a16, a26, a26, a35, a23, a26] - 
     T[a16, a26, a26, a35, a26, a22] - T[a16, a26, a26, a35, a26, a23] + 
     2*T[a16, a26, a26, a35, a26, a26] - T[a16, a26, a26, a35, a26, a31] - 
     T[a16, a26, a26, a35, a26, a32] + 2*T[a16, a26, a26, a35, a26, a35] - 
     T[a16, a26, a26, a35, a31, a35] - T[a16, a26, a26, a35, a32, a35] - 
     T[a16, a26, a26, a35, a35, a22] - T[a16, a26, a26, a35, a35, a23] + 
     2*T[a16, a26, a26, a35, a35, a26] - T[a16, a26, a26, a35, a35, a31] - 
     T[a16, a26, a26, a35, a35, a32] + 2*T[a16, a26, a26, a35, a35, a35] + 
     T[a16, a26, a31, a31, a31, a31] - T[a16, a26, a31, a35, a35, a35] + 
     T[a16, a26, a32, a32, a32, a32] - T[a16, a26, a32, a35, a35, a35] - 
     T[a16, a26, a35, a12, a12, a22] - T[a16, a26, a35, a12, a12, a23] + 
     T[a16, a26, a35, a12, a12, a26] - T[a16, a26, a35, a12, a12, a31] - 
     T[a16, a26, a35, a12, a12, a32] + T[a16, a26, a35, a12, a12, a35] + 
     T[a16, a26, a35, a12, a22, a26] + T[a16, a26, a35, a12, a23, a26] + 
     T[a16, a26, a35, a12, a26, a22] + T[a16, a26, a35, a12, a26, a23] - 
     T[a16, a26, a35, a12, a26, a26] + T[a16, a26, a35, a12, a26, a31] + 
     T[a16, a26, a35, a12, a26, a32] - 2*T[a16, a26, a35, a12, a26, a35] + 
     T[a16, a26, a35, a12, a31, a35] + T[a16, a26, a35, a12, a32, a35] + 
     T[a16, a26, a35, a12, a35, a22] + T[a16, a26, a35, a12, a35, a23] - 
     2*T[a16, a26, a35, a12, a35, a26] + T[a16, a26, a35, a12, a35, a31] + 
     T[a16, a26, a35, a12, a35, a32] - T[a16, a26, a35, a12, a35, a35] - 
     T[a16, a26, a35, a22, a26, a26] - T[a16, a26, a35, a23, a26, a26] + 
     T[a16, a26, a35, a26, a12, a22] + T[a16, a26, a35, a26, a12, a23] - 
     T[a16, a26, a35, a26, a12, a26] + T[a16, a26, a35, a26, a12, a31] + 
     T[a16, a26, a35, a26, a12, a32] - T[a16, a26, a35, a26, a12, a35] - 
     T[a16, a26, a35, a26, a22, a26] - T[a16, a26, a35, a26, a23, a26] - 
     T[a16, a26, a35, a26, a26, a22] - T[a16, a26, a35, a26, a26, a23] + 
     2*T[a16, a26, a35, a26, a26, a26] - T[a16, a26, a35, a26, a26, a31] - 
     T[a16, a26, a35, a26, a26, a32] + 2*T[a16, a26, a35, a26, a26, a35] - 
     T[a16, a26, a35, a26, a31, a35] - T[a16, a26, a35, a26, a32, a35] - 
     T[a16, a26, a35, a26, a35, a22] - T[a16, a26, a35, a26, a35, a23] + 
     2*T[a16, a26, a35, a26, a35, a26] - T[a16, a26, a35, a26, a35, a31] - 
     T[a16, a26, a35, a26, a35, a32] + 2*T[a16, a26, a35, a26, a35, a35] - 
     T[a16, a26, a35, a31, a35, a35] - T[a16, a26, a35, a32, a35, a35] + 
     T[a16, a26, a35, a35, a12, a22] + T[a16, a26, a35, a35, a12, a23] - 
     T[a16, a26, a35, a35, a12, a26] + T[a16, a26, a35, a35, a12, a31] + 
     T[a16, a26, a35, a35, a12, a32] - T[a16, a26, a35, a35, a12, a35] - 
     T[a16, a26, a35, a35, a22, a26] - T[a16, a26, a35, a35, a23, a26] - 
     T[a16, a26, a35, a35, a26, a22] - T[a16, a26, a35, a35, a26, a23] + 
     2*T[a16, a26, a35, a35, a26, a26] - T[a16, a26, a35, a35, a26, a31] - 
     T[a16, a26, a35, a35, a26, a32] + 2*T[a16, a26, a35, a35, a26, a35] - 
     T[a16, a26, a35, a35, a31, a35] - T[a16, a26, a35, a35, a32, a35] - 
     T[a16, a26, a35, a35, a35, a22] - T[a16, a26, a35, a35, a35, a23] + 
     2*T[a16, a26, a35, a35, a35, a26] - T[a16, a26, a35, a35, a35, a31] - 
     T[a16, a26, a35, a35, a35, a32] + 2*T[a16, a26, a35, a35, a35, a35] + 
     T[a16, a27, a13, a13, a13, a23] + T[a16, a27, a13, a13, a13, a24] - 
     T[a16, a27, a13, a13, a13, a27] + T[a16, a27, a13, a13, a13, a32] + 
     T[a16, a27, a13, a13, a13, a33] - T[a16, a27, a13, a13, a13, a36] - 
     T[a16, a27, a13, a13, a23, a27] - T[a16, a27, a13, a13, a24, a27] - 
     T[a16, a27, a13, a13, a27, a23] - T[a16, a27, a13, a13, a27, a24] + 
     T[a16, a27, a13, a13, a27, a27] - T[a16, a27, a13, a13, a27, a32] - 
     T[a16, a27, a13, a13, a27, a33] + 2*T[a16, a27, a13, a13, a27, a36] - 
     T[a16, a27, a13, a13, a32, a36] - T[a16, a27, a13, a13, a33, a36] - 
     T[a16, a27, a13, a13, a36, a23] - T[a16, a27, a13, a13, a36, a24] + 
     2*T[a16, a27, a13, a13, a36, a27] - T[a16, a27, a13, a13, a36, a32] - 
     T[a16, a27, a13, a13, a36, a33] + T[a16, a27, a13, a13, a36, a36] + 
     T[a16, a27, a13, a23, a27, a27] + T[a16, a27, a13, a24, a27, a27] - 
     T[a16, a27, a13, a27, a13, a23] - T[a16, a27, a13, a27, a13, a24] + 
     T[a16, a27, a13, a27, a13, a27] - T[a16, a27, a13, a27, a13, a32] - 
     T[a16, a27, a13, a27, a13, a33] + T[a16, a27, a13, a27, a13, a36] + 
     T[a16, a27, a13, a27, a23, a27] + T[a16, a27, a13, a27, a24, a27] + 
     T[a16, a27, a13, a27, a27, a23] + T[a16, a27, a13, a27, a27, a24] - 
     T[a16, a27, a13, a27, a27, a27] + T[a16, a27, a13, a27, a27, a32] + 
     T[a16, a27, a13, a27, a27, a33] - 2*T[a16, a27, a13, a27, a27, a36] + 
     T[a16, a27, a13, a27, a32, a36] + T[a16, a27, a13, a27, a33, a36] + 
     T[a16, a27, a13, a27, a36, a23] + T[a16, a27, a13, a27, a36, a24] - 
     2*T[a16, a27, a13, a27, a36, a27] + T[a16, a27, a13, a27, a36, a32] + 
     T[a16, a27, a13, a27, a36, a33] - 2*T[a16, a27, a13, a27, a36, a36] + 
     T[a16, a27, a13, a32, a36, a36] + T[a16, a27, a13, a33, a36, a36] - 
     T[a16, a27, a13, a36, a13, a23] - T[a16, a27, a13, a36, a13, a24] + 
     T[a16, a27, a13, a36, a13, a27] - T[a16, a27, a13, a36, a13, a32] - 
     T[a16, a27, a13, a36, a13, a33] + T[a16, a27, a13, a36, a13, a36] + 
     T[a16, a27, a13, a36, a23, a27] + T[a16, a27, a13, a36, a24, a27] + 
     T[a16, a27, a13, a36, a27, a23] + T[a16, a27, a13, a36, a27, a24] - 
     2*T[a16, a27, a13, a36, a27, a27] + T[a16, a27, a13, a36, a27, a32] + 
     T[a16, a27, a13, a36, a27, a33] - 2*T[a16, a27, a13, a36, a27, a36] + 
     T[a16, a27, a13, a36, a32, a36] + T[a16, a27, a13, a36, a33, a36] + 
     T[a16, a27, a13, a36, a36, a23] + T[a16, a27, a13, a36, a36, a24] - 
     2*T[a16, a27, a13, a36, a36, a27] + T[a16, a27, a13, a36, a36, a32] + 
     T[a16, a27, a13, a36, a36, a33] - T[a16, a27, a13, a36, a36, a36] + 
     T[a16, a27, a23, a23, a23, a23] - T[a16, a27, a23, a27, a27, a27] + 
     T[a16, a27, a24, a24, a24, a24] - T[a16, a27, a24, a27, a27, a27] - 
     T[a16, a27, a27, a13, a13, a23] - T[a16, a27, a27, a13, a13, a24] + 
     T[a16, a27, a27, a13, a13, a27] - T[a16, a27, a27, a13, a13, a32] - 
     T[a16, a27, a27, a13, a13, a33] + T[a16, a27, a27, a13, a13, a36] + 
     T[a16, a27, a27, a13, a23, a27] + T[a16, a27, a27, a13, a24, a27] + 
     T[a16, a27, a27, a13, a27, a23] + T[a16, a27, a27, a13, a27, a24] - 
     T[a16, a27, a27, a13, a27, a27] + T[a16, a27, a27, a13, a27, a32] + 
     T[a16, a27, a27, a13, a27, a33] - 2*T[a16, a27, a27, a13, a27, a36] + 
     T[a16, a27, a27, a13, a32, a36] + T[a16, a27, a27, a13, a33, a36] + 
     T[a16, a27, a27, a13, a36, a23] + T[a16, a27, a27, a13, a36, a24] - 
     2*T[a16, a27, a27, a13, a36, a27] + T[a16, a27, a27, a13, a36, a32] + 
     T[a16, a27, a27, a13, a36, a33] - T[a16, a27, a27, a13, a36, a36] - 
     T[a16, a27, a27, a23, a27, a27] - T[a16, a27, a27, a24, a27, a27] + 
     T[a16, a27, a27, a27, a13, a23] + T[a16, a27, a27, a27, a13, a24] - 
     T[a16, a27, a27, a27, a13, a27] + T[a16, a27, a27, a27, a13, a32] + 
     T[a16, a27, a27, a27, a13, a33] - T[a16, a27, a27, a27, a13, a36] - 
     T[a16, a27, a27, a27, a23, a27] - T[a16, a27, a27, a27, a24, a27] - 
     T[a16, a27, a27, a27, a27, a23] - T[a16, a27, a27, a27, a27, a24] + 
     2*T[a16, a27, a27, a27, a27, a27] - T[a16, a27, a27, a27, a27, a32] - 
     T[a16, a27, a27, a27, a27, a33] + 2*T[a16, a27, a27, a27, a27, a36] - 
     T[a16, a27, a27, a27, a32, a36] - T[a16, a27, a27, a27, a33, a36] - 
     T[a16, a27, a27, a27, a36, a23] - T[a16, a27, a27, a27, a36, a24] + 
     2*T[a16, a27, a27, a27, a36, a27] - T[a16, a27, a27, a27, a36, a32] - 
     T[a16, a27, a27, a27, a36, a33] + 2*T[a16, a27, a27, a27, a36, a36] - 
     T[a16, a27, a27, a32, a36, a36] - T[a16, a27, a27, a33, a36, a36] + 
     T[a16, a27, a27, a36, a13, a23] + T[a16, a27, a27, a36, a13, a24] - 
     T[a16, a27, a27, a36, a13, a27] + T[a16, a27, a27, a36, a13, a32] + 
     T[a16, a27, a27, a36, a13, a33] - T[a16, a27, a27, a36, a13, a36] - 
     T[a16, a27, a27, a36, a23, a27] - T[a16, a27, a27, a36, a24, a27] - 
     T[a16, a27, a27, a36, a27, a23] - T[a16, a27, a27, a36, a27, a24] + 
     2*T[a16, a27, a27, a36, a27, a27] - T[a16, a27, a27, a36, a27, a32] - 
     T[a16, a27, a27, a36, a27, a33] + 2*T[a16, a27, a27, a36, a27, a36] - 
     T[a16, a27, a27, a36, a32, a36] - T[a16, a27, a27, a36, a33, a36] - 
     T[a16, a27, a27, a36, a36, a23] - T[a16, a27, a27, a36, a36, a24] + 
     2*T[a16, a27, a27, a36, a36, a27] - T[a16, a27, a27, a36, a36, a32] - 
     T[a16, a27, a27, a36, a36, a33] + 2*T[a16, a27, a27, a36, a36, a36] + 
     T[a16, a27, a32, a32, a32, a32] - T[a16, a27, a32, a36, a36, a36] + 
     T[a16, a27, a33, a33, a33, a33] - T[a16, a27, a33, a36, a36, a36] - 
     T[a16, a27, a36, a13, a13, a23] - T[a16, a27, a36, a13, a13, a24] + 
     T[a16, a27, a36, a13, a13, a27] - T[a16, a27, a36, a13, a13, a32] - 
     T[a16, a27, a36, a13, a13, a33] + T[a16, a27, a36, a13, a13, a36] + 
     T[a16, a27, a36, a13, a23, a27] + T[a16, a27, a36, a13, a24, a27] + 
     T[a16, a27, a36, a13, a27, a23] + T[a16, a27, a36, a13, a27, a24] - 
     T[a16, a27, a36, a13, a27, a27] + T[a16, a27, a36, a13, a27, a32] + 
     T[a16, a27, a36, a13, a27, a33] - 2*T[a16, a27, a36, a13, a27, a36] + 
     T[a16, a27, a36, a13, a32, a36] + T[a16, a27, a36, a13, a33, a36] + 
     T[a16, a27, a36, a13, a36, a23] + T[a16, a27, a36, a13, a36, a24] - 
     2*T[a16, a27, a36, a13, a36, a27] + T[a16, a27, a36, a13, a36, a32] + 
     T[a16, a27, a36, a13, a36, a33] - T[a16, a27, a36, a13, a36, a36] - 
     T[a16, a27, a36, a23, a27, a27] - T[a16, a27, a36, a24, a27, a27] + 
     T[a16, a27, a36, a27, a13, a23] + T[a16, a27, a36, a27, a13, a24] - 
     T[a16, a27, a36, a27, a13, a27] + T[a16, a27, a36, a27, a13, a32] + 
     T[a16, a27, a36, a27, a13, a33] - T[a16, a27, a36, a27, a13, a36] - 
     T[a16, a27, a36, a27, a23, a27] - T[a16, a27, a36, a27, a24, a27] - 
     T[a16, a27, a36, a27, a27, a23] - T[a16, a27, a36, a27, a27, a24] + 
     2*T[a16, a27, a36, a27, a27, a27] - T[a16, a27, a36, a27, a27, a32] - 
     T[a16, a27, a36, a27, a27, a33] + 2*T[a16, a27, a36, a27, a27, a36] - 
     T[a16, a27, a36, a27, a32, a36] - T[a16, a27, a36, a27, a33, a36] - 
     T[a16, a27, a36, a27, a36, a23] - T[a16, a27, a36, a27, a36, a24] + 
     2*T[a16, a27, a36, a27, a36, a27] - T[a16, a27, a36, a27, a36, a32] - 
     T[a16, a27, a36, a27, a36, a33] + 2*T[a16, a27, a36, a27, a36, a36] - 
     T[a16, a27, a36, a32, a36, a36] - T[a16, a27, a36, a33, a36, a36] + 
     T[a16, a27, a36, a36, a13, a23] + T[a16, a27, a36, a36, a13, a24] - 
     T[a16, a27, a36, a36, a13, a27] + T[a16, a27, a36, a36, a13, a32] + 
     T[a16, a27, a36, a36, a13, a33] - T[a16, a27, a36, a36, a13, a36] - 
     T[a16, a27, a36, a36, a23, a27] - T[a16, a27, a36, a36, a24, a27] - 
     T[a16, a27, a36, a36, a27, a23] - T[a16, a27, a36, a36, a27, a24] + 
     2*T[a16, a27, a36, a36, a27, a27] - T[a16, a27, a36, a36, a27, a32] - 
     T[a16, a27, a36, a36, a27, a33] + 2*T[a16, a27, a36, a36, a27, a36] - 
     T[a16, a27, a36, a36, a32, a36] - T[a16, a27, a36, a36, a33, a36] - 
     T[a16, a27, a36, a36, a36, a23] - T[a16, a27, a36, a36, a36, a24] + 
     2*T[a16, a27, a36, a36, a36, a27] - T[a16, a27, a36, a36, a36, a32] - 
     T[a16, a27, a36, a36, a36, a33] + 2*T[a16, a27, a36, a36, a36, a36] + 
     T[a16, a32, a16, a16, a16, a23] - T[a16, a32, a16, a16, a16, a26] - 
     T[a16, a32, a16, a16, a16, a27] + T[a16, a32, a16, a16, a16, a32] - 
     T[a16, a32, a16, a16, a16, a35] - T[a16, a32, a16, a16, a16, a36] - 
     T[a16, a32, a16, a16, a23, a23] + T[a16, a32, a16, a16, a23, a26] + 
     T[a16, a32, a16, a16, a23, a27] - 2*T[a16, a32, a16, a16, a23, a32] + 
     T[a16, a32, a16, a16, a23, a35] + T[a16, a32, a16, a16, a23, a36] + 
     T[a16, a32, a16, a16, a26, a23] + T[a16, a32, a16, a16, a27, a23] - 
     2*T[a16, a32, a16, a16, a32, a23] + T[a16, a32, a16, a16, a32, a26] + 
     T[a16, a32, a16, a16, a32, a27] - T[a16, a32, a16, a16, a32, a32] + 
     T[a16, a32, a16, a16, a32, a35] + T[a16, a32, a16, a16, a32, a36] + 
     T[a16, a32, a16, a16, a35, a32] + T[a16, a32, a16, a16, a36, a32] - 
     T[a16, a32, a16, a23, a16, a23] + T[a16, a32, a16, a23, a16, a26] + 
     T[a16, a32, a16, a23, a16, a27] - T[a16, a32, a16, a23, a16, a32] + 
     T[a16, a32, a16, a23, a16, a35] + T[a16, a32, a16, a23, a16, a36] + 
     T[a16, a32, a16, a23, a23, a23] - T[a16, a32, a16, a23, a23, a26] - 
     T[a16, a32, a16, a23, a23, a27] + 2*T[a16, a32, a16, a23, a23, a32] - 
     T[a16, a32, a16, a23, a23, a35] - T[a16, a32, a16, a23, a23, a36] - 
     T[a16, a32, a16, a23, a26, a23] - T[a16, a32, a16, a23, a27, a23] + 
     2*T[a16, a32, a16, a23, a32, a23] - T[a16, a32, a16, a23, a32, a26] - 
     T[a16, a32, a16, a23, a32, a27] + 2*T[a16, a32, a16, a23, a32, a32] - 
     T[a16, a32, a16, a23, a32, a35] - T[a16, a32, a16, a23, a32, a36] - 
     T[a16, a32, a16, a23, a35, a32] - T[a16, a32, a16, a23, a36, a32] - 
     T[a16, a32, a16, a26, a23, a23] - T[a16, a32, a16, a27, a23, a23] - 
     T[a16, a32, a16, a32, a16, a23] + T[a16, a32, a16, a32, a16, a26] + 
     T[a16, a32, a16, a32, a16, a27] - T[a16, a32, a16, a32, a16, a32] + 
     T[a16, a32, a16, a32, a16, a35] + T[a16, a32, a16, a32, a16, a36] + 
     2*T[a16, a32, a16, a32, a23, a23] - T[a16, a32, a16, a32, a23, a26] - 
     T[a16, a32, a16, a32, a23, a27] + 2*T[a16, a32, a16, a32, a23, a32] - 
     T[a16, a32, a16, a32, a23, a35] - T[a16, a32, a16, a32, a23, a36] - 
     T[a16, a32, a16, a32, a26, a23] - T[a16, a32, a16, a32, a27, a23] + 
     2*T[a16, a32, a16, a32, a32, a23] - T[a16, a32, a16, a32, a32, a26] - 
     T[a16, a32, a16, a32, a32, a27] + T[a16, a32, a16, a32, a32, a32] - 
     T[a16, a32, a16, a32, a32, a35] - T[a16, a32, a16, a32, a32, a36] - 
     T[a16, a32, a16, a32, a35, a32] - T[a16, a32, a16, a32, a36, a32] - 
     T[a16, a32, a16, a35, a32, a32] - T[a16, a32, a16, a36, a32, a32] - 
     T[a16, a32, a23, a16, a16, a23] + T[a16, a32, a23, a16, a16, a26] + 
     T[a16, a32, a23, a16, a16, a27] - T[a16, a32, a23, a16, a16, a32] + 
     T[a16, a32, a23, a16, a16, a35] + T[a16, a32, a23, a16, a16, a36] + 
     T[a16, a32, a23, a16, a23, a23] - T[a16, a32, a23, a16, a23, a26] - 
     T[a16, a32, a23, a16, a23, a27] + 2*T[a16, a32, a23, a16, a23, a32] - 
     T[a16, a32, a23, a16, a23, a35] - T[a16, a32, a23, a16, a23, a36] - 
     T[a16, a32, a23, a16, a26, a23] - T[a16, a32, a23, a16, a27, a23] + 
     2*T[a16, a32, a23, a16, a32, a23] - T[a16, a32, a23, a16, a32, a26] - 
     T[a16, a32, a23, a16, a32, a27] + T[a16, a32, a23, a16, a32, a32] - 
     T[a16, a32, a23, a16, a32, a35] - T[a16, a32, a23, a16, a32, a36] - 
     T[a16, a32, a23, a16, a35, a32] - T[a16, a32, a23, a16, a36, a32] + 
     T[a16, a32, a23, a23, a16, a23] - T[a16, a32, a23, a23, a16, a26] - 
     T[a16, a32, a23, a23, a16, a27] + T[a16, a32, a23, a23, a16, a32] - 
     T[a16, a32, a23, a23, a16, a35] - T[a16, a32, a23, a23, a16, a36] - 
     2*T[a16, a32, a23, a23, a23, a23] + T[a16, a32, a23, a23, a23, a26] + 
     T[a16, a32, a23, a23, a23, a27] - 2*T[a16, a32, a23, a23, a23, a32] + 
     T[a16, a32, a23, a23, a23, a35] + T[a16, a32, a23, a23, a23, a36] + 
     T[a16, a32, a23, a23, a26, a23] + T[a16, a32, a23, a23, a27, a23] - 
     2*T[a16, a32, a23, a23, a32, a23] + T[a16, a32, a23, a23, a32, a26] + 
     T[a16, a32, a23, a23, a32, a27] - 2*T[a16, a32, a23, a23, a32, a32] + 
     T[a16, a32, a23, a23, a32, a35] + T[a16, a32, a23, a23, a32, a36] + 
     T[a16, a32, a23, a23, a35, a32] + T[a16, a32, a23, a23, a36, a32] + 
     T[a16, a32, a23, a26, a23, a23] + T[a16, a32, a23, a27, a23, a23] + 
     T[a16, a32, a23, a32, a16, a23] - T[a16, a32, a23, a32, a16, a26] - 
     T[a16, a32, a23, a32, a16, a27] + T[a16, a32, a23, a32, a16, a32] - 
     T[a16, a32, a23, a32, a16, a35] - T[a16, a32, a23, a32, a16, a36] - 
     2*T[a16, a32, a23, a32, a23, a23] + T[a16, a32, a23, a32, a23, a26] + 
     T[a16, a32, a23, a32, a23, a27] - 2*T[a16, a32, a23, a32, a23, a32] + 
     T[a16, a32, a23, a32, a23, a35] + T[a16, a32, a23, a32, a23, a36] + 
     T[a16, a32, a23, a32, a26, a23] + T[a16, a32, a23, a32, a27, a23] - 
     2*T[a16, a32, a23, a32, a32, a23] + T[a16, a32, a23, a32, a32, a26] + 
     T[a16, a32, a23, a32, a32, a27] - 2*T[a16, a32, a23, a32, a32, a32] + 
     T[a16, a32, a23, a32, a32, a35] + T[a16, a32, a23, a32, a32, a36] + 
     T[a16, a32, a23, a32, a35, a32] + T[a16, a32, a23, a32, a36, a32] + 
     T[a16, a32, a23, a35, a32, a32] + T[a16, a32, a23, a36, a32, a32] + 
     T[a16, a32, a26, a23, a23, a23] - T[a16, a32, a26, a26, a26, a26] + 
     T[a16, a32, a27, a23, a23, a23] - T[a16, a32, a27, a27, a27, a27] - 
     T[a16, a32, a32, a16, a16, a23] + T[a16, a32, a32, a16, a16, a26] + 
     T[a16, a32, a32, a16, a16, a27] - T[a16, a32, a32, a16, a16, a32] + 
     T[a16, a32, a32, a16, a16, a35] + T[a16, a32, a32, a16, a16, a36] + 
     T[a16, a32, a32, a16, a23, a23] - T[a16, a32, a32, a16, a23, a26] - 
     T[a16, a32, a32, a16, a23, a27] + 2*T[a16, a32, a32, a16, a23, a32] - 
     T[a16, a32, a32, a16, a23, a35] - T[a16, a32, a32, a16, a23, a36] - 
     T[a16, a32, a32, a16, a26, a23] - T[a16, a32, a32, a16, a27, a23] + 
     2*T[a16, a32, a32, a16, a32, a23] - T[a16, a32, a32, a16, a32, a26] - 
     T[a16, a32, a32, a16, a32, a27] + T[a16, a32, a32, a16, a32, a32] - 
     T[a16, a32, a32, a16, a32, a35] - T[a16, a32, a32, a16, a32, a36] - 
     T[a16, a32, a32, a16, a35, a32] - T[a16, a32, a32, a16, a36, a32] + 
     T[a16, a32, a32, a23, a16, a23] - T[a16, a32, a32, a23, a16, a26] - 
     T[a16, a32, a32, a23, a16, a27] + T[a16, a32, a32, a23, a16, a32] - 
     T[a16, a32, a32, a23, a16, a35] - T[a16, a32, a32, a23, a16, a36] - 
     2*T[a16, a32, a32, a23, a23, a23] + T[a16, a32, a32, a23, a23, a26] + 
     T[a16, a32, a32, a23, a23, a27] - 2*T[a16, a32, a32, a23, a23, a32] + 
     T[a16, a32, a32, a23, a23, a35] + T[a16, a32, a32, a23, a23, a36] + 
     T[a16, a32, a32, a23, a26, a23] + T[a16, a32, a32, a23, a27, a23] - 
     2*T[a16, a32, a32, a23, a32, a23] + T[a16, a32, a32, a23, a32, a26] + 
     T[a16, a32, a32, a23, a32, a27] - 2*T[a16, a32, a32, a23, a32, a32] + 
     T[a16, a32, a32, a23, a32, a35] + T[a16, a32, a32, a23, a32, a36] + 
     T[a16, a32, a32, a23, a35, a32] + T[a16, a32, a32, a23, a36, a32] + 
     T[a16, a32, a32, a26, a23, a23] + T[a16, a32, a32, a27, a23, a23] + 
     T[a16, a32, a32, a32, a16, a23] - T[a16, a32, a32, a32, a16, a26] - 
     T[a16, a32, a32, a32, a16, a27] + T[a16, a32, a32, a32, a16, a32] - 
     T[a16, a32, a32, a32, a16, a35] - T[a16, a32, a32, a32, a16, a36] - 
     2*T[a16, a32, a32, a32, a23, a23] + T[a16, a32, a32, a32, a23, a26] + 
     T[a16, a32, a32, a32, a23, a27] - 2*T[a16, a32, a32, a32, a23, a32] + 
     T[a16, a32, a32, a32, a23, a35] + T[a16, a32, a32, a32, a23, a36] + 
     T[a16, a32, a32, a32, a26, a23] + T[a16, a32, a32, a32, a27, a23] - 
     2*T[a16, a32, a32, a32, a32, a23] + T[a16, a32, a32, a32, a32, a26] + 
     T[a16, a32, a32, a32, a32, a27] - 2*T[a16, a32, a32, a32, a32, a32] + 
     T[a16, a32, a32, a32, a32, a35] + T[a16, a32, a32, a32, a32, a36] + 
     T[a16, a32, a32, a32, a35, a32] + T[a16, a32, a32, a32, a36, a32] + 
     T[a16, a32, a32, a35, a32, a32] + T[a16, a32, a32, a36, a32, a32] + 
     T[a16, a32, a35, a32, a32, a32] - T[a16, a32, a35, a35, a35, a35] + 
     T[a16, a32, a36, a32, a32, a32] - T[a16, a32, a36, a36, a36, a36] + 
     T[a16, a35, a12, a12, a12, a22] + T[a16, a35, a12, a12, a12, a23] - 
     T[a16, a35, a12, a12, a12, a26] + T[a16, a35, a12, a12, a12, a31] + 
     T[a16, a35, a12, a12, a12, a32] - T[a16, a35, a12, a12, a12, a35] - 
     T[a16, a35, a12, a12, a22, a26] - T[a16, a35, a12, a12, a23, a26] - 
     T[a16, a35, a12, a12, a26, a22] - T[a16, a35, a12, a12, a26, a23] + 
     T[a16, a35, a12, a12, a26, a26] - T[a16, a35, a12, a12, a26, a31] - 
     T[a16, a35, a12, a12, a26, a32] + 2*T[a16, a35, a12, a12, a26, a35] - 
     T[a16, a35, a12, a12, a31, a35] - T[a16, a35, a12, a12, a32, a35] - 
     T[a16, a35, a12, a12, a35, a22] - T[a16, a35, a12, a12, a35, a23] + 
     2*T[a16, a35, a12, a12, a35, a26] - T[a16, a35, a12, a12, a35, a31] - 
     T[a16, a35, a12, a12, a35, a32] + T[a16, a35, a12, a12, a35, a35] + 
     T[a16, a35, a12, a22, a26, a26] + T[a16, a35, a12, a23, a26, a26] - 
     T[a16, a35, a12, a26, a12, a22] - T[a16, a35, a12, a26, a12, a23] + 
     T[a16, a35, a12, a26, a12, a26] - T[a16, a35, a12, a26, a12, a31] - 
     T[a16, a35, a12, a26, a12, a32] + T[a16, a35, a12, a26, a12, a35] + 
     T[a16, a35, a12, a26, a22, a26] + T[a16, a35, a12, a26, a23, a26] + 
     T[a16, a35, a12, a26, a26, a22] + T[a16, a35, a12, a26, a26, a23] - 
     T[a16, a35, a12, a26, a26, a26] + T[a16, a35, a12, a26, a26, a31] + 
     T[a16, a35, a12, a26, a26, a32] - 2*T[a16, a35, a12, a26, a26, a35] + 
     T[a16, a35, a12, a26, a31, a35] + T[a16, a35, a12, a26, a32, a35] + 
     T[a16, a35, a12, a26, a35, a22] + T[a16, a35, a12, a26, a35, a23] - 
     2*T[a16, a35, a12, a26, a35, a26] + T[a16, a35, a12, a26, a35, a31] + 
     T[a16, a35, a12, a26, a35, a32] - 2*T[a16, a35, a12, a26, a35, a35] + 
     T[a16, a35, a12, a31, a35, a35] + T[a16, a35, a12, a32, a35, a35] - 
     T[a16, a35, a12, a35, a12, a22] - T[a16, a35, a12, a35, a12, a23] + 
     T[a16, a35, a12, a35, a12, a26] - T[a16, a35, a12, a35, a12, a31] - 
     T[a16, a35, a12, a35, a12, a32] + T[a16, a35, a12, a35, a12, a35] + 
     T[a16, a35, a12, a35, a22, a26] + T[a16, a35, a12, a35, a23, a26] + 
     T[a16, a35, a12, a35, a26, a22] + T[a16, a35, a12, a35, a26, a23] - 
     2*T[a16, a35, a12, a35, a26, a26] + T[a16, a35, a12, a35, a26, a31] + 
     T[a16, a35, a12, a35, a26, a32] - 2*T[a16, a35, a12, a35, a26, a35] + 
     T[a16, a35, a12, a35, a31, a35] + T[a16, a35, a12, a35, a32, a35] + 
     T[a16, a35, a12, a35, a35, a22] + T[a16, a35, a12, a35, a35, a23] - 
     2*T[a16, a35, a12, a35, a35, a26] + T[a16, a35, a12, a35, a35, a31] + 
     T[a16, a35, a12, a35, a35, a32] - T[a16, a35, a12, a35, a35, a35] + 
     T[a16, a35, a22, a22, a22, a22] - T[a16, a35, a22, a26, a26, a26] + 
     T[a16, a35, a23, a23, a23, a23] - T[a16, a35, a23, a26, a26, a26] - 
     T[a16, a35, a26, a12, a12, a22] - T[a16, a35, a26, a12, a12, a23] + 
     T[a16, a35, a26, a12, a12, a26] - T[a16, a35, a26, a12, a12, a31] - 
     T[a16, a35, a26, a12, a12, a32] + T[a16, a35, a26, a12, a12, a35] + 
     T[a16, a35, a26, a12, a22, a26] + T[a16, a35, a26, a12, a23, a26] + 
     T[a16, a35, a26, a12, a26, a22] + T[a16, a35, a26, a12, a26, a23] - 
     T[a16, a35, a26, a12, a26, a26] + T[a16, a35, a26, a12, a26, a31] + 
     T[a16, a35, a26, a12, a26, a32] - 2*T[a16, a35, a26, a12, a26, a35] + 
     T[a16, a35, a26, a12, a31, a35] + T[a16, a35, a26, a12, a32, a35] + 
     T[a16, a35, a26, a12, a35, a22] + T[a16, a35, a26, a12, a35, a23] - 
     2*T[a16, a35, a26, a12, a35, a26] + T[a16, a35, a26, a12, a35, a31] + 
     T[a16, a35, a26, a12, a35, a32] - T[a16, a35, a26, a12, a35, a35] - 
     T[a16, a35, a26, a22, a26, a26] - T[a16, a35, a26, a23, a26, a26] + 
     T[a16, a35, a26, a26, a12, a22] + T[a16, a35, a26, a26, a12, a23] - 
     T[a16, a35, a26, a26, a12, a26] + T[a16, a35, a26, a26, a12, a31] + 
     T[a16, a35, a26, a26, a12, a32] - T[a16, a35, a26, a26, a12, a35] - 
     T[a16, a35, a26, a26, a22, a26] - T[a16, a35, a26, a26, a23, a26] - 
     T[a16, a35, a26, a26, a26, a22] - T[a16, a35, a26, a26, a26, a23] + 
     2*T[a16, a35, a26, a26, a26, a26] - T[a16, a35, a26, a26, a26, a31] - 
     T[a16, a35, a26, a26, a26, a32] + 2*T[a16, a35, a26, a26, a26, a35] - 
     T[a16, a35, a26, a26, a31, a35] - T[a16, a35, a26, a26, a32, a35] - 
     T[a16, a35, a26, a26, a35, a22] - T[a16, a35, a26, a26, a35, a23] + 
     2*T[a16, a35, a26, a26, a35, a26] - T[a16, a35, a26, a26, a35, a31] - 
     T[a16, a35, a26, a26, a35, a32] + 2*T[a16, a35, a26, a26, a35, a35] - 
     T[a16, a35, a26, a31, a35, a35] - T[a16, a35, a26, a32, a35, a35] + 
     T[a16, a35, a26, a35, a12, a22] + T[a16, a35, a26, a35, a12, a23] - 
     T[a16, a35, a26, a35, a12, a26] + T[a16, a35, a26, a35, a12, a31] + 
     T[a16, a35, a26, a35, a12, a32] - T[a16, a35, a26, a35, a12, a35] - 
     T[a16, a35, a26, a35, a22, a26] - T[a16, a35, a26, a35, a23, a26] - 
     T[a16, a35, a26, a35, a26, a22] - T[a16, a35, a26, a35, a26, a23] + 
     2*T[a16, a35, a26, a35, a26, a26] - T[a16, a35, a26, a35, a26, a31] - 
     T[a16, a35, a26, a35, a26, a32] + 2*T[a16, a35, a26, a35, a26, a35] - 
     T[a16, a35, a26, a35, a31, a35] - T[a16, a35, a26, a35, a32, a35] - 
     T[a16, a35, a26, a35, a35, a22] - T[a16, a35, a26, a35, a35, a23] + 
     2*T[a16, a35, a26, a35, a35, a26] - T[a16, a35, a26, a35, a35, a31] - 
     T[a16, a35, a26, a35, a35, a32] + 2*T[a16, a35, a26, a35, a35, a35] + 
     T[a16, a35, a31, a31, a31, a31] - T[a16, a35, a31, a35, a35, a35] + 
     T[a16, a35, a32, a32, a32, a32] - T[a16, a35, a32, a35, a35, a35] - 
     T[a16, a35, a35, a12, a12, a22] - T[a16, a35, a35, a12, a12, a23] + 
     T[a16, a35, a35, a12, a12, a26] - T[a16, a35, a35, a12, a12, a31] - 
     T[a16, a35, a35, a12, a12, a32] + T[a16, a35, a35, a12, a12, a35] + 
     T[a16, a35, a35, a12, a22, a26] + T[a16, a35, a35, a12, a23, a26] + 
     T[a16, a35, a35, a12, a26, a22] + T[a16, a35, a35, a12, a26, a23] - 
     T[a16, a35, a35, a12, a26, a26] + T[a16, a35, a35, a12, a26, a31] + 
     T[a16, a35, a35, a12, a26, a32] - 2*T[a16, a35, a35, a12, a26, a35] + 
     T[a16, a35, a35, a12, a31, a35] + T[a16, a35, a35, a12, a32, a35] + 
     T[a16, a35, a35, a12, a35, a22] + T[a16, a35, a35, a12, a35, a23] - 
     2*T[a16, a35, a35, a12, a35, a26] + T[a16, a35, a35, a12, a35, a31] + 
     T[a16, a35, a35, a12, a35, a32] - T[a16, a35, a35, a12, a35, a35] - 
     T[a16, a35, a35, a22, a26, a26] - T[a16, a35, a35, a23, a26, a26] + 
     T[a16, a35, a35, a26, a12, a22] + T[a16, a35, a35, a26, a12, a23] - 
     T[a16, a35, a35, a26, a12, a26] + T[a16, a35, a35, a26, a12, a31] + 
     T[a16, a35, a35, a26, a12, a32] - T[a16, a35, a35, a26, a12, a35] - 
     T[a16, a35, a35, a26, a22, a26] - T[a16, a35, a35, a26, a23, a26] - 
     T[a16, a35, a35, a26, a26, a22] - T[a16, a35, a35, a26, a26, a23] + 
     2*T[a16, a35, a35, a26, a26, a26] - T[a16, a35, a35, a26, a26, a31] - 
     T[a16, a35, a35, a26, a26, a32] + 2*T[a16, a35, a35, a26, a26, a35] - 
     T[a16, a35, a35, a26, a31, a35] - T[a16, a35, a35, a26, a32, a35] - 
     T[a16, a35, a35, a26, a35, a22] - T[a16, a35, a35, a26, a35, a23] + 
     2*T[a16, a35, a35, a26, a35, a26] - T[a16, a35, a35, a26, a35, a31] - 
     T[a16, a35, a35, a26, a35, a32] + 2*T[a16, a35, a35, a26, a35, a35] - 
     T[a16, a35, a35, a31, a35, a35] - T[a16, a35, a35, a32, a35, a35] + 
     T[a16, a35, a35, a35, a12, a22] + T[a16, a35, a35, a35, a12, a23] - 
     T[a16, a35, a35, a35, a12, a26] + T[a16, a35, a35, a35, a12, a31] + 
     T[a16, a35, a35, a35, a12, a32] - T[a16, a35, a35, a35, a12, a35] - 
     T[a16, a35, a35, a35, a22, a26] - T[a16, a35, a35, a35, a23, a26] - 
     T[a16, a35, a35, a35, a26, a22] - T[a16, a35, a35, a35, a26, a23] + 
     2*T[a16, a35, a35, a35, a26, a26] - T[a16, a35, a35, a35, a26, a31] - 
     T[a16, a35, a35, a35, a26, a32] + 2*T[a16, a35, a35, a35, a26, a35] - 
     T[a16, a35, a35, a35, a31, a35] - T[a16, a35, a35, a35, a32, a35] - 
     T[a16, a35, a35, a35, a35, a22] - T[a16, a35, a35, a35, a35, a23] + 
     2*T[a16, a35, a35, a35, a35, a26] - T[a16, a35, a35, a35, a35, a31] - 
     T[a16, a35, a35, a35, a35, a32] + 2*T[a16, a35, a35, a35, a35, a35] + 
     T[a16, a36, a13, a13, a13, a23] + T[a16, a36, a13, a13, a13, a24] - 
     T[a16, a36, a13, a13, a13, a27] + T[a16, a36, a13, a13, a13, a32] + 
     T[a16, a36, a13, a13, a13, a33] - T[a16, a36, a13, a13, a13, a36] - 
     T[a16, a36, a13, a13, a23, a27] - T[a16, a36, a13, a13, a24, a27] - 
     T[a16, a36, a13, a13, a27, a23] - T[a16, a36, a13, a13, a27, a24] + 
     T[a16, a36, a13, a13, a27, a27] - T[a16, a36, a13, a13, a27, a32] - 
     T[a16, a36, a13, a13, a27, a33] + 2*T[a16, a36, a13, a13, a27, a36] - 
     T[a16, a36, a13, a13, a32, a36] - T[a16, a36, a13, a13, a33, a36] - 
     T[a16, a36, a13, a13, a36, a23] - T[a16, a36, a13, a13, a36, a24] + 
     2*T[a16, a36, a13, a13, a36, a27] - T[a16, a36, a13, a13, a36, a32] - 
     T[a16, a36, a13, a13, a36, a33] + T[a16, a36, a13, a13, a36, a36] + 
     T[a16, a36, a13, a23, a27, a27] + T[a16, a36, a13, a24, a27, a27] - 
     T[a16, a36, a13, a27, a13, a23] - T[a16, a36, a13, a27, a13, a24] + 
     T[a16, a36, a13, a27, a13, a27] - T[a16, a36, a13, a27, a13, a32] - 
     T[a16, a36, a13, a27, a13, a33] + T[a16, a36, a13, a27, a13, a36] + 
     T[a16, a36, a13, a27, a23, a27] + T[a16, a36, a13, a27, a24, a27] + 
     T[a16, a36, a13, a27, a27, a23] + T[a16, a36, a13, a27, a27, a24] - 
     T[a16, a36, a13, a27, a27, a27] + T[a16, a36, a13, a27, a27, a32] + 
     T[a16, a36, a13, a27, a27, a33] - 2*T[a16, a36, a13, a27, a27, a36] + 
     T[a16, a36, a13, a27, a32, a36] + T[a16, a36, a13, a27, a33, a36] + 
     T[a16, a36, a13, a27, a36, a23] + T[a16, a36, a13, a27, a36, a24] - 
     2*T[a16, a36, a13, a27, a36, a27] + T[a16, a36, a13, a27, a36, a32] + 
     T[a16, a36, a13, a27, a36, a33] - 2*T[a16, a36, a13, a27, a36, a36] + 
     T[a16, a36, a13, a32, a36, a36] + T[a16, a36, a13, a33, a36, a36] - 
     T[a16, a36, a13, a36, a13, a23] - T[a16, a36, a13, a36, a13, a24] + 
     T[a16, a36, a13, a36, a13, a27] - T[a16, a36, a13, a36, a13, a32] - 
     T[a16, a36, a13, a36, a13, a33] + T[a16, a36, a13, a36, a13, a36] + 
     T[a16, a36, a13, a36, a23, a27] + T[a16, a36, a13, a36, a24, a27] + 
     T[a16, a36, a13, a36, a27, a23] + T[a16, a36, a13, a36, a27, a24] - 
     2*T[a16, a36, a13, a36, a27, a27] + T[a16, a36, a13, a36, a27, a32] + 
     T[a16, a36, a13, a36, a27, a33] - 2*T[a16, a36, a13, a36, a27, a36] + 
     T[a16, a36, a13, a36, a32, a36] + T[a16, a36, a13, a36, a33, a36] + 
     T[a16, a36, a13, a36, a36, a23] + T[a16, a36, a13, a36, a36, a24] - 
     2*T[a16, a36, a13, a36, a36, a27] + T[a16, a36, a13, a36, a36, a32] + 
     T[a16, a36, a13, a36, a36, a33] - T[a16, a36, a13, a36, a36, a36] + 
     T[a16, a36, a23, a23, a23, a23] - T[a16, a36, a23, a27, a27, a27] + 
     T[a16, a36, a24, a24, a24, a24] - T[a16, a36, a24, a27, a27, a27] - 
     T[a16, a36, a27, a13, a13, a23] - T[a16, a36, a27, a13, a13, a24] + 
     T[a16, a36, a27, a13, a13, a27] - T[a16, a36, a27, a13, a13, a32] - 
     T[a16, a36, a27, a13, a13, a33] + T[a16, a36, a27, a13, a13, a36] + 
     T[a16, a36, a27, a13, a23, a27] + T[a16, a36, a27, a13, a24, a27] + 
     T[a16, a36, a27, a13, a27, a23] + T[a16, a36, a27, a13, a27, a24] - 
     T[a16, a36, a27, a13, a27, a27] + T[a16, a36, a27, a13, a27, a32] + 
     T[a16, a36, a27, a13, a27, a33] - 2*T[a16, a36, a27, a13, a27, a36] + 
     T[a16, a36, a27, a13, a32, a36] + T[a16, a36, a27, a13, a33, a36] + 
     T[a16, a36, a27, a13, a36, a23] + T[a16, a36, a27, a13, a36, a24] - 
     2*T[a16, a36, a27, a13, a36, a27] + T[a16, a36, a27, a13, a36, a32] + 
     T[a16, a36, a27, a13, a36, a33] - T[a16, a36, a27, a13, a36, a36] - 
     T[a16, a36, a27, a23, a27, a27] - T[a16, a36, a27, a24, a27, a27] + 
     T[a16, a36, a27, a27, a13, a23] + T[a16, a36, a27, a27, a13, a24] - 
     T[a16, a36, a27, a27, a13, a27] + T[a16, a36, a27, a27, a13, a32] + 
     T[a16, a36, a27, a27, a13, a33] - T[a16, a36, a27, a27, a13, a36] - 
     T[a16, a36, a27, a27, a23, a27] - T[a16, a36, a27, a27, a24, a27] - 
     T[a16, a36, a27, a27, a27, a23] - T[a16, a36, a27, a27, a27, a24] + 
     2*T[a16, a36, a27, a27, a27, a27] - T[a16, a36, a27, a27, a27, a32] - 
     T[a16, a36, a27, a27, a27, a33] + 2*T[a16, a36, a27, a27, a27, a36] - 
     T[a16, a36, a27, a27, a32, a36] - T[a16, a36, a27, a27, a33, a36] - 
     T[a16, a36, a27, a27, a36, a23] - T[a16, a36, a27, a27, a36, a24] + 
     2*T[a16, a36, a27, a27, a36, a27] - T[a16, a36, a27, a27, a36, a32] - 
     T[a16, a36, a27, a27, a36, a33] + 2*T[a16, a36, a27, a27, a36, a36] - 
     T[a16, a36, a27, a32, a36, a36] - T[a16, a36, a27, a33, a36, a36] + 
     T[a16, a36, a27, a36, a13, a23] + T[a16, a36, a27, a36, a13, a24] - 
     T[a16, a36, a27, a36, a13, a27] + T[a16, a36, a27, a36, a13, a32] + 
     T[a16, a36, a27, a36, a13, a33] - T[a16, a36, a27, a36, a13, a36] - 
     T[a16, a36, a27, a36, a23, a27] - T[a16, a36, a27, a36, a24, a27] - 
     T[a16, a36, a27, a36, a27, a23] - T[a16, a36, a27, a36, a27, a24] + 
     2*T[a16, a36, a27, a36, a27, a27] - T[a16, a36, a27, a36, a27, a32] - 
     T[a16, a36, a27, a36, a27, a33] + 2*T[a16, a36, a27, a36, a27, a36] - 
     T[a16, a36, a27, a36, a32, a36] - T[a16, a36, a27, a36, a33, a36] - 
     T[a16, a36, a27, a36, a36, a23] - T[a16, a36, a27, a36, a36, a24] + 
     2*T[a16, a36, a27, a36, a36, a27] - T[a16, a36, a27, a36, a36, a32] - 
     T[a16, a36, a27, a36, a36, a33] + 2*T[a16, a36, a27, a36, a36, a36] + 
     T[a16, a36, a32, a32, a32, a32] - T[a16, a36, a32, a36, a36, a36] + 
     T[a16, a36, a33, a33, a33, a33] - T[a16, a36, a33, a36, a36, a36] - 
     T[a16, a36, a36, a13, a13, a23] - T[a16, a36, a36, a13, a13, a24] + 
     T[a16, a36, a36, a13, a13, a27] - T[a16, a36, a36, a13, a13, a32] - 
     T[a16, a36, a36, a13, a13, a33] + T[a16, a36, a36, a13, a13, a36] + 
     T[a16, a36, a36, a13, a23, a27] + T[a16, a36, a36, a13, a24, a27] + 
     T[a16, a36, a36, a13, a27, a23] + T[a16, a36, a36, a13, a27, a24] - 
     T[a16, a36, a36, a13, a27, a27] + T[a16, a36, a36, a13, a27, a32] + 
     T[a16, a36, a36, a13, a27, a33] - 2*T[a16, a36, a36, a13, a27, a36] + 
     T[a16, a36, a36, a13, a32, a36] + T[a16, a36, a36, a13, a33, a36] + 
     T[a16, a36, a36, a13, a36, a23] + T[a16, a36, a36, a13, a36, a24] - 
     2*T[a16, a36, a36, a13, a36, a27] + T[a16, a36, a36, a13, a36, a32] + 
     T[a16, a36, a36, a13, a36, a33] - T[a16, a36, a36, a13, a36, a36] - 
     T[a16, a36, a36, a23, a27, a27] - T[a16, a36, a36, a24, a27, a27] + 
     T[a16, a36, a36, a27, a13, a23] + T[a16, a36, a36, a27, a13, a24] - 
     T[a16, a36, a36, a27, a13, a27] + T[a16, a36, a36, a27, a13, a32] + 
     T[a16, a36, a36, a27, a13, a33] - T[a16, a36, a36, a27, a13, a36] - 
     T[a16, a36, a36, a27, a23, a27] - T[a16, a36, a36, a27, a24, a27] - 
     T[a16, a36, a36, a27, a27, a23] - T[a16, a36, a36, a27, a27, a24] + 
     2*T[a16, a36, a36, a27, a27, a27] - T[a16, a36, a36, a27, a27, a32] - 
     T[a16, a36, a36, a27, a27, a33] + 2*T[a16, a36, a36, a27, a27, a36] - 
     T[a16, a36, a36, a27, a32, a36] - T[a16, a36, a36, a27, a33, a36] - 
     T[a16, a36, a36, a27, a36, a23] - T[a16, a36, a36, a27, a36, a24] + 
     2*T[a16, a36, a36, a27, a36, a27] - T[a16, a36, a36, a27, a36, a32] - 
     T[a16, a36, a36, a27, a36, a33] + 2*T[a16, a36, a36, a27, a36, a36] - 
     T[a16, a36, a36, a32, a36, a36] - T[a16, a36, a36, a33, a36, a36] + 
     T[a16, a36, a36, a36, a13, a23] + T[a16, a36, a36, a36, a13, a24] - 
     T[a16, a36, a36, a36, a13, a27] + T[a16, a36, a36, a36, a13, a32] + 
     T[a16, a36, a36, a36, a13, a33] - T[a16, a36, a36, a36, a13, a36] - 
     T[a16, a36, a36, a36, a23, a27] - T[a16, a36, a36, a36, a24, a27] - 
     T[a16, a36, a36, a36, a27, a23] - T[a16, a36, a36, a36, a27, a24] + 
     2*T[a16, a36, a36, a36, a27, a27] - T[a16, a36, a36, a36, a27, a32] - 
     T[a16, a36, a36, a36, a27, a33] + 2*T[a16, a36, a36, a36, a27, a36] - 
     T[a16, a36, a36, a36, a32, a36] - T[a16, a36, a36, a36, a33, a36] - 
     T[a16, a36, a36, a36, a36, a23] - T[a16, a36, a36, a36, a36, a24] + 
     2*T[a16, a36, a36, a36, a36, a27] - T[a16, a36, a36, a36, a36, a32] - 
     T[a16, a36, a36, a36, a36, a33] + 2*T[a16, a36, a36, a36, a36, a36] - 
     T[a16, a65, a24, a24, a24, a24] + T[a16, a65, a24, a27, a27, a27] + 
     T[a16, a65, a27, a24, a24, a24] - T[a16, a65, a27, a27, a27, a27] - 
     T[a16, a65, a33, a33, a33, a33] + T[a16, a65, a33, a36, a36, a36] + 
     T[a16, a65, a36, a33, a33, a33] - T[a16, a65, a36, a36, a36, a36] + 
     T[a16, a65, a44, a22, a22, a22] + T[a16, a65, a44, a36, a36, a36] + 
     T[a16, a65, a46, a24, a24, a24] + T[a16, a65, a46, a31, a31, a31] + 
     T[a16, a65, a54, a27, a27, a27] + T[a16, a65, a54, a31, a31, a31] + 
     T[a16, a65, a56, a22, a22, a22] + T[a16, a65, a56, a33, a33, a33] - 
     T[a16, a65, a65, a24, a24, a24] + T[a16, a65, a65, a24, a27, a27] + 
     T[a16, a65, a65, a27, a24, a24] - T[a16, a65, a65, a27, a27, a27] - 
     T[a16, a65, a65, a33, a33, a33] + T[a16, a65, a65, a33, a36, a36] + 
     T[a16, a65, a65, a36, a33, a33] - T[a16, a65, a65, a36, a36, a36] - 
     T[a16, a65, a65, a44, a22, a22] + T[a16, a65, a65, a44, a36, a36] + 
     T[a16, a65, a65, a46, a24, a24] - T[a16, a65, a65, a46, a31, a31] + 
     T[a16, a65, a65, a54, a27, a27] - T[a16, a65, a65, a54, a31, a31] - 
     T[a16, a65, a65, a56, a22, a22] + T[a16, a65, a65, a56, a33, a33] - 
     T[a16, a65, a65, a65, a24, a24] + T[a16, a65, a65, a65, a24, a27] + 
     T[a16, a65, a65, a65, a27, a24] - T[a16, a65, a65, a65, a27, a27] - 
     T[a16, a65, a65, a65, a33, a33] + T[a16, a65, a65, a65, a33, a36] + 
     T[a16, a65, a65, a65, a36, a33] - T[a16, a65, a65, a65, a36, a36] + 
     T[a16, a65, a65, a65, a44, a22] + T[a16, a65, a65, a65, a44, a36] + 
     T[a16, a65, a65, a65, a46, a24] + T[a16, a65, a65, a65, a46, a31] + 
     T[a16, a65, a65, a65, a54, a27] + T[a16, a65, a65, a65, a54, a31] + 
     T[a16, a65, a65, a65, a56, a22] + T[a16, a65, a65, a65, a56, a33] - 
     T[a16, a67, a22, a22, a22, a22] + T[a16, a67, a22, a26, a26, a26] + 
     T[a16, a67, a26, a22, a22, a22] - T[a16, a67, a26, a26, a26, a26] - 
     T[a16, a67, a31, a31, a31, a31] + T[a16, a67, a31, a35, a35, a35] + 
     T[a16, a67, a35, a31, a31, a31] - T[a16, a67, a35, a35, a35, a35] + 
     T[a16, a67, a41, a26, a26, a26] + T[a16, a67, a41, a33, a33, a33] + 
     T[a16, a67, a46, a24, a24, a24] + T[a16, a67, a46, a31, a31, a31] + 
     T[a16, a67, a51, a24, a24, a24] + T[a16, a67, a51, a35, a35, a35] + 
     T[a16, a67, a56, a22, a22, a22] + T[a16, a67, a56, a33, a33, a33] - 
     T[a16, a67, a67, a22, a22, a22] + T[a16, a67, a67, a22, a26, a26] + 
     T[a16, a67, a67, a26, a22, a22] - T[a16, a67, a67, a26, a26, a26] - 
     T[a16, a67, a67, a31, a31, a31] + T[a16, a67, a67, a31, a35, a35] + 
     T[a16, a67, a67, a35, a31, a31] - T[a16, a67, a67, a35, a35, a35] + 
     T[a16, a67, a67, a41, a26, a26] - T[a16, a67, a67, a41, a33, a33] - 
     T[a16, a67, a67, a46, a24, a24] + T[a16, a67, a67, a46, a31, a31] - 
     T[a16, a67, a67, a51, a24, a24] + T[a16, a67, a67, a51, a35, a35] + 
     T[a16, a67, a67, a56, a22, a22] - T[a16, a67, a67, a56, a33, a33] - 
     T[a16, a67, a67, a67, a22, a22] + T[a16, a67, a67, a67, a22, a26] + 
     T[a16, a67, a67, a67, a26, a22] - T[a16, a67, a67, a67, a26, a26] - 
     T[a16, a67, a67, a67, a31, a31] + T[a16, a67, a67, a67, a31, a35] + 
     T[a16, a67, a67, a67, a35, a31] - T[a16, a67, a67, a67, a35, a35] + 
     T[a16, a67, a67, a67, a41, a26] + T[a16, a67, a67, a67, a41, a33] + 
     T[a16, a67, a67, a67, a46, a24] + T[a16, a67, a67, a67, a46, a31] + 
     T[a16, a67, a67, a67, a51, a24] + T[a16, a67, a67, a67, a51, a35] + 
     T[a16, a67, a67, a67, a56, a22] + T[a16, a67, a67, a67, a56, a33] - 
     2*T[a17, a13, a13, a13, a13, a23] - 2*T[a17, a13, a13, a13, a13, a24] + 
     2*T[a17, a13, a13, a13, a13, a27] - 2*T[a17, a13, a13, a13, a13, a32] - 
     2*T[a17, a13, a13, a13, a13, a33] + 2*T[a17, a13, a13, a13, a13, a36] - 
     T[a17, a13, a13, a13, a17, a21] + T[a17, a13, a13, a13, a17, a24] - 
     T[a17, a13, a13, a13, a17, a27] + T[a17, a13, a13, a13, a17, a33] - 
     T[a17, a13, a13, a13, a17, a36] - T[a17, a13, a13, a13, a17, a37] - 
     T[a17, a13, a13, a13, a23, a23] + T[a17, a13, a13, a13, a23, a27] + 
     T[a17, a13, a13, a13, a24, a27] + T[a17, a13, a13, a13, a24, a37] + 
     T[a17, a13, a13, a13, a27, a23] + T[a17, a13, a13, a13, a27, a24] - 
     T[a17, a13, a13, a13, a27, a27] + 2*T[a17, a13, a13, a13, a27, a32] + 
     T[a17, a13, a13, a13, a27, a33] - 2*T[a17, a13, a13, a13, a27, a36] - 
     T[a17, a13, a13, a13, a32, a32] + T[a17, a13, a13, a13, a32, a36] + 
     T[a17, a13, a13, a13, a33, a21] + T[a17, a13, a13, a13, a33, a36] + 
     2*T[a17, a13, a13, a13, a36, a23] + T[a17, a13, a13, a13, a36, a24] - 
     2*T[a17, a13, a13, a13, a36, a27] + T[a17, a13, a13, a13, a36, a32] + 
     T[a17, a13, a13, a13, a36, a33] - T[a17, a13, a13, a13, a36, a36] + 
     T[a17, a13, a13, a13, a45, a23] + T[a17, a13, a13, a13, a45, a37] + 
     T[a17, a13, a13, a13, a55, a21] + T[a17, a13, a13, a13, a55, a32] + 
     T[a17, a13, a13, a17, a13, a23] + T[a17, a13, a13, a17, a13, a24] - 
     T[a17, a13, a13, a17, a13, a27] + T[a17, a13, a13, a17, a13, a32] + 
     T[a17, a13, a13, a17, a13, a33] - T[a17, a13, a13, a17, a13, a36] + 
     T[a17, a13, a13, a17, a17, a21] - T[a17, a13, a13, a17, a17, a24] + 
     T[a17, a13, a13, a17, a17, a27] - T[a17, a13, a13, a17, a17, a33] + 
     T[a17, a13, a13, a17, a17, a36] + T[a17, a13, a13, a17, a17, a37] + 
     T[a17, a13, a13, a17, a21, a21] - T[a17, a13, a13, a17, a24, a37] - 
     T[a17, a13, a13, a17, a27, a32] - T[a17, a13, a13, a17, a33, a21] - 
     T[a17, a13, a13, a17, a36, a23] + T[a17, a13, a13, a17, a37, a37] - 
     T[a17, a13, a13, a17, a45, a23] - T[a17, a13, a13, a17, a45, a37] - 
     T[a17, a13, a13, a17, a55, a21] - T[a17, a13, a13, a17, a55, a32] - 
     T[a17, a13, a13, a23, a23, a23] - T[a17, a13, a13, a23, a27, a27] - 
     T[a17, a13, a13, a24, a27, a27] - T[a17, a13, a13, a24, a37, a37] + 
     T[a17, a13, a13, a27, a13, a23] + T[a17, a13, a13, a27, a13, a24] - 
     T[a17, a13, a13, a27, a13, a27] + T[a17, a13, a13, a27, a13, a32] + 
     T[a17, a13, a13, a27, a13, a33] - T[a17, a13, a13, a27, a13, a36] - 
     T[a17, a13, a13, a27, a23, a27] - T[a17, a13, a13, a27, a24, a27] - 
     T[a17, a13, a13, a27, a27, a23] - T[a17, a13, a13, a27, a27, a24] + 
     T[a17, a13, a13, a27, a27, a27] - T[a17, a13, a13, a27, a27, a32] - 
     T[a17, a13, a13, a27, a27, a33] + 2*T[a17, a13, a13, a27, a27, a36] + 
     T[a17, a13, a13, a27, a32, a32] - T[a17, a13, a13, a27, a32, a36] - 
     T[a17, a13, a13, a27, a33, a36] - T[a17, a13, a13, a27, a36, a23] - 
     T[a17, a13, a13, a27, a36, a24] + 2*T[a17, a13, a13, a27, a36, a27] - 
     T[a17, a13, a13, a27, a36, a32] - T[a17, a13, a13, a27, a36, a33] + 
     2*T[a17, a13, a13, a27, a36, a36] - T[a17, a13, a13, a32, a32, a32] - 
     T[a17, a13, a13, a32, a36, a36] - T[a17, a13, a13, a33, a21, a21] - 
     T[a17, a13, a13, a33, a36, a36] + T[a17, a13, a13, a36, a13, a23] + 
     T[a17, a13, a13, a36, a13, a24] - T[a17, a13, a13, a36, a13, a27] + 
     T[a17, a13, a13, a36, a13, a32] + T[a17, a13, a13, a36, a13, a33] - 
     T[a17, a13, a13, a36, a13, a36] + T[a17, a13, a13, a36, a23, a23] - 
     T[a17, a13, a13, a36, a23, a27] - T[a17, a13, a13, a36, a24, a27] - 
     T[a17, a13, a13, a36, a27, a23] - T[a17, a13, a13, a36, a27, a24] + 
     2*T[a17, a13, a13, a36, a27, a27] - T[a17, a13, a13, a36, a27, a32] - 
     T[a17, a13, a13, a36, a27, a33] + 2*T[a17, a13, a13, a36, a27, a36] - 
     T[a17, a13, a13, a36, a32, a36] - T[a17, a13, a13, a36, a33, a36] - 
     T[a17, a13, a13, a36, a36, a23] - T[a17, a13, a13, a36, a36, a24] + 
     2*T[a17, a13, a13, a36, a36, a27] - T[a17, a13, a13, a36, a36, a32] - 
     T[a17, a13, a13, a36, a36, a33] + T[a17, a13, a13, a36, a36, a36] + 
     T[a17, a13, a13, a45, a23, a23] - T[a17, a13, a13, a45, a37, a37] - 
     T[a17, a13, a13, a55, a21, a21] + T[a17, a13, a13, a55, a32, a32] + 
     T[a17, a13, a17, a13, a13, a23] + T[a17, a13, a17, a13, a13, a24] - 
     T[a17, a13, a17, a13, a13, a27] + T[a17, a13, a17, a13, a13, a32] + 
     T[a17, a13, a17, a13, a13, a33] - T[a17, a13, a17, a13, a13, a36] + 
     T[a17, a13, a17, a13, a17, a21] - T[a17, a13, a17, a13, a17, a24] + 
     T[a17, a13, a17, a13, a17, a27] - T[a17, a13, a17, a13, a17, a33] + 
     T[a17, a13, a17, a13, a17, a36] + T[a17, a13, a17, a13, a17, a37] + 
     T[a17, a13, a17, a13, a23, a23] - T[a17, a13, a17, a13, a24, a37] - 
     T[a17, a13, a17, a13, a27, a32] + T[a17, a13, a17, a13, a32, a32] - 
     T[a17, a13, a17, a13, a33, a21] - T[a17, a13, a17, a13, a36, a23] - 
     T[a17, a13, a17, a13, a45, a23] - T[a17, a13, a17, a13, a45, a37] - 
     T[a17, a13, a17, a13, a55, a21] - T[a17, a13, a17, a13, a55, a32] - 
     T[a17, a13, a17, a17, a13, a23] - T[a17, a13, a17, a17, a13, a24] + 
     T[a17, a13, a17, a17, a13, a27] - T[a17, a13, a17, a17, a13, a32] - 
     T[a17, a13, a17, a17, a13, a33] + T[a17, a13, a17, a17, a13, a36] - 
     T[a17, a13, a17, a17, a17, a21] + T[a17, a13, a17, a17, a17, a24] - 
     T[a17, a13, a17, a17, a17, a27] + T[a17, a13, a17, a17, a17, a33] - 
     T[a17, a13, a17, a17, a17, a36] - T[a17, a13, a17, a17, a17, a37] - 
     T[a17, a13, a17, a17, a21, a21] + T[a17, a13, a17, a17, a24, a37] + 
     T[a17, a13, a17, a17, a27, a32] + T[a17, a13, a17, a17, a33, a21] + 
     T[a17, a13, a17, a17, a36, a23] - T[a17, a13, a17, a17, a37, a37] + 
     T[a17, a13, a17, a17, a45, a23] + T[a17, a13, a17, a17, a45, a37] + 
     T[a17, a13, a17, a17, a55, a21] + T[a17, a13, a17, a17, a55, a32] - 
     T[a17, a13, a17, a21, a21, a21] + T[a17, a13, a17, a24, a37, a37] - 
     T[a17, a13, a17, a27, a32, a32] + T[a17, a13, a17, a33, a21, a21] - 
     T[a17, a13, a17, a36, a23, a23] - T[a17, a13, a17, a37, a37, a37] - 
     T[a17, a13, a17, a45, a23, a23] + T[a17, a13, a17, a45, a37, a37] + 
     T[a17, a13, a17, a55, a21, a21] - T[a17, a13, a17, a55, a32, a32] - 
     T[a17, a13, a23, a23, a23, a23] + T[a17, a13, a23, a27, a27, a27] + 
     T[a17, a13, a24, a27, a27, a27] + T[a17, a13, a24, a37, a37, a37] + 
     T[a17, a13, a27, a13, a13, a23] + T[a17, a13, a27, a13, a13, a24] - 
     T[a17, a13, a27, a13, a13, a27] + T[a17, a13, a27, a13, a13, a32] + 
     T[a17, a13, a27, a13, a13, a33] - T[a17, a13, a27, a13, a13, a36] - 
     T[a17, a13, a27, a13, a23, a27] - T[a17, a13, a27, a13, a24, a27] - 
     T[a17, a13, a27, a13, a27, a23] - T[a17, a13, a27, a13, a27, a24] + 
     T[a17, a13, a27, a13, a27, a27] - T[a17, a13, a27, a13, a27, a32] - 
     T[a17, a13, a27, a13, a27, a33] + 2*T[a17, a13, a27, a13, a27, a36] - 
     T[a17, a13, a27, a13, a32, a36] - T[a17, a13, a27, a13, a33, a36] - 
     T[a17, a13, a27, a13, a36, a23] - T[a17, a13, a27, a13, a36, a24] + 
     2*T[a17, a13, a27, a13, a36, a27] - T[a17, a13, a27, a13, a36, a32] - 
     T[a17, a13, a27, a13, a36, a33] + T[a17, a13, a27, a13, a36, a36] + 
     T[a17, a13, a27, a23, a27, a27] + T[a17, a13, a27, a24, a27, a27] - 
     T[a17, a13, a27, a27, a13, a23] - T[a17, a13, a27, a27, a13, a24] + 
     T[a17, a13, a27, a27, a13, a27] - T[a17, a13, a27, a27, a13, a32] - 
     T[a17, a13, a27, a27, a13, a33] + T[a17, a13, a27, a27, a13, a36] + 
     T[a17, a13, a27, a27, a23, a27] + T[a17, a13, a27, a27, a24, a27] + 
     T[a17, a13, a27, a27, a27, a23] + T[a17, a13, a27, a27, a27, a24] - 
     T[a17, a13, a27, a27, a27, a27] + T[a17, a13, a27, a27, a27, a32] + 
     T[a17, a13, a27, a27, a27, a33] - 2*T[a17, a13, a27, a27, a27, a36] + 
     T[a17, a13, a27, a27, a32, a36] + T[a17, a13, a27, a27, a33, a36] + 
     T[a17, a13, a27, a27, a36, a23] + T[a17, a13, a27, a27, a36, a24] - 
     2*T[a17, a13, a27, a27, a36, a27] + T[a17, a13, a27, a27, a36, a32] + 
     T[a17, a13, a27, a27, a36, a33] - 2*T[a17, a13, a27, a27, a36, a36] + 
     T[a17, a13, a27, a32, a32, a32] + T[a17, a13, a27, a32, a36, a36] + 
     T[a17, a13, a27, a33, a36, a36] - T[a17, a13, a27, a36, a13, a23] - 
     T[a17, a13, a27, a36, a13, a24] + T[a17, a13, a27, a36, a13, a27] - 
     T[a17, a13, a27, a36, a13, a32] - T[a17, a13, a27, a36, a13, a33] + 
     T[a17, a13, a27, a36, a13, a36] + T[a17, a13, a27, a36, a23, a27] + 
     T[a17, a13, a27, a36, a24, a27] + T[a17, a13, a27, a36, a27, a23] + 
     T[a17, a13, a27, a36, a27, a24] - 2*T[a17, a13, a27, a36, a27, a27] + 
     T[a17, a13, a27, a36, a27, a32] + T[a17, a13, a27, a36, a27, a33] - 
     2*T[a17, a13, a27, a36, a27, a36] + T[a17, a13, a27, a36, a32, a36] + 
     T[a17, a13, a27, a36, a33, a36] + T[a17, a13, a27, a36, a36, a23] + 
     T[a17, a13, a27, a36, a36, a24] - 2*T[a17, a13, a27, a36, a36, a27] + 
     T[a17, a13, a27, a36, a36, a32] + T[a17, a13, a27, a36, a36, a33] - 
     2*T[a17, a13, a27, a36, a36, a36] - T[a17, a13, a32, a32, a32, a32] + 
     T[a17, a13, a32, a36, a36, a36] + T[a17, a13, a33, a21, a21, a21] + 
     T[a17, a13, a33, a36, a36, a36] + T[a17, a13, a36, a13, a13, a23] + 
     T[a17, a13, a36, a13, a13, a24] - T[a17, a13, a36, a13, a13, a27] + 
     T[a17, a13, a36, a13, a13, a32] + T[a17, a13, a36, a13, a13, a33] - 
     T[a17, a13, a36, a13, a13, a36] - T[a17, a13, a36, a13, a23, a27] - 
     T[a17, a13, a36, a13, a24, a27] - T[a17, a13, a36, a13, a27, a23] - 
     T[a17, a13, a36, a13, a27, a24] + T[a17, a13, a36, a13, a27, a27] - 
     T[a17, a13, a36, a13, a27, a32] - T[a17, a13, a36, a13, a27, a33] + 
     2*T[a17, a13, a36, a13, a27, a36] - T[a17, a13, a36, a13, a32, a36] - 
     T[a17, a13, a36, a13, a33, a36] - T[a17, a13, a36, a13, a36, a23] - 
     T[a17, a13, a36, a13, a36, a24] + 2*T[a17, a13, a36, a13, a36, a27] - 
     T[a17, a13, a36, a13, a36, a32] - T[a17, a13, a36, a13, a36, a33] + 
     T[a17, a13, a36, a13, a36, a36] + T[a17, a13, a36, a23, a23, a23] + 
     T[a17, a13, a36, a23, a27, a27] + T[a17, a13, a36, a24, a27, a27] - 
     T[a17, a13, a36, a27, a13, a23] - T[a17, a13, a36, a27, a13, a24] + 
     T[a17, a13, a36, a27, a13, a27] - T[a17, a13, a36, a27, a13, a32] - 
     T[a17, a13, a36, a27, a13, a33] + T[a17, a13, a36, a27, a13, a36] + 
     T[a17, a13, a36, a27, a23, a27] + T[a17, a13, a36, a27, a24, a27] + 
     T[a17, a13, a36, a27, a27, a23] + T[a17, a13, a36, a27, a27, a24] - 
     2*T[a17, a13, a36, a27, a27, a27] + T[a17, a13, a36, a27, a27, a32] + 
     T[a17, a13, a36, a27, a27, a33] - 2*T[a17, a13, a36, a27, a27, a36] + 
     T[a17, a13, a36, a27, a32, a36] + T[a17, a13, a36, a27, a33, a36] + 
     T[a17, a13, a36, a27, a36, a23] + T[a17, a13, a36, a27, a36, a24] - 
     2*T[a17, a13, a36, a27, a36, a27] + T[a17, a13, a36, a27, a36, a32] + 
     T[a17, a13, a36, a27, a36, a33] - 2*T[a17, a13, a36, a27, a36, a36] + 
     T[a17, a13, a36, a32, a36, a36] + T[a17, a13, a36, a33, a36, a36] - 
     T[a17, a13, a36, a36, a13, a23] - T[a17, a13, a36, a36, a13, a24] + 
     T[a17, a13, a36, a36, a13, a27] - T[a17, a13, a36, a36, a13, a32] - 
     T[a17, a13, a36, a36, a13, a33] + T[a17, a13, a36, a36, a13, a36] + 
     T[a17, a13, a36, a36, a23, a27] + T[a17, a13, a36, a36, a24, a27] + 
     T[a17, a13, a36, a36, a27, a23] + T[a17, a13, a36, a36, a27, a24] - 
     2*T[a17, a13, a36, a36, a27, a27] + T[a17, a13, a36, a36, a27, a32] + 
     T[a17, a13, a36, a36, a27, a33] - 2*T[a17, a13, a36, a36, a27, a36] + 
     T[a17, a13, a36, a36, a32, a36] + T[a17, a13, a36, a36, a33, a36] + 
     T[a17, a13, a36, a36, a36, a23] + T[a17, a13, a36, a36, a36, a24] - 
     2*T[a17, a13, a36, a36, a36, a27] + T[a17, a13, a36, a36, a36, a32] + 
     T[a17, a13, a36, a36, a36, a33] - T[a17, a13, a36, a36, a36, a36] + 
     T[a17, a13, a45, a23, a23, a23] + T[a17, a13, a45, a37, a37, a37] + 
     T[a17, a13, a55, a21, a21, a21] + T[a17, a13, a55, a32, a32, a32] + 
     2*T[a17, a14, a14, a14, a14, a21] - 2*T[a17, a14, a14, a14, a14, a24] - 
     2*T[a17, a14, a14, a14, a14, a25] - 2*T[a17, a14, a14, a14, a14, a33] - 
     2*T[a17, a14, a14, a14, a14, a34] + 2*T[a17, a14, a14, a14, a14, a37] - 
     T[a17, a14, a14, a14, a17, a21] + T[a17, a14, a14, a14, a17, a24] - 
     T[a17, a14, a14, a14, a17, a27] + T[a17, a14, a14, a14, a17, a33] - 
     T[a17, a14, a14, a14, a17, a36] - T[a17, a14, a14, a14, a17, a37] - 
     T[a17, a14, a14, a14, a21, a21] + T[a17, a14, a14, a14, a21, a24] + 
     T[a17, a14, a14, a14, a21, a25] + T[a17, a14, a14, a14, a21, a33] + 
     2*T[a17, a14, a14, a14, a21, a34] - 2*T[a17, a14, a14, a14, a21, a37] + 
     T[a17, a14, a14, a14, a24, a21] + T[a17, a14, a14, a14, a24, a36] + 
     T[a17, a14, a14, a14, a25, a21] - T[a17, a14, a14, a14, a25, a25] + 
     T[a17, a14, a14, a14, a33, a27] + T[a17, a14, a14, a14, a33, a37] - 
     T[a17, a14, a14, a14, a34, a34] + T[a17, a14, a14, a14, a34, a37] - 
     2*T[a17, a14, a14, a14, a37, a21] + T[a17, a14, a14, a14, a37, a24] + 
     2*T[a17, a14, a14, a14, a37, a25] + T[a17, a14, a14, a14, a37, a33] + 
     T[a17, a14, a14, a14, a37, a34] - T[a17, a14, a14, a14, a37, a37] + 
     T[a17, a14, a14, a14, a42, a27] + T[a17, a14, a14, a14, a42, a34] + 
     T[a17, a14, a14, a14, a52, a25] + T[a17, a14, a14, a14, a52, a36] - 
     T[a17, a14, a14, a17, a14, a21] + T[a17, a14, a14, a17, a14, a24] + 
     T[a17, a14, a14, a17, a14, a25] + T[a17, a14, a14, a17, a14, a33] + 
     T[a17, a14, a14, a17, a14, a34] - T[a17, a14, a14, a17, a14, a37] + 
     T[a17, a14, a14, a17, a17, a21] - T[a17, a14, a14, a17, a17, a24] + 
     T[a17, a14, a14, a17, a17, a27] - T[a17, a14, a14, a17, a17, a33] + 
     T[a17, a14, a14, a17, a17, a36] + T[a17, a14, a14, a17, a17, a37] - 
     T[a17, a14, a14, a17, a21, a34] - T[a17, a14, a14, a17, a24, a36] + 
     T[a17, a14, a14, a17, a27, a27] - T[a17, a14, a14, a17, a33, a27] + 
     T[a17, a14, a14, a17, a36, a36] - T[a17, a14, a14, a17, a37, a25] - 
     T[a17, a14, a14, a17, a42, a27] - T[a17, a14, a14, a17, a42, a34] - 
     T[a17, a14, a14, a17, a52, a25] - T[a17, a14, a14, a17, a52, a36] - 
     T[a17, a14, a14, a21, a14, a21] + T[a17, a14, a14, a21, a14, a24] + 
     T[a17, a14, a14, a21, a14, a25] + T[a17, a14, a14, a21, a14, a33] + 
     T[a17, a14, a14, a21, a14, a34] - T[a17, a14, a14, a21, a14, a37] + 
     T[a17, a14, a14, a21, a21, a21] - T[a17, a14, a14, a21, a21, a24] - 
     T[a17, a14, a14, a21, a21, a25] - T[a17, a14, a14, a21, a21, a33] - 
     T[a17, a14, a14, a21, a21, a34] + 2*T[a17, a14, a14, a21, a21, a37] - 
     T[a17, a14, a14, a21, a24, a21] - T[a17, a14, a14, a21, a25, a21] - 
     T[a17, a14, a14, a21, a33, a37] + T[a17, a14, a14, a21, a34, a34] - 
     T[a17, a14, a14, a21, a34, a37] + 2*T[a17, a14, a14, a21, a37, a21] - 
     T[a17, a14, a14, a21, a37, a24] - T[a17, a14, a14, a21, a37, a25] - 
     T[a17, a14, a14, a21, a37, a33] - T[a17, a14, a14, a21, a37, a34] + 
     2*T[a17, a14, a14, a21, a37, a37] - T[a17, a14, a14, a24, a21, a21] - 
     T[a17, a14, a14, a24, a36, a36] - T[a17, a14, a14, a25, a21, a21] - 
     T[a17, a14, a14, a25, a25, a25] - T[a17, a14, a14, a33, a27, a27] - 
     T[a17, a14, a14, a33, a37, a37] - T[a17, a14, a14, a34, a34, a34] - 
     T[a17, a14, a14, a34, a37, a37] - T[a17, a14, a14, a37, a14, a21] + 
     T[a17, a14, a14, a37, a14, a24] + T[a17, a14, a14, a37, a14, a25] + 
     T[a17, a14, a14, a37, a14, a33] + T[a17, a14, a14, a37, a14, a34] - 
     T[a17, a14, a14, a37, a14, a37] + 2*T[a17, a14, a14, a37, a21, a21] - 
     T[a17, a14, a14, a37, a21, a24] - T[a17, a14, a14, a37, a21, a25] - 
     T[a17, a14, a14, a37, a21, a33] - T[a17, a14, a14, a37, a21, a34] + 
     2*T[a17, a14, a14, a37, a21, a37] - T[a17, a14, a14, a37, a24, a21] - 
     T[a17, a14, a14, a37, a25, a21] + T[a17, a14, a14, a37, a25, a25] - 
     T[a17, a14, a14, a37, a33, a37] - T[a17, a14, a14, a37, a34, a37] + 
     2*T[a17, a14, a14, a37, a37, a21] - T[a17, a14, a14, a37, a37, a24] - 
     T[a17, a14, a14, a37, a37, a25] - T[a17, a14, a14, a37, a37, a33] - 
     T[a17, a14, a14, a37, a37, a34] + T[a17, a14, a14, a37, a37, a37] - 
     T[a17, a14, a14, a42, a27, a27] + T[a17, a14, a14, a42, a34, a34] + 
     T[a17, a14, a14, a52, a25, a25] - T[a17, a14, a14, a52, a36, a36] - 
     T[a17, a14, a17, a14, a14, a21] + T[a17, a14, a17, a14, a14, a24] + 
     T[a17, a14, a17, a14, a14, a25] + T[a17, a14, a17, a14, a14, a33] + 
     T[a17, a14, a17, a14, a14, a34] - T[a17, a14, a17, a14, a14, a37] + 
     T[a17, a14, a17, a14, a17, a21] - T[a17, a14, a17, a14, a17, a24] + 
     T[a17, a14, a17, a14, a17, a27] - T[a17, a14, a17, a14, a17, a33] + 
     T[a17, a14, a17, a14, a17, a36] + T[a17, a14, a17, a14, a17, a37] - 
     T[a17, a14, a17, a14, a21, a34] - T[a17, a14, a17, a14, a24, a36] + 
     T[a17, a14, a17, a14, a25, a25] - T[a17, a14, a17, a14, a33, a27] + 
     T[a17, a14, a17, a14, a34, a34] - T[a17, a14, a17, a14, a37, a25] - 
     T[a17, a14, a17, a14, a42, a27] - T[a17, a14, a17, a14, a42, a34] - 
     T[a17, a14, a17, a14, a52, a25] - T[a17, a14, a17, a14, a52, a36] + 
     T[a17, a14, a17, a17, a14, a21] - T[a17, a14, a17, a17, a14, a24] - 
     T[a17, a14, a17, a17, a14, a25] - T[a17, a14, a17, a17, a14, a33] - 
     T[a17, a14, a17, a17, a14, a34] + T[a17, a14, a17, a17, a14, a37] - 
     T[a17, a14, a17, a17, a17, a21] + T[a17, a14, a17, a17, a17, a24] - 
     T[a17, a14, a17, a17, a17, a27] + T[a17, a14, a17, a17, a17, a33] - 
     T[a17, a14, a17, a17, a17, a36] - T[a17, a14, a17, a17, a17, a37] + 
     T[a17, a14, a17, a17, a21, a34] + T[a17, a14, a17, a17, a24, a36] - 
     T[a17, a14, a17, a17, a27, a27] + T[a17, a14, a17, a17, a33, a27] - 
     T[a17, a14, a17, a17, a36, a36] + T[a17, a14, a17, a17, a37, a25] + 
     T[a17, a14, a17, a17, a42, a27] + T[a17, a14, a17, a17, a42, a34] + 
     T[a17, a14, a17, a17, a52, a25] + T[a17, a14, a17, a17, a52, a36] - 
     T[a17, a14, a17, a21, a34, a34] + T[a17, a14, a17, a24, a36, a36] - 
     T[a17, a14, a17, a27, a27, a27] + T[a17, a14, a17, a33, a27, a27] - 
     T[a17, a14, a17, a36, a36, a36] - T[a17, a14, a17, a37, a25, a25] + 
     T[a17, a14, a17, a42, a27, a27] - T[a17, a14, a17, a42, a34, a34] - 
     T[a17, a14, a17, a52, a25, a25] + T[a17, a14, a17, a52, a36, a36] - 
     T[a17, a14, a21, a14, a14, a21] + T[a17, a14, a21, a14, a14, a24] + 
     T[a17, a14, a21, a14, a14, a25] + T[a17, a14, a21, a14, a14, a33] + 
     T[a17, a14, a21, a14, a14, a34] - T[a17, a14, a21, a14, a14, a37] + 
     T[a17, a14, a21, a14, a21, a21] - T[a17, a14, a21, a14, a21, a24] - 
     T[a17, a14, a21, a14, a21, a25] - T[a17, a14, a21, a14, a21, a33] - 
     T[a17, a14, a21, a14, a21, a34] + 2*T[a17, a14, a21, a14, a21, a37] - 
     T[a17, a14, a21, a14, a24, a21] - T[a17, a14, a21, a14, a25, a21] - 
     T[a17, a14, a21, a14, a33, a37] - T[a17, a14, a21, a14, a34, a37] + 
     2*T[a17, a14, a21, a14, a37, a21] - T[a17, a14, a21, a14, a37, a24] - 
     T[a17, a14, a21, a14, a37, a25] - T[a17, a14, a21, a14, a37, a33] - 
     T[a17, a14, a21, a14, a37, a34] + T[a17, a14, a21, a14, a37, a37] + 
     T[a17, a14, a21, a21, a14, a21] - T[a17, a14, a21, a21, a14, a24] - 
     T[a17, a14, a21, a21, a14, a25] - T[a17, a14, a21, a21, a14, a33] - 
     T[a17, a14, a21, a21, a14, a34] + T[a17, a14, a21, a21, a14, a37] - 
     T[a17, a14, a21, a21, a21, a21] + T[a17, a14, a21, a21, a21, a24] + 
     T[a17, a14, a21, a21, a21, a25] + T[a17, a14, a21, a21, a21, a33] + 
     T[a17, a14, a21, a21, a21, a34] - 2*T[a17, a14, a21, a21, a21, a37] + 
     T[a17, a14, a21, a21, a24, a21] + T[a17, a14, a21, a21, a25, a21] + 
     T[a17, a14, a21, a21, a33, a37] + T[a17, a14, a21, a21, a34, a37] - 
     2*T[a17, a14, a21, a21, a37, a21] + T[a17, a14, a21, a21, a37, a24] + 
     T[a17, a14, a21, a21, a37, a25] + T[a17, a14, a21, a21, a37, a33] + 
     T[a17, a14, a21, a21, a37, a34] - 2*T[a17, a14, a21, a21, a37, a37] + 
     T[a17, a14, a21, a24, a21, a21] + T[a17, a14, a21, a25, a21, a21] + 
     T[a17, a14, a21, a33, a37, a37] + T[a17, a14, a21, a34, a34, a34] + 
     T[a17, a14, a21, a34, a37, a37] + T[a17, a14, a21, a37, a14, a21] - 
     T[a17, a14, a21, a37, a14, a24] - T[a17, a14, a21, a37, a14, a25] - 
     T[a17, a14, a21, a37, a14, a33] - T[a17, a14, a21, a37, a14, a34] + 
     T[a17, a14, a21, a37, a14, a37] - 2*T[a17, a14, a21, a37, a21, a21] + 
     T[a17, a14, a21, a37, a21, a24] + T[a17, a14, a21, a37, a21, a25] + 
     T[a17, a14, a21, a37, a21, a33] + T[a17, a14, a21, a37, a21, a34] - 
     2*T[a17, a14, a21, a37, a21, a37] + T[a17, a14, a21, a37, a24, a21] + 
     T[a17, a14, a21, a37, a25, a21] + T[a17, a14, a21, a37, a33, a37] + 
     T[a17, a14, a21, a37, a34, a37] - 2*T[a17, a14, a21, a37, a37, a21] + 
     T[a17, a14, a21, a37, a37, a24] + T[a17, a14, a21, a37, a37, a25] + 
     T[a17, a14, a21, a37, a37, a33] + T[a17, a14, a21, a37, a37, a34] - 
     2*T[a17, a14, a21, a37, a37, a37] + T[a17, a14, a24, a21, a21, a21] + 
     T[a17, a14, a24, a36, a36, a36] + T[a17, a14, a25, a21, a21, a21] - 
     T[a17, a14, a25, a25, a25, a25] + T[a17, a14, a33, a27, a27, a27] + 
     T[a17, a14, a33, a37, a37, a37] - T[a17, a14, a34, a34, a34, a34] + 
     T[a17, a14, a34, a37, a37, a37] - T[a17, a14, a37, a14, a14, a21] + 
     T[a17, a14, a37, a14, a14, a24] + T[a17, a14, a37, a14, a14, a25] + 
     T[a17, a14, a37, a14, a14, a33] + T[a17, a14, a37, a14, a14, a34] - 
     T[a17, a14, a37, a14, a14, a37] + T[a17, a14, a37, a14, a21, a21] - 
     T[a17, a14, a37, a14, a21, a24] - T[a17, a14, a37, a14, a21, a25] - 
     T[a17, a14, a37, a14, a21, a33] - T[a17, a14, a37, a14, a21, a34] + 
     2*T[a17, a14, a37, a14, a21, a37] - T[a17, a14, a37, a14, a24, a21] - 
     T[a17, a14, a37, a14, a25, a21] - T[a17, a14, a37, a14, a33, a37] - 
     T[a17, a14, a37, a14, a34, a37] + 2*T[a17, a14, a37, a14, a37, a21] - 
     T[a17, a14, a37, a14, a37, a24] - T[a17, a14, a37, a14, a37, a25] - 
     T[a17, a14, a37, a14, a37, a33] - T[a17, a14, a37, a14, a37, a34] + 
     T[a17, a14, a37, a14, a37, a37] + T[a17, a14, a37, a21, a14, a21] - 
     T[a17, a14, a37, a21, a14, a24] - T[a17, a14, a37, a21, a14, a25] - 
     T[a17, a14, a37, a21, a14, a33] - T[a17, a14, a37, a21, a14, a34] + 
     T[a17, a14, a37, a21, a14, a37] - 2*T[a17, a14, a37, a21, a21, a21] + 
     T[a17, a14, a37, a21, a21, a24] + T[a17, a14, a37, a21, a21, a25] + 
     T[a17, a14, a37, a21, a21, a33] + T[a17, a14, a37, a21, a21, a34] - 
     2*T[a17, a14, a37, a21, a21, a37] + T[a17, a14, a37, a21, a24, a21] + 
     T[a17, a14, a37, a21, a25, a21] + T[a17, a14, a37, a21, a33, a37] + 
     T[a17, a14, a37, a21, a34, a37] - 2*T[a17, a14, a37, a21, a37, a21] + 
     T[a17, a14, a37, a21, a37, a24] + T[a17, a14, a37, a21, a37, a25] + 
     T[a17, a14, a37, a21, a37, a33] + T[a17, a14, a37, a21, a37, a34] - 
     2*T[a17, a14, a37, a21, a37, a37] + T[a17, a14, a37, a24, a21, a21] + 
     T[a17, a14, a37, a25, a21, a21] + T[a17, a14, a37, a25, a25, a25] + 
     T[a17, a14, a37, a33, a37, a37] + T[a17, a14, a37, a34, a37, a37] + 
     T[a17, a14, a37, a37, a14, a21] - T[a17, a14, a37, a37, a14, a24] - 
     T[a17, a14, a37, a37, a14, a25] - T[a17, a14, a37, a37, a14, a33] - 
     T[a17, a14, a37, a37, a14, a34] + T[a17, a14, a37, a37, a14, a37] - 
     2*T[a17, a14, a37, a37, a21, a21] + T[a17, a14, a37, a37, a21, a24] + 
     T[a17, a14, a37, a37, a21, a25] + T[a17, a14, a37, a37, a21, a33] + 
     T[a17, a14, a37, a37, a21, a34] - 2*T[a17, a14, a37, a37, a21, a37] + 
     T[a17, a14, a37, a37, a24, a21] + T[a17, a14, a37, a37, a25, a21] + 
     T[a17, a14, a37, a37, a33, a37] + T[a17, a14, a37, a37, a34, a37] - 
     2*T[a17, a14, a37, a37, a37, a21] + T[a17, a14, a37, a37, a37, a24] + 
     T[a17, a14, a37, a37, a37, a25] + T[a17, a14, a37, a37, a37, a33] + 
     T[a17, a14, a37, a37, a37, a34] - T[a17, a14, a37, a37, a37, a37] + 
     T[a17, a14, a42, a27, a27, a27] + T[a17, a14, a42, a34, a34, a34] + 
     T[a17, a14, a52, a25, a25, a25] + T[a17, a14, a52, a36, a36, a36] + 
     T[a17, a17, a13, a13, a13, a23] + T[a17, a17, a13, a13, a13, a24] - 
     T[a17, a17, a13, a13, a13, a27] + T[a17, a17, a13, a13, a13, a32] + 
     T[a17, a17, a13, a13, a13, a33] - T[a17, a17, a13, a13, a13, a36] + 
     T[a17, a17, a13, a13, a17, a21] - T[a17, a17, a13, a13, a17, a24] + 
     T[a17, a17, a13, a13, a17, a27] - T[a17, a17, a13, a13, a17, a33] + 
     T[a17, a17, a13, a13, a17, a36] + T[a17, a17, a13, a13, a17, a37] + 
     T[a17, a17, a13, a13, a23, a23] - T[a17, a17, a13, a13, a24, a37] - 
     T[a17, a17, a13, a13, a27, a32] + T[a17, a17, a13, a13, a32, a32] - 
     T[a17, a17, a13, a13, a33, a21] - T[a17, a17, a13, a13, a36, a23] - 
     T[a17, a17, a13, a13, a45, a23] - T[a17, a17, a13, a13, a45, a37] - 
     T[a17, a17, a13, a13, a55, a21] - T[a17, a17, a13, a13, a55, a32] - 
     T[a17, a17, a13, a17, a13, a23] - T[a17, a17, a13, a17, a13, a24] + 
     T[a17, a17, a13, a17, a13, a27] - T[a17, a17, a13, a17, a13, a32] - 
     T[a17, a17, a13, a17, a13, a33] + T[a17, a17, a13, a17, a13, a36] - 
     T[a17, a17, a13, a17, a17, a21] + T[a17, a17, a13, a17, a17, a24] - 
     T[a17, a17, a13, a17, a17, a27] + T[a17, a17, a13, a17, a17, a33] - 
     T[a17, a17, a13, a17, a17, a36] - T[a17, a17, a13, a17, a17, a37] - 
     T[a17, a17, a13, a17, a21, a21] + T[a17, a17, a13, a17, a24, a37] + 
     T[a17, a17, a13, a17, a27, a32] + T[a17, a17, a13, a17, a33, a21] + 
     T[a17, a17, a13, a17, a36, a23] - T[a17, a17, a13, a17, a37, a37] + 
     T[a17, a17, a13, a17, a45, a23] + T[a17, a17, a13, a17, a45, a37] + 
     T[a17, a17, a13, a17, a55, a21] + T[a17, a17, a13, a17, a55, a32] + 
     T[a17, a17, a13, a23, a23, a23] + T[a17, a17, a13, a24, a37, a37] - 
     T[a17, a17, a13, a27, a32, a32] + T[a17, a17, a13, a32, a32, a32] + 
     T[a17, a17, a13, a33, a21, a21] - T[a17, a17, a13, a36, a23, a23] - 
     T[a17, a17, a13, a45, a23, a23] + T[a17, a17, a13, a45, a37, a37] + 
     T[a17, a17, a13, a55, a21, a21] - T[a17, a17, a13, a55, a32, a32] - 
     T[a17, a17, a14, a14, a14, a21] + T[a17, a17, a14, a14, a14, a24] + 
     T[a17, a17, a14, a14, a14, a25] + T[a17, a17, a14, a14, a14, a33] + 
     T[a17, a17, a14, a14, a14, a34] - T[a17, a17, a14, a14, a14, a37] + 
     T[a17, a17, a14, a14, a17, a21] - T[a17, a17, a14, a14, a17, a24] + 
     T[a17, a17, a14, a14, a17, a27] - T[a17, a17, a14, a14, a17, a33] + 
     T[a17, a17, a14, a14, a17, a36] + T[a17, a17, a14, a14, a17, a37] - 
     T[a17, a17, a14, a14, a21, a34] - T[a17, a17, a14, a14, a24, a36] + 
     T[a17, a17, a14, a14, a25, a25] - T[a17, a17, a14, a14, a33, a27] + 
     T[a17, a17, a14, a14, a34, a34] - T[a17, a17, a14, a14, a37, a25] - 
     T[a17, a17, a14, a14, a42, a27] - T[a17, a17, a14, a14, a42, a34] - 
     T[a17, a17, a14, a14, a52, a25] - T[a17, a17, a14, a14, a52, a36] + 
     T[a17, a17, a14, a17, a14, a21] - T[a17, a17, a14, a17, a14, a24] - 
     T[a17, a17, a14, a17, a14, a25] - T[a17, a17, a14, a17, a14, a33] - 
     T[a17, a17, a14, a17, a14, a34] + T[a17, a17, a14, a17, a14, a37] - 
     T[a17, a17, a14, a17, a17, a21] + T[a17, a17, a14, a17, a17, a24] - 
     T[a17, a17, a14, a17, a17, a27] + T[a17, a17, a14, a17, a17, a33] - 
     T[a17, a17, a14, a17, a17, a36] - T[a17, a17, a14, a17, a17, a37] + 
     T[a17, a17, a14, a17, a21, a34] + T[a17, a17, a14, a17, a24, a36] - 
     T[a17, a17, a14, a17, a27, a27] + T[a17, a17, a14, a17, a33, a27] - 
     T[a17, a17, a14, a17, a36, a36] + T[a17, a17, a14, a17, a37, a25] + 
     T[a17, a17, a14, a17, a42, a27] + T[a17, a17, a14, a17, a42, a34] + 
     T[a17, a17, a14, a17, a52, a25] + T[a17, a17, a14, a17, a52, a36] - 
     T[a17, a17, a14, a21, a34, a34] + T[a17, a17, a14, a24, a36, a36] + 
     T[a17, a17, a14, a25, a25, a25] + T[a17, a17, a14, a33, a27, a27] + 
     T[a17, a17, a14, a34, a34, a34] - T[a17, a17, a14, a37, a25, a25] + 
     T[a17, a17, a14, a42, a27, a27] - T[a17, a17, a14, a42, a34, a34] - 
     T[a17, a17, a14, a52, a25, a25] + T[a17, a17, a14, a52, a36, a36] - 
     T[a17, a17, a17, a13, a13, a23] - T[a17, a17, a17, a13, a13, a24] + 
     T[a17, a17, a17, a13, a13, a27] - T[a17, a17, a17, a13, a13, a32] - 
     T[a17, a17, a17, a13, a13, a33] + T[a17, a17, a17, a13, a13, a36] - 
     T[a17, a17, a17, a13, a17, a21] + T[a17, a17, a17, a13, a17, a24] - 
     T[a17, a17, a17, a13, a17, a27] + T[a17, a17, a17, a13, a17, a33] - 
     T[a17, a17, a17, a13, a17, a36] - T[a17, a17, a17, a13, a17, a37] - 
     T[a17, a17, a17, a13, a23, a23] + T[a17, a17, a17, a13, a24, a37] + 
     T[a17, a17, a17, a13, a27, a32] - T[a17, a17, a17, a13, a32, a32] + 
     T[a17, a17, a17, a13, a33, a21] + T[a17, a17, a17, a13, a36, a23] + 
     T[a17, a17, a17, a13, a45, a23] + T[a17, a17, a17, a13, a45, a37] + 
     T[a17, a17, a17, a13, a55, a21] + T[a17, a17, a17, a13, a55, a32] + 
     T[a17, a17, a17, a14, a14, a21] - T[a17, a17, a17, a14, a14, a24] - 
     T[a17, a17, a17, a14, a14, a25] - T[a17, a17, a17, a14, a14, a33] - 
     T[a17, a17, a17, a14, a14, a34] + T[a17, a17, a17, a14, a14, a37] - 
     T[a17, a17, a17, a14, a17, a21] + T[a17, a17, a17, a14, a17, a24] - 
     T[a17, a17, a17, a14, a17, a27] + T[a17, a17, a17, a14, a17, a33] - 
     T[a17, a17, a17, a14, a17, a36] - T[a17, a17, a17, a14, a17, a37] + 
     T[a17, a17, a17, a14, a21, a34] + T[a17, a17, a17, a14, a24, a36] - 
     T[a17, a17, a17, a14, a25, a25] + T[a17, a17, a17, a14, a33, a27] - 
     T[a17, a17, a17, a14, a34, a34] + T[a17, a17, a17, a14, a37, a25] + 
     T[a17, a17, a17, a14, a42, a27] + T[a17, a17, a17, a14, a42, a34] + 
     T[a17, a17, a17, a14, a52, a25] + T[a17, a17, a17, a14, a52, a36] + 
     T[a17, a17, a17, a17, a13, a23] + T[a17, a17, a17, a17, a13, a24] - 
     T[a17, a17, a17, a17, a13, a27] + T[a17, a17, a17, a17, a13, a32] + 
     T[a17, a17, a17, a17, a13, a33] - T[a17, a17, a17, a17, a13, a36] - 
     T[a17, a17, a17, a17, a14, a21] + T[a17, a17, a17, a17, a14, a24] + 
     T[a17, a17, a17, a17, a14, a25] + T[a17, a17, a17, a17, a14, a33] + 
     T[a17, a17, a17, a17, a14, a34] - T[a17, a17, a17, a17, a14, a37] + 
     4*T[a17, a17, a17, a17, a17, a21] - 4*T[a17, a17, a17, a17, a17, a24] + 
     4*T[a17, a17, a17, a17, a17, a27] - 4*T[a17, a17, a17, a17, a17, a33] + 
     4*T[a17, a17, a17, a17, a17, a36] + 4*T[a17, a17, a17, a17, a17, a37] + 
     T[a17, a17, a17, a17, a21, a21] - T[a17, a17, a17, a17, a21, a24] + 
     T[a17, a17, a17, a17, a21, a33] - T[a17, a17, a17, a17, a21, a34] - 
     T[a17, a17, a17, a17, a24, a21] - T[a17, a17, a17, a17, a24, a27] + 
     2*T[a17, a17, a17, a17, a24, a33] - 2*T[a17, a17, a17, a17, a24, a36] - 
     2*T[a17, a17, a17, a17, a24, a37] - T[a17, a17, a17, a17, a27, a24] + 
     T[a17, a17, a17, a17, a27, a27] - T[a17, a17, a17, a17, a27, a32] + 
     T[a17, a17, a17, a17, a27, a33] - 2*T[a17, a17, a17, a17, a33, a21] + 
     2*T[a17, a17, a17, a17, a33, a24] - 2*T[a17, a17, a17, a17, a33, a27] - 
     T[a17, a17, a17, a17, a33, a36] - T[a17, a17, a17, a17, a33, a37] - 
     T[a17, a17, a17, a17, a36, a23] + T[a17, a17, a17, a17, a36, a24] - 
     T[a17, a17, a17, a17, a36, a33] + T[a17, a17, a17, a17, a36, a36] + 
     T[a17, a17, a17, a17, a37, a24] - T[a17, a17, a17, a17, a37, a25] - 
     T[a17, a17, a17, a17, a37, a33] + T[a17, a17, a17, a17, a37, a37] - 
     T[a17, a17, a17, a17, a42, a27] - T[a17, a17, a17, a17, a42, a34] - 
     T[a17, a17, a17, a17, a45, a23] - T[a17, a17, a17, a17, a45, a37] - 
     T[a17, a17, a17, a17, a52, a25] - T[a17, a17, a17, a17, a52, a36] - 
     T[a17, a17, a17, a17, a55, a21] - T[a17, a17, a17, a17, a55, a32] + 
     T[a17, a17, a17, a21, a21, a21] + T[a17, a17, a17, a21, a24, a24] + 
     T[a17, a17, a17, a21, a33, a33] + T[a17, a17, a17, a21, a34, a34] - 
     T[a17, a17, a17, a24, a17, a21] + T[a17, a17, a17, a24, a17, a24] - 
     T[a17, a17, a17, a24, a17, a27] + T[a17, a17, a17, a24, a17, a33] - 
     T[a17, a17, a17, a24, a17, a36] - T[a17, a17, a17, a24, a17, a37] + 
     T[a17, a17, a17, a24, a21, a24] + T[a17, a17, a17, a24, a24, a21] - 
     2*T[a17, a17, a17, a24, a24, a24] + T[a17, a17, a17, a24, a24, a27] - 
     2*T[a17, a17, a17, a24, a24, a33] + T[a17, a17, a17, a24, a24, a36] + 
     T[a17, a17, a17, a24, a24, a37] + T[a17, a17, a17, a24, a27, a24] + 
     T[a17, a17, a17, a24, a33, a21] - 2*T[a17, a17, a17, a24, a33, a24] + 
     T[a17, a17, a17, a24, a33, a27] - 2*T[a17, a17, a17, a24, a33, a33] + 
     T[a17, a17, a17, a24, a33, a36] + T[a17, a17, a17, a24, a33, a37] + 
     T[a17, a17, a17, a24, a36, a33] - T[a17, a17, a17, a24, a36, a36] + 
     T[a17, a17, a17, a24, a37, a33] - T[a17, a17, a17, a24, a37, a37] + 
     T[a17, a17, a17, a27, a24, a24] + T[a17, a17, a17, a27, a27, a27] + 
     T[a17, a17, a17, a27, a32, a32] + T[a17, a17, a17, a27, a33, a33] - 
     T[a17, a17, a17, a33, a17, a21] + T[a17, a17, a17, a33, a17, a24] - 
     T[a17, a17, a17, a33, a17, a27] + T[a17, a17, a17, a33, a17, a33] - 
     T[a17, a17, a17, a33, a17, a36] - T[a17, a17, a17, a33, a17, a37] - 
     T[a17, a17, a17, a33, a21, a21] + T[a17, a17, a17, a33, a21, a24] + 
     T[a17, a17, a17, a33, a24, a21] - 2*T[a17, a17, a17, a33, a24, a24] + 
     T[a17, a17, a17, a33, a24, a27] - 2*T[a17, a17, a17, a33, a24, a33] + 
     T[a17, a17, a17, a33, a24, a36] + T[a17, a17, a17, a33, a24, a37] + 
     T[a17, a17, a17, a33, a27, a24] - T[a17, a17, a17, a33, a27, a27] + 
     T[a17, a17, a17, a33, a33, a21] - 2*T[a17, a17, a17, a33, a33, a24] + 
     T[a17, a17, a17, a33, a33, a27] - 2*T[a17, a17, a17, a33, a33, a33] + 
     T[a17, a17, a17, a33, a33, a36] + T[a17, a17, a17, a33, a33, a37] + 
     T[a17, a17, a17, a33, a36, a33] + T[a17, a17, a17, a33, a37, a33] + 
     T[a17, a17, a17, a36, a23, a23] + T[a17, a17, a17, a36, a24, a24] + 
     T[a17, a17, a17, a36, a33, a33] + T[a17, a17, a17, a36, a36, a36] + 
     T[a17, a17, a17, a37, a24, a24] + T[a17, a17, a17, a37, a25, a25] + 
     T[a17, a17, a17, a37, a33, a33] + T[a17, a17, a17, a37, a37, a37] - 
     T[a17, a17, a17, a42, a27, a27] + T[a17, a17, a17, a42, a34, a34] + 
     T[a17, a17, a17, a45, a23, a23] - T[a17, a17, a17, a45, a37, a37] + 
     T[a17, a17, a17, a52, a25, a25] - T[a17, a17, a17, a52, a36, a36] - 
     T[a17, a17, a17, a55, a21, a21] + T[a17, a17, a17, a55, a32, a32] + 
     T[a17, a17, a21, a21, a21, a21] - T[a17, a17, a21, a24, a24, a24] + 
     T[a17, a17, a21, a33, a33, a33] - T[a17, a17, a21, a34, a34, a34] - 
     T[a17, a17, a24, a17, a17, a21] + T[a17, a17, a24, a17, a17, a24] - 
     T[a17, a17, a24, a17, a17, a27] + T[a17, a17, a24, a17, a17, a33] - 
     T[a17, a17, a24, a17, a17, a36] - T[a17, a17, a24, a17, a17, a37] + 
     T[a17, a17, a24, a17, a21, a24] + T[a17, a17, a24, a17, a24, a21] - 
     T[a17, a17, a24, a17, a24, a24] + T[a17, a17, a24, a17, a24, a27] - 
     2*T[a17, a17, a24, a17, a24, a33] + T[a17, a17, a24, a17, a24, a36] + 
     T[a17, a17, a24, a17, a24, a37] + T[a17, a17, a24, a17, a27, a24] + 
     T[a17, a17, a24, a17, a33, a21] - 2*T[a17, a17, a24, a17, a33, a24] + 
     T[a17, a17, a24, a17, a33, a27] - T[a17, a17, a24, a17, a33, a33] + 
     T[a17, a17, a24, a17, a33, a36] + T[a17, a17, a24, a17, a33, a37] + 
     T[a17, a17, a24, a17, a36, a33] + T[a17, a17, a24, a17, a37, a33] - 
     T[a17, a17, a24, a21, a24, a24] + T[a17, a17, a24, a24, a17, a21] - 
     T[a17, a17, a24, a24, a17, a24] + T[a17, a17, a24, a24, a17, a27] - 
     T[a17, a17, a24, a24, a17, a33] + T[a17, a17, a24, a24, a17, a36] + 
     T[a17, a17, a24, a24, a17, a37] - T[a17, a17, a24, a24, a21, a24] - 
     T[a17, a17, a24, a24, a24, a21] - T[a17, a17, a24, a24, a24, a27] + 
     2*T[a17, a17, a24, a24, a24, a33] - T[a17, a17, a24, a24, a24, a36] - 
     T[a17, a17, a24, a24, a24, a37] - T[a17, a17, a24, a24, a27, a24] - 
     T[a17, a17, a24, a24, a33, a21] + 2*T[a17, a17, a24, a24, a33, a24] - 
     T[a17, a17, a24, a24, a33, a27] + 2*T[a17, a17, a24, a24, a33, a33] - 
     T[a17, a17, a24, a24, a33, a36] - T[a17, a17, a24, a24, a33, a37] - 
     T[a17, a17, a24, a24, a36, a33] - T[a17, a17, a24, a24, a37, a33] - 
     T[a17, a17, a24, a27, a24, a24] + T[a17, a17, a24, a33, a17, a21] - 
     T[a17, a17, a24, a33, a17, a24] + T[a17, a17, a24, a33, a17, a27] - 
     T[a17, a17, a24, a33, a17, a33] + T[a17, a17, a24, a33, a17, a36] + 
     T[a17, a17, a24, a33, a17, a37] - T[a17, a17, a24, a33, a21, a24] - 
     T[a17, a17, a24, a33, a24, a21] + 2*T[a17, a17, a24, a33, a24, a24] - 
     T[a17, a17, a24, a33, a24, a27] + 2*T[a17, a17, a24, a33, a24, a33] - 
     T[a17, a17, a24, a33, a24, a36] - T[a17, a17, a24, a33, a24, a37] - 
     T[a17, a17, a24, a33, a27, a24] - T[a17, a17, a24, a33, a33, a21] + 
     2*T[a17, a17, a24, a33, a33, a24] - T[a17, a17, a24, a33, a33, a27] + 
     2*T[a17, a17, a24, a33, a33, a33] - T[a17, a17, a24, a33, a33, a36] - 
     T[a17, a17, a24, a33, a33, a37] - T[a17, a17, a24, a33, a36, a33] - 
     T[a17, a17, a24, a33, a37, a33] - T[a17, a17, a24, a36, a33, a33] - 
     T[a17, a17, a24, a36, a36, a36] - T[a17, a17, a24, a37, a33, a33] - 
     T[a17, a17, a24, a37, a37, a37] - T[a17, a17, a27, a24, a24, a24] + 
     T[a17, a17, a27, a27, a27, a27] - T[a17, a17, a27, a32, a32, a32] + 
     T[a17, a17, a27, a33, a33, a33] - T[a17, a17, a33, a17, a17, a21] + 
     T[a17, a17, a33, a17, a17, a24] - T[a17, a17, a33, a17, a17, a27] + 
     T[a17, a17, a33, a17, a17, a33] - T[a17, a17, a33, a17, a17, a36] - 
     T[a17, a17, a33, a17, a17, a37] + T[a17, a17, a33, a17, a21, a24] + 
     T[a17, a17, a33, a17, a24, a21] - T[a17, a17, a33, a17, a24, a24] + 
     T[a17, a17, a33, a17, a24, a27] - 2*T[a17, a17, a33, a17, a24, a33] + 
     T[a17, a17, a33, a17, a24, a36] + T[a17, a17, a33, a17, a24, a37] + 
     T[a17, a17, a33, a17, a27, a24] + T[a17, a17, a33, a17, a33, a21] - 
     2*T[a17, a17, a33, a17, a33, a24] + T[a17, a17, a33, a17, a33, a27] - 
     T[a17, a17, a33, a17, a33, a33] + T[a17, a17, a33, a17, a33, a36] + 
     T[a17, a17, a33, a17, a33, a37] + T[a17, a17, a33, a17, a36, a33] + 
     T[a17, a17, a33, a17, a37, a33] - T[a17, a17, a33, a21, a21, a21] - 
     T[a17, a17, a33, a21, a24, a24] + T[a17, a17, a33, a24, a17, a21] - 
     T[a17, a17, a33, a24, a17, a24] + T[a17, a17, a33, a24, a17, a27] - 
     T[a17, a17, a33, a24, a17, a33] + T[a17, a17, a33, a24, a17, a36] + 
     T[a17, a17, a33, a24, a17, a37] - T[a17, a17, a33, a24, a21, a24] - 
     T[a17, a17, a33, a24, a24, a21] + 2*T[a17, a17, a33, a24, a24, a24] - 
     T[a17, a17, a33, a24, a24, a27] + 2*T[a17, a17, a33, a24, a24, a33] - 
     T[a17, a17, a33, a24, a24, a36] - T[a17, a17, a33, a24, a24, a37] - 
     T[a17, a17, a33, a24, a27, a24] - T[a17, a17, a33, a24, a33, a21] + 
     2*T[a17, a17, a33, a24, a33, a24] - T[a17, a17, a33, a24, a33, a27] + 
     2*T[a17, a17, a33, a24, a33, a33] - T[a17, a17, a33, a24, a33, a36] - 
     T[a17, a17, a33, a24, a33, a37] - T[a17, a17, a33, a24, a36, a33] - 
     T[a17, a17, a33, a24, a37, a33] - T[a17, a17, a33, a27, a24, a24] - 
     T[a17, a17, a33, a27, a27, a27] + T[a17, a17, a33, a33, a17, a21] - 
     T[a17, a17, a33, a33, a17, a24] + T[a17, a17, a33, a33, a17, a27] - 
     T[a17, a17, a33, a33, a17, a33] + T[a17, a17, a33, a33, a17, a36] + 
     T[a17, a17, a33, a33, a17, a37] - T[a17, a17, a33, a33, a21, a24] - 
     T[a17, a17, a33, a33, a24, a21] + 2*T[a17, a17, a33, a33, a24, a24] - 
     T[a17, a17, a33, a33, a24, a27] + 2*T[a17, a17, a33, a33, a24, a33] - 
     T[a17, a17, a33, a33, a24, a36] - T[a17, a17, a33, a33, a24, a37] - 
     T[a17, a17, a33, a33, a27, a24] - T[a17, a17, a33, a33, a33, a21] + 
     2*T[a17, a17, a33, a33, a33, a24] - T[a17, a17, a33, a33, a33, a27] - 
     T[a17, a17, a33, a33, a33, a36] - T[a17, a17, a33, a33, a33, a37] - 
     T[a17, a17, a33, a33, a36, a33] - T[a17, a17, a33, a33, a37, a33] - 
     T[a17, a17, a33, a36, a33, a33] - T[a17, a17, a33, a37, a33, a33] - 
     T[a17, a17, a36, a23, a23, a23] + T[a17, a17, a36, a24, a24, a24] - 
     T[a17, a17, a36, a33, a33, a33] + T[a17, a17, a36, a36, a36, a36] + 
     T[a17, a17, a37, a24, a24, a24] - T[a17, a17, a37, a25, a25, a25] - 
     T[a17, a17, a37, a33, a33, a33] + T[a17, a17, a37, a37, a37, a37] - 
     T[a17, a17, a42, a27, a27, a27] - T[a17, a17, a42, a34, a34, a34] - 
     T[a17, a17, a45, a23, a23, a23] - T[a17, a17, a45, a37, a37, a37] - 
     T[a17, a17, a52, a25, a25, a25] - T[a17, a17, a52, a36, a36, a36] - 
     T[a17, a17, a55, a21, a21, a21] - T[a17, a17, a55, a32, a32, a32] - 
     T[a17, a21, a14, a14, a14, a21] + T[a17, a21, a14, a14, a14, a24] + 
     T[a17, a21, a14, a14, a14, a25] + T[a17, a21, a14, a14, a14, a33] + 
     T[a17, a21, a14, a14, a14, a34] - T[a17, a21, a14, a14, a14, a37] + 
     T[a17, a21, a14, a14, a21, a21] - T[a17, a21, a14, a14, a21, a24] - 
     T[a17, a21, a14, a14, a21, a25] - T[a17, a21, a14, a14, a21, a33] - 
     T[a17, a21, a14, a14, a21, a34] + 2*T[a17, a21, a14, a14, a21, a37] - 
     T[a17, a21, a14, a14, a24, a21] - T[a17, a21, a14, a14, a25, a21] - 
     T[a17, a21, a14, a14, a33, a37] - T[a17, a21, a14, a14, a34, a37] + 
     2*T[a17, a21, a14, a14, a37, a21] - T[a17, a21, a14, a14, a37, a24] - 
     T[a17, a21, a14, a14, a37, a25] - T[a17, a21, a14, a14, a37, a33] - 
     T[a17, a21, a14, a14, a37, a34] + T[a17, a21, a14, a14, a37, a37] + 
     T[a17, a21, a14, a21, a14, a21] - T[a17, a21, a14, a21, a14, a24] - 
     T[a17, a21, a14, a21, a14, a25] - T[a17, a21, a14, a21, a14, a33] - 
     T[a17, a21, a14, a21, a14, a34] + T[a17, a21, a14, a21, a14, a37] - 
     T[a17, a21, a14, a21, a21, a21] + T[a17, a21, a14, a21, a21, a24] + 
     T[a17, a21, a14, a21, a21, a25] + T[a17, a21, a14, a21, a21, a33] + 
     T[a17, a21, a14, a21, a21, a34] - 2*T[a17, a21, a14, a21, a21, a37] + 
     T[a17, a21, a14, a21, a24, a21] + T[a17, a21, a14, a21, a25, a21] + 
     T[a17, a21, a14, a21, a33, a37] + T[a17, a21, a14, a21, a34, a37] - 
     2*T[a17, a21, a14, a21, a37, a21] + T[a17, a21, a14, a21, a37, a24] + 
     T[a17, a21, a14, a21, a37, a25] + T[a17, a21, a14, a21, a37, a33] + 
     T[a17, a21, a14, a21, a37, a34] - 2*T[a17, a21, a14, a21, a37, a37] + 
     T[a17, a21, a14, a24, a21, a21] + T[a17, a21, a14, a25, a21, a21] + 
     T[a17, a21, a14, a33, a37, a37] + T[a17, a21, a14, a34, a37, a37] + 
     T[a17, a21, a14, a37, a14, a21] - T[a17, a21, a14, a37, a14, a24] - 
     T[a17, a21, a14, a37, a14, a25] - T[a17, a21, a14, a37, a14, a33] - 
     T[a17, a21, a14, a37, a14, a34] + T[a17, a21, a14, a37, a14, a37] - 
     2*T[a17, a21, a14, a37, a21, a21] + T[a17, a21, a14, a37, a21, a24] + 
     T[a17, a21, a14, a37, a21, a25] + T[a17, a21, a14, a37, a21, a33] + 
     T[a17, a21, a14, a37, a21, a34] - 2*T[a17, a21, a14, a37, a21, a37] + 
     T[a17, a21, a14, a37, a24, a21] + T[a17, a21, a14, a37, a25, a21] + 
     T[a17, a21, a14, a37, a33, a37] + T[a17, a21, a14, a37, a34, a37] - 
     2*T[a17, a21, a14, a37, a37, a21] + T[a17, a21, a14, a37, a37, a24] + 
     T[a17, a21, a14, a37, a37, a25] + T[a17, a21, a14, a37, a37, a33] + 
     T[a17, a21, a14, a37, a37, a34] - T[a17, a21, a14, a37, a37, a37] + 
     T[a17, a21, a21, a14, a14, a21] - T[a17, a21, a21, a14, a14, a24] - 
     T[a17, a21, a21, a14, a14, a25] - T[a17, a21, a21, a14, a14, a33] - 
     T[a17, a21, a21, a14, a14, a34] + T[a17, a21, a21, a14, a14, a37] - 
     T[a17, a21, a21, a14, a21, a21] + T[a17, a21, a21, a14, a21, a24] + 
     T[a17, a21, a21, a14, a21, a25] + T[a17, a21, a21, a14, a21, a33] + 
     T[a17, a21, a21, a14, a21, a34] - 2*T[a17, a21, a21, a14, a21, a37] + 
     T[a17, a21, a21, a14, a24, a21] + T[a17, a21, a21, a14, a25, a21] + 
     T[a17, a21, a21, a14, a33, a37] + T[a17, a21, a21, a14, a34, a37] - 
     2*T[a17, a21, a21, a14, a37, a21] + T[a17, a21, a21, a14, a37, a24] + 
     T[a17, a21, a21, a14, a37, a25] + T[a17, a21, a21, a14, a37, a33] + 
     T[a17, a21, a21, a14, a37, a34] - T[a17, a21, a21, a14, a37, a37] - 
     T[a17, a21, a21, a21, a14, a21] + T[a17, a21, a21, a21, a14, a24] + 
     T[a17, a21, a21, a21, a14, a25] + T[a17, a21, a21, a21, a14, a33] + 
     T[a17, a21, a21, a21, a14, a34] - T[a17, a21, a21, a21, a14, a37] + 
     2*T[a17, a21, a21, a21, a21, a21] - T[a17, a21, a21, a21, a21, a24] - 
     T[a17, a21, a21, a21, a21, a25] - T[a17, a21, a21, a21, a21, a33] - 
     T[a17, a21, a21, a21, a21, a34] + 2*T[a17, a21, a21, a21, a21, a37] - 
     T[a17, a21, a21, a21, a24, a21] - T[a17, a21, a21, a21, a25, a21] - 
     T[a17, a21, a21, a21, a33, a37] - T[a17, a21, a21, a21, a34, a37] + 
     2*T[a17, a21, a21, a21, a37, a21] - T[a17, a21, a21, a21, a37, a24] - 
     T[a17, a21, a21, a21, a37, a25] - T[a17, a21, a21, a21, a37, a33] - 
     T[a17, a21, a21, a21, a37, a34] + 2*T[a17, a21, a21, a21, a37, a37] - 
     T[a17, a21, a21, a24, a21, a21] - T[a17, a21, a21, a25, a21, a21] - 
     T[a17, a21, a21, a33, a37, a37] - T[a17, a21, a21, a34, a37, a37] - 
     T[a17, a21, a21, a37, a14, a21] + T[a17, a21, a21, a37, a14, a24] + 
     T[a17, a21, a21, a37, a14, a25] + T[a17, a21, a21, a37, a14, a33] + 
     T[a17, a21, a21, a37, a14, a34] - T[a17, a21, a21, a37, a14, a37] + 
     2*T[a17, a21, a21, a37, a21, a21] - T[a17, a21, a21, a37, a21, a24] - 
     T[a17, a21, a21, a37, a21, a25] - T[a17, a21, a21, a37, a21, a33] - 
     T[a17, a21, a21, a37, a21, a34] + 2*T[a17, a21, a21, a37, a21, a37] - 
     T[a17, a21, a21, a37, a24, a21] - T[a17, a21, a21, a37, a25, a21] - 
     T[a17, a21, a21, a37, a33, a37] - T[a17, a21, a21, a37, a34, a37] + 
     2*T[a17, a21, a21, a37, a37, a21] - T[a17, a21, a21, a37, a37, a24] - 
     T[a17, a21, a21, a37, a37, a25] - T[a17, a21, a21, a37, a37, a33] - 
     T[a17, a21, a21, a37, a37, a34] + 2*T[a17, a21, a21, a37, a37, a37] - 
     T[a17, a21, a24, a21, a21, a21] + T[a17, a21, a24, a24, a24, a24] - 
     T[a17, a21, a25, a21, a21, a21] + T[a17, a21, a25, a25, a25, a25] + 
     T[a17, a21, a33, a33, a33, a33] - T[a17, a21, a33, a37, a37, a37] + 
     T[a17, a21, a34, a34, a34, a34] - T[a17, a21, a34, a37, a37, a37] + 
     T[a17, a21, a37, a14, a14, a21] - T[a17, a21, a37, a14, a14, a24] - 
     T[a17, a21, a37, a14, a14, a25] - T[a17, a21, a37, a14, a14, a33] - 
     T[a17, a21, a37, a14, a14, a34] + T[a17, a21, a37, a14, a14, a37] - 
     T[a17, a21, a37, a14, a21, a21] + T[a17, a21, a37, a14, a21, a24] + 
     T[a17, a21, a37, a14, a21, a25] + T[a17, a21, a37, a14, a21, a33] + 
     T[a17, a21, a37, a14, a21, a34] - 2*T[a17, a21, a37, a14, a21, a37] + 
     T[a17, a21, a37, a14, a24, a21] + T[a17, a21, a37, a14, a25, a21] + 
     T[a17, a21, a37, a14, a33, a37] + T[a17, a21, a37, a14, a34, a37] - 
     2*T[a17, a21, a37, a14, a37, a21] + T[a17, a21, a37, a14, a37, a24] + 
     T[a17, a21, a37, a14, a37, a25] + T[a17, a21, a37, a14, a37, a33] + 
     T[a17, a21, a37, a14, a37, a34] - T[a17, a21, a37, a14, a37, a37] - 
     T[a17, a21, a37, a21, a14, a21] + T[a17, a21, a37, a21, a14, a24] + 
     T[a17, a21, a37, a21, a14, a25] + T[a17, a21, a37, a21, a14, a33] + 
     T[a17, a21, a37, a21, a14, a34] - T[a17, a21, a37, a21, a14, a37] + 
     2*T[a17, a21, a37, a21, a21, a21] - T[a17, a21, a37, a21, a21, a24] - 
     T[a17, a21, a37, a21, a21, a25] - T[a17, a21, a37, a21, a21, a33] - 
     T[a17, a21, a37, a21, a21, a34] + 2*T[a17, a21, a37, a21, a21, a37] - 
     T[a17, a21, a37, a21, a24, a21] - T[a17, a21, a37, a21, a25, a21] - 
     T[a17, a21, a37, a21, a33, a37] - T[a17, a21, a37, a21, a34, a37] + 
     2*T[a17, a21, a37, a21, a37, a21] - T[a17, a21, a37, a21, a37, a24] - 
     T[a17, a21, a37, a21, a37, a25] - T[a17, a21, a37, a21, a37, a33] - 
     T[a17, a21, a37, a21, a37, a34] + 2*T[a17, a21, a37, a21, a37, a37] - 
     T[a17, a21, a37, a24, a21, a21] - T[a17, a21, a37, a25, a21, a21] - 
     T[a17, a21, a37, a33, a37, a37] - T[a17, a21, a37, a34, a37, a37] - 
     T[a17, a21, a37, a37, a14, a21] + T[a17, a21, a37, a37, a14, a24] + 
     T[a17, a21, a37, a37, a14, a25] + T[a17, a21, a37, a37, a14, a33] + 
     T[a17, a21, a37, a37, a14, a34] - T[a17, a21, a37, a37, a14, a37] + 
     2*T[a17, a21, a37, a37, a21, a21] - T[a17, a21, a37, a37, a21, a24] - 
     T[a17, a21, a37, a37, a21, a25] - T[a17, a21, a37, a37, a21, a33] - 
     T[a17, a21, a37, a37, a21, a34] + 2*T[a17, a21, a37, a37, a21, a37] - 
     T[a17, a21, a37, a37, a24, a21] - T[a17, a21, a37, a37, a25, a21] - 
     T[a17, a21, a37, a37, a33, a37] - T[a17, a21, a37, a37, a34, a37] + 
     2*T[a17, a21, a37, a37, a37, a21] - T[a17, a21, a37, a37, a37, a24] - 
     T[a17, a21, a37, a37, a37, a25] - T[a17, a21, a37, a37, a37, a33] - 
     T[a17, a21, a37, a37, a37, a34] + 2*T[a17, a21, a37, a37, a37, a37] - 
     T[a17, a24, a17, a17, a17, a21] + T[a17, a24, a17, a17, a17, a24] - 
     T[a17, a24, a17, a17, a17, a27] + T[a17, a24, a17, a17, a17, a33] - 
     T[a17, a24, a17, a17, a17, a36] - T[a17, a24, a17, a17, a17, a37] + 
     T[a17, a24, a17, a17, a21, a24] + T[a17, a24, a17, a17, a24, a21] - 
     T[a17, a24, a17, a17, a24, a24] + T[a17, a24, a17, a17, a24, a27] - 
     2*T[a17, a24, a17, a17, a24, a33] + T[a17, a24, a17, a17, a24, a36] + 
     T[a17, a24, a17, a17, a24, a37] + T[a17, a24, a17, a17, a27, a24] + 
     T[a17, a24, a17, a17, a33, a21] - 2*T[a17, a24, a17, a17, a33, a24] + 
     T[a17, a24, a17, a17, a33, a27] - T[a17, a24, a17, a17, a33, a33] + 
     T[a17, a24, a17, a17, a33, a36] + T[a17, a24, a17, a17, a33, a37] + 
     T[a17, a24, a17, a17, a36, a33] + T[a17, a24, a17, a17, a37, a33] - 
     T[a17, a24, a17, a21, a24, a24] + T[a17, a24, a17, a24, a17, a21] - 
     T[a17, a24, a17, a24, a17, a24] + T[a17, a24, a17, a24, a17, a27] - 
     T[a17, a24, a17, a24, a17, a33] + T[a17, a24, a17, a24, a17, a36] + 
     T[a17, a24, a17, a24, a17, a37] - T[a17, a24, a17, a24, a21, a24] - 
     T[a17, a24, a17, a24, a24, a21] + T[a17, a24, a17, a24, a24, a24] - 
     T[a17, a24, a17, a24, a24, a27] + 2*T[a17, a24, a17, a24, a24, a33] - 
     T[a17, a24, a17, a24, a24, a36] - T[a17, a24, a17, a24, a24, a37] - 
     T[a17, a24, a17, a24, a27, a24] - T[a17, a24, a17, a24, a33, a21] + 
     2*T[a17, a24, a17, a24, a33, a24] - T[a17, a24, a17, a24, a33, a27] + 
     2*T[a17, a24, a17, a24, a33, a33] - T[a17, a24, a17, a24, a33, a36] - 
     T[a17, a24, a17, a24, a33, a37] - T[a17, a24, a17, a24, a36, a33] - 
     T[a17, a24, a17, a24, a37, a33] - T[a17, a24, a17, a27, a24, a24] + 
     T[a17, a24, a17, a33, a17, a21] - T[a17, a24, a17, a33, a17, a24] + 
     T[a17, a24, a17, a33, a17, a27] - T[a17, a24, a17, a33, a17, a33] + 
     T[a17, a24, a17, a33, a17, a36] + T[a17, a24, a17, a33, a17, a37] - 
     T[a17, a24, a17, a33, a21, a24] - T[a17, a24, a17, a33, a24, a21] + 
     2*T[a17, a24, a17, a33, a24, a24] - T[a17, a24, a17, a33, a24, a27] + 
     2*T[a17, a24, a17, a33, a24, a33] - T[a17, a24, a17, a33, a24, a36] - 
     T[a17, a24, a17, a33, a24, a37] - T[a17, a24, a17, a33, a27, a24] - 
     T[a17, a24, a17, a33, a33, a21] + 2*T[a17, a24, a17, a33, a33, a24] - 
     T[a17, a24, a17, a33, a33, a27] + T[a17, a24, a17, a33, a33, a33] - 
     T[a17, a24, a17, a33, a33, a36] - T[a17, a24, a17, a33, a33, a37] - 
     T[a17, a24, a17, a33, a36, a33] - T[a17, a24, a17, a33, a37, a33] - 
     T[a17, a24, a17, a36, a33, a33] - T[a17, a24, a17, a37, a33, a33] - 
     T[a17, a24, a21, a21, a21, a21] + T[a17, a24, a21, a24, a24, a24] + 
     T[a17, a24, a24, a17, a17, a21] - T[a17, a24, a24, a17, a17, a24] + 
     T[a17, a24, a24, a17, a17, a27] - T[a17, a24, a24, a17, a17, a33] + 
     T[a17, a24, a24, a17, a17, a36] + T[a17, a24, a24, a17, a17, a37] - 
     T[a17, a24, a24, a17, a21, a24] - T[a17, a24, a24, a17, a24, a21] + 
     T[a17, a24, a24, a17, a24, a24] - T[a17, a24, a24, a17, a24, a27] + 
     2*T[a17, a24, a24, a17, a24, a33] - T[a17, a24, a24, a17, a24, a36] - 
     T[a17, a24, a24, a17, a24, a37] - T[a17, a24, a24, a17, a27, a24] - 
     T[a17, a24, a24, a17, a33, a21] + 2*T[a17, a24, a24, a17, a33, a24] - 
     T[a17, a24, a24, a17, a33, a27] + T[a17, a24, a24, a17, a33, a33] - 
     T[a17, a24, a24, a17, a33, a36] - T[a17, a24, a24, a17, a33, a37] - 
     T[a17, a24, a24, a17, a36, a33] - T[a17, a24, a24, a17, a37, a33] + 
     T[a17, a24, a24, a21, a24, a24] - T[a17, a24, a24, a24, a17, a21] + 
     T[a17, a24, a24, a24, a17, a24] - T[a17, a24, a24, a24, a17, a27] + 
     T[a17, a24, a24, a24, a17, a33] - T[a17, a24, a24, a24, a17, a36] - 
     T[a17, a24, a24, a24, a17, a37] + T[a17, a24, a24, a24, a21, a24] + 
     T[a17, a24, a24, a24, a24, a21] - 2*T[a17, a24, a24, a24, a24, a24] + 
     T[a17, a24, a24, a24, a24, a27] - 2*T[a17, a24, a24, a24, a24, a33] + 
     T[a17, a24, a24, a24, a24, a36] + T[a17, a24, a24, a24, a24, a37] + 
     T[a17, a24, a24, a24, a27, a24] + T[a17, a24, a24, a24, a33, a21] - 
     2*T[a17, a24, a24, a24, a33, a24] + T[a17, a24, a24, a24, a33, a27] - 
     2*T[a17, a24, a24, a24, a33, a33] + T[a17, a24, a24, a24, a33, a36] + 
     T[a17, a24, a24, a24, a33, a37] + T[a17, a24, a24, a24, a36, a33] + 
     T[a17, a24, a24, a24, a37, a33] + T[a17, a24, a24, a27, a24, a24] - 
     T[a17, a24, a24, a33, a17, a21] + T[a17, a24, a24, a33, a17, a24] - 
     T[a17, a24, a24, a33, a17, a27] + T[a17, a24, a24, a33, a17, a33] - 
     T[a17, a24, a24, a33, a17, a36] - T[a17, a24, a24, a33, a17, a37] + 
     T[a17, a24, a24, a33, a21, a24] + T[a17, a24, a24, a33, a24, a21] - 
     2*T[a17, a24, a24, a33, a24, a24] + T[a17, a24, a24, a33, a24, a27] - 
     2*T[a17, a24, a24, a33, a24, a33] + T[a17, a24, a24, a33, a24, a36] + 
     T[a17, a24, a24, a33, a24, a37] + T[a17, a24, a24, a33, a27, a24] + 
     T[a17, a24, a24, a33, a33, a21] - 2*T[a17, a24, a24, a33, a33, a24] + 
     T[a17, a24, a24, a33, a33, a27] - 2*T[a17, a24, a24, a33, a33, a33] + 
     T[a17, a24, a24, a33, a33, a36] + T[a17, a24, a24, a33, a33, a37] + 
     T[a17, a24, a24, a33, a36, a33] + T[a17, a24, a24, a33, a37, a33] + 
     T[a17, a24, a24, a36, a33, a33] + T[a17, a24, a24, a37, a33, a33] + 
     T[a17, a24, a27, a24, a24, a24] - T[a17, a24, a27, a27, a27, a27] + 
     T[a17, a24, a33, a17, a17, a21] - T[a17, a24, a33, a17, a17, a24] + 
     T[a17, a24, a33, a17, a17, a27] - T[a17, a24, a33, a17, a17, a33] + 
     T[a17, a24, a33, a17, a17, a36] + T[a17, a24, a33, a17, a17, a37] - 
     T[a17, a24, a33, a17, a21, a24] - T[a17, a24, a33, a17, a24, a21] + 
     T[a17, a24, a33, a17, a24, a24] - T[a17, a24, a33, a17, a24, a27] + 
     2*T[a17, a24, a33, a17, a24, a33] - T[a17, a24, a33, a17, a24, a36] - 
     T[a17, a24, a33, a17, a24, a37] - T[a17, a24, a33, a17, a27, a24] - 
     T[a17, a24, a33, a17, a33, a21] + 2*T[a17, a24, a33, a17, a33, a24] - 
     T[a17, a24, a33, a17, a33, a27] + T[a17, a24, a33, a17, a33, a33] - 
     T[a17, a24, a33, a17, a33, a36] - T[a17, a24, a33, a17, a33, a37] - 
     T[a17, a24, a33, a17, a36, a33] - T[a17, a24, a33, a17, a37, a33] + 
     T[a17, a24, a33, a21, a24, a24] - T[a17, a24, a33, a24, a17, a21] + 
     T[a17, a24, a33, a24, a17, a24] - T[a17, a24, a33, a24, a17, a27] + 
     T[a17, a24, a33, a24, a17, a33] - T[a17, a24, a33, a24, a17, a36] - 
     T[a17, a24, a33, a24, a17, a37] + T[a17, a24, a33, a24, a21, a24] + 
     T[a17, a24, a33, a24, a24, a21] - 2*T[a17, a24, a33, a24, a24, a24] + 
     T[a17, a24, a33, a24, a24, a27] - 2*T[a17, a24, a33, a24, a24, a33] + 
     T[a17, a24, a33, a24, a24, a36] + T[a17, a24, a33, a24, a24, a37] + 
     T[a17, a24, a33, a24, a27, a24] + T[a17, a24, a33, a24, a33, a21] - 
     2*T[a17, a24, a33, a24, a33, a24] + T[a17, a24, a33, a24, a33, a27] - 
     2*T[a17, a24, a33, a24, a33, a33] + T[a17, a24, a33, a24, a33, a36] + 
     T[a17, a24, a33, a24, a33, a37] + T[a17, a24, a33, a24, a36, a33] + 
     T[a17, a24, a33, a24, a37, a33] + T[a17, a24, a33, a27, a24, a24] - 
     T[a17, a24, a33, a33, a17, a21] + T[a17, a24, a33, a33, a17, a24] - 
     T[a17, a24, a33, a33, a17, a27] + T[a17, a24, a33, a33, a17, a33] - 
     T[a17, a24, a33, a33, a17, a36] - T[a17, a24, a33, a33, a17, a37] + 
     T[a17, a24, a33, a33, a21, a24] + T[a17, a24, a33, a33, a24, a21] - 
     2*T[a17, a24, a33, a33, a24, a24] + T[a17, a24, a33, a33, a24, a27] - 
     2*T[a17, a24, a33, a33, a24, a33] + T[a17, a24, a33, a33, a24, a36] + 
     T[a17, a24, a33, a33, a24, a37] + T[a17, a24, a33, a33, a27, a24] + 
     T[a17, a24, a33, a33, a33, a21] - 2*T[a17, a24, a33, a33, a33, a24] + 
     T[a17, a24, a33, a33, a33, a27] - 2*T[a17, a24, a33, a33, a33, a33] + 
     T[a17, a24, a33, a33, a33, a36] + T[a17, a24, a33, a33, a33, a37] + 
     T[a17, a24, a33, a33, a36, a33] + T[a17, a24, a33, a33, a37, a33] + 
     T[a17, a24, a33, a36, a33, a33] + T[a17, a24, a33, a37, a33, a33] + 
     T[a17, a24, a36, a33, a33, a33] - T[a17, a24, a36, a36, a36, a36] + 
     T[a17, a24, a37, a33, a33, a33] - T[a17, a24, a37, a37, a37, a37] + 
     T[a17, a27, a13, a13, a13, a23] + T[a17, a27, a13, a13, a13, a24] - 
     T[a17, a27, a13, a13, a13, a27] + T[a17, a27, a13, a13, a13, a32] + 
     T[a17, a27, a13, a13, a13, a33] - T[a17, a27, a13, a13, a13, a36] - 
     T[a17, a27, a13, a13, a23, a27] - T[a17, a27, a13, a13, a24, a27] - 
     T[a17, a27, a13, a13, a27, a23] - T[a17, a27, a13, a13, a27, a24] + 
     T[a17, a27, a13, a13, a27, a27] - T[a17, a27, a13, a13, a27, a32] - 
     T[a17, a27, a13, a13, a27, a33] + 2*T[a17, a27, a13, a13, a27, a36] - 
     T[a17, a27, a13, a13, a32, a36] - T[a17, a27, a13, a13, a33, a36] - 
     T[a17, a27, a13, a13, a36, a23] - T[a17, a27, a13, a13, a36, a24] + 
     2*T[a17, a27, a13, a13, a36, a27] - T[a17, a27, a13, a13, a36, a32] - 
     T[a17, a27, a13, a13, a36, a33] + T[a17, a27, a13, a13, a36, a36] + 
     T[a17, a27, a13, a23, a27, a27] + T[a17, a27, a13, a24, a27, a27] - 
     T[a17, a27, a13, a27, a13, a23] - T[a17, a27, a13, a27, a13, a24] + 
     T[a17, a27, a13, a27, a13, a27] - T[a17, a27, a13, a27, a13, a32] - 
     T[a17, a27, a13, a27, a13, a33] + T[a17, a27, a13, a27, a13, a36] + 
     T[a17, a27, a13, a27, a23, a27] + T[a17, a27, a13, a27, a24, a27] + 
     T[a17, a27, a13, a27, a27, a23] + T[a17, a27, a13, a27, a27, a24] - 
     T[a17, a27, a13, a27, a27, a27] + T[a17, a27, a13, a27, a27, a32] + 
     T[a17, a27, a13, a27, a27, a33] - 2*T[a17, a27, a13, a27, a27, a36] + 
     T[a17, a27, a13, a27, a32, a36] + T[a17, a27, a13, a27, a33, a36] + 
     T[a17, a27, a13, a27, a36, a23] + T[a17, a27, a13, a27, a36, a24] - 
     2*T[a17, a27, a13, a27, a36, a27] + T[a17, a27, a13, a27, a36, a32] + 
     T[a17, a27, a13, a27, a36, a33] - 2*T[a17, a27, a13, a27, a36, a36] + 
     T[a17, a27, a13, a32, a36, a36] + T[a17, a27, a13, a33, a36, a36] - 
     T[a17, a27, a13, a36, a13, a23] - T[a17, a27, a13, a36, a13, a24] + 
     T[a17, a27, a13, a36, a13, a27] - T[a17, a27, a13, a36, a13, a32] - 
     T[a17, a27, a13, a36, a13, a33] + T[a17, a27, a13, a36, a13, a36] + 
     T[a17, a27, a13, a36, a23, a27] + T[a17, a27, a13, a36, a24, a27] + 
     T[a17, a27, a13, a36, a27, a23] + T[a17, a27, a13, a36, a27, a24] - 
     2*T[a17, a27, a13, a36, a27, a27] + T[a17, a27, a13, a36, a27, a32] + 
     T[a17, a27, a13, a36, a27, a33] - 2*T[a17, a27, a13, a36, a27, a36] + 
     T[a17, a27, a13, a36, a32, a36] + T[a17, a27, a13, a36, a33, a36] + 
     T[a17, a27, a13, a36, a36, a23] + T[a17, a27, a13, a36, a36, a24] - 
     2*T[a17, a27, a13, a36, a36, a27] + T[a17, a27, a13, a36, a36, a32] + 
     T[a17, a27, a13, a36, a36, a33] - T[a17, a27, a13, a36, a36, a36] + 
     T[a17, a27, a23, a23, a23, a23] - T[a17, a27, a23, a27, a27, a27] + 
     T[a17, a27, a24, a24, a24, a24] - T[a17, a27, a24, a27, a27, a27] - 
     T[a17, a27, a27, a13, a13, a23] - T[a17, a27, a27, a13, a13, a24] + 
     T[a17, a27, a27, a13, a13, a27] - T[a17, a27, a27, a13, a13, a32] - 
     T[a17, a27, a27, a13, a13, a33] + T[a17, a27, a27, a13, a13, a36] + 
     T[a17, a27, a27, a13, a23, a27] + T[a17, a27, a27, a13, a24, a27] + 
     T[a17, a27, a27, a13, a27, a23] + T[a17, a27, a27, a13, a27, a24] - 
     T[a17, a27, a27, a13, a27, a27] + T[a17, a27, a27, a13, a27, a32] + 
     T[a17, a27, a27, a13, a27, a33] - 2*T[a17, a27, a27, a13, a27, a36] + 
     T[a17, a27, a27, a13, a32, a36] + T[a17, a27, a27, a13, a33, a36] + 
     T[a17, a27, a27, a13, a36, a23] + T[a17, a27, a27, a13, a36, a24] - 
     2*T[a17, a27, a27, a13, a36, a27] + T[a17, a27, a27, a13, a36, a32] + 
     T[a17, a27, a27, a13, a36, a33] - T[a17, a27, a27, a13, a36, a36] - 
     T[a17, a27, a27, a23, a27, a27] - T[a17, a27, a27, a24, a27, a27] + 
     T[a17, a27, a27, a27, a13, a23] + T[a17, a27, a27, a27, a13, a24] - 
     T[a17, a27, a27, a27, a13, a27] + T[a17, a27, a27, a27, a13, a32] + 
     T[a17, a27, a27, a27, a13, a33] - T[a17, a27, a27, a27, a13, a36] - 
     T[a17, a27, a27, a27, a23, a27] - T[a17, a27, a27, a27, a24, a27] - 
     T[a17, a27, a27, a27, a27, a23] - T[a17, a27, a27, a27, a27, a24] + 
     2*T[a17, a27, a27, a27, a27, a27] - T[a17, a27, a27, a27, a27, a32] - 
     T[a17, a27, a27, a27, a27, a33] + 2*T[a17, a27, a27, a27, a27, a36] - 
     T[a17, a27, a27, a27, a32, a36] - T[a17, a27, a27, a27, a33, a36] - 
     T[a17, a27, a27, a27, a36, a23] - T[a17, a27, a27, a27, a36, a24] + 
     2*T[a17, a27, a27, a27, a36, a27] - T[a17, a27, a27, a27, a36, a32] - 
     T[a17, a27, a27, a27, a36, a33] + 2*T[a17, a27, a27, a27, a36, a36] - 
     T[a17, a27, a27, a32, a36, a36] - T[a17, a27, a27, a33, a36, a36] + 
     T[a17, a27, a27, a36, a13, a23] + T[a17, a27, a27, a36, a13, a24] - 
     T[a17, a27, a27, a36, a13, a27] + T[a17, a27, a27, a36, a13, a32] + 
     T[a17, a27, a27, a36, a13, a33] - T[a17, a27, a27, a36, a13, a36] - 
     T[a17, a27, a27, a36, a23, a27] - T[a17, a27, a27, a36, a24, a27] - 
     T[a17, a27, a27, a36, a27, a23] - T[a17, a27, a27, a36, a27, a24] + 
     2*T[a17, a27, a27, a36, a27, a27] - T[a17, a27, a27, a36, a27, a32] - 
     T[a17, a27, a27, a36, a27, a33] + 2*T[a17, a27, a27, a36, a27, a36] - 
     T[a17, a27, a27, a36, a32, a36] - T[a17, a27, a27, a36, a33, a36] - 
     T[a17, a27, a27, a36, a36, a23] - T[a17, a27, a27, a36, a36, a24] + 
     2*T[a17, a27, a27, a36, a36, a27] - T[a17, a27, a27, a36, a36, a32] - 
     T[a17, a27, a27, a36, a36, a33] + 2*T[a17, a27, a27, a36, a36, a36] + 
     T[a17, a27, a32, a32, a32, a32] - T[a17, a27, a32, a36, a36, a36] + 
     T[a17, a27, a33, a33, a33, a33] - T[a17, a27, a33, a36, a36, a36] - 
     T[a17, a27, a36, a13, a13, a23] - T[a17, a27, a36, a13, a13, a24] + 
     T[a17, a27, a36, a13, a13, a27] - T[a17, a27, a36, a13, a13, a32] - 
     T[a17, a27, a36, a13, a13, a33] + T[a17, a27, a36, a13, a13, a36] + 
     T[a17, a27, a36, a13, a23, a27] + T[a17, a27, a36, a13, a24, a27] + 
     T[a17, a27, a36, a13, a27, a23] + T[a17, a27, a36, a13, a27, a24] - 
     T[a17, a27, a36, a13, a27, a27] + T[a17, a27, a36, a13, a27, a32] + 
     T[a17, a27, a36, a13, a27, a33] - 2*T[a17, a27, a36, a13, a27, a36] + 
     T[a17, a27, a36, a13, a32, a36] + T[a17, a27, a36, a13, a33, a36] + 
     T[a17, a27, a36, a13, a36, a23] + T[a17, a27, a36, a13, a36, a24] - 
     2*T[a17, a27, a36, a13, a36, a27] + T[a17, a27, a36, a13, a36, a32] + 
     T[a17, a27, a36, a13, a36, a33] - T[a17, a27, a36, a13, a36, a36] - 
     T[a17, a27, a36, a23, a27, a27] - T[a17, a27, a36, a24, a27, a27] + 
     T[a17, a27, a36, a27, a13, a23] + T[a17, a27, a36, a27, a13, a24] - 
     T[a17, a27, a36, a27, a13, a27] + T[a17, a27, a36, a27, a13, a32] + 
     T[a17, a27, a36, a27, a13, a33] - T[a17, a27, a36, a27, a13, a36] - 
     T[a17, a27, a36, a27, a23, a27] - T[a17, a27, a36, a27, a24, a27] - 
     T[a17, a27, a36, a27, a27, a23] - T[a17, a27, a36, a27, a27, a24] + 
     2*T[a17, a27, a36, a27, a27, a27] - T[a17, a27, a36, a27, a27, a32] - 
     T[a17, a27, a36, a27, a27, a33] + 2*T[a17, a27, a36, a27, a27, a36] - 
     T[a17, a27, a36, a27, a32, a36] - T[a17, a27, a36, a27, a33, a36] - 
     T[a17, a27, a36, a27, a36, a23] - T[a17, a27, a36, a27, a36, a24] + 
     2*T[a17, a27, a36, a27, a36, a27] - T[a17, a27, a36, a27, a36, a32] - 
     T[a17, a27, a36, a27, a36, a33] + 2*T[a17, a27, a36, a27, a36, a36] - 
     T[a17, a27, a36, a32, a36, a36] - T[a17, a27, a36, a33, a36, a36] + 
     T[a17, a27, a36, a36, a13, a23] + T[a17, a27, a36, a36, a13, a24] - 
     T[a17, a27, a36, a36, a13, a27] + T[a17, a27, a36, a36, a13, a32] + 
     T[a17, a27, a36, a36, a13, a33] - T[a17, a27, a36, a36, a13, a36] - 
     T[a17, a27, a36, a36, a23, a27] - T[a17, a27, a36, a36, a24, a27] - 
     T[a17, a27, a36, a36, a27, a23] - T[a17, a27, a36, a36, a27, a24] + 
     2*T[a17, a27, a36, a36, a27, a27] - T[a17, a27, a36, a36, a27, a32] - 
     T[a17, a27, a36, a36, a27, a33] + 2*T[a17, a27, a36, a36, a27, a36] - 
     T[a17, a27, a36, a36, a32, a36] - T[a17, a27, a36, a36, a33, a36] - 
     T[a17, a27, a36, a36, a36, a23] - T[a17, a27, a36, a36, a36, a24] + 
     2*T[a17, a27, a36, a36, a36, a27] - T[a17, a27, a36, a36, a36, a32] - 
     T[a17, a27, a36, a36, a36, a33] + 2*T[a17, a27, a36, a36, a36, a36] - 
     T[a17, a33, a17, a17, a17, a21] + T[a17, a33, a17, a17, a17, a24] - 
     T[a17, a33, a17, a17, a17, a27] + T[a17, a33, a17, a17, a17, a33] - 
     T[a17, a33, a17, a17, a17, a36] - T[a17, a33, a17, a17, a17, a37] + 
     T[a17, a33, a17, a17, a21, a24] + T[a17, a33, a17, a17, a24, a21] - 
     T[a17, a33, a17, a17, a24, a24] + T[a17, a33, a17, a17, a24, a27] - 
     2*T[a17, a33, a17, a17, a24, a33] + T[a17, a33, a17, a17, a24, a36] + 
     T[a17, a33, a17, a17, a24, a37] + T[a17, a33, a17, a17, a27, a24] + 
     T[a17, a33, a17, a17, a33, a21] - 2*T[a17, a33, a17, a17, a33, a24] + 
     T[a17, a33, a17, a17, a33, a27] - T[a17, a33, a17, a17, a33, a33] + 
     T[a17, a33, a17, a17, a33, a36] + T[a17, a33, a17, a17, a33, a37] + 
     T[a17, a33, a17, a17, a36, a33] + T[a17, a33, a17, a17, a37, a33] - 
     T[a17, a33, a17, a21, a24, a24] + T[a17, a33, a17, a24, a17, a21] - 
     T[a17, a33, a17, a24, a17, a24] + T[a17, a33, a17, a24, a17, a27] - 
     T[a17, a33, a17, a24, a17, a33] + T[a17, a33, a17, a24, a17, a36] + 
     T[a17, a33, a17, a24, a17, a37] - T[a17, a33, a17, a24, a21, a24] - 
     T[a17, a33, a17, a24, a24, a21] + T[a17, a33, a17, a24, a24, a24] - 
     T[a17, a33, a17, a24, a24, a27] + 2*T[a17, a33, a17, a24, a24, a33] - 
     T[a17, a33, a17, a24, a24, a36] - T[a17, a33, a17, a24, a24, a37] - 
     T[a17, a33, a17, a24, a27, a24] - T[a17, a33, a17, a24, a33, a21] + 
     2*T[a17, a33, a17, a24, a33, a24] - T[a17, a33, a17, a24, a33, a27] + 
     2*T[a17, a33, a17, a24, a33, a33] - T[a17, a33, a17, a24, a33, a36] - 
     T[a17, a33, a17, a24, a33, a37] - T[a17, a33, a17, a24, a36, a33] - 
     T[a17, a33, a17, a24, a37, a33] - T[a17, a33, a17, a27, a24, a24] + 
     T[a17, a33, a17, a33, a17, a21] - T[a17, a33, a17, a33, a17, a24] + 
     T[a17, a33, a17, a33, a17, a27] - T[a17, a33, a17, a33, a17, a33] + 
     T[a17, a33, a17, a33, a17, a36] + T[a17, a33, a17, a33, a17, a37] - 
     T[a17, a33, a17, a33, a21, a24] - T[a17, a33, a17, a33, a24, a21] + 
     2*T[a17, a33, a17, a33, a24, a24] - T[a17, a33, a17, a33, a24, a27] + 
     2*T[a17, a33, a17, a33, a24, a33] - T[a17, a33, a17, a33, a24, a36] - 
     T[a17, a33, a17, a33, a24, a37] - T[a17, a33, a17, a33, a27, a24] - 
     T[a17, a33, a17, a33, a33, a21] + 2*T[a17, a33, a17, a33, a33, a24] - 
     T[a17, a33, a17, a33, a33, a27] + T[a17, a33, a17, a33, a33, a33] - 
     T[a17, a33, a17, a33, a33, a36] - T[a17, a33, a17, a33, a33, a37] - 
     T[a17, a33, a17, a33, a36, a33] - T[a17, a33, a17, a33, a37, a33] - 
     T[a17, a33, a17, a36, a33, a33] - T[a17, a33, a17, a37, a33, a33] - 
     T[a17, a33, a21, a21, a21, a21] + T[a17, a33, a21, a24, a24, a24] + 
     T[a17, a33, a24, a17, a17, a21] - T[a17, a33, a24, a17, a17, a24] + 
     T[a17, a33, a24, a17, a17, a27] - T[a17, a33, a24, a17, a17, a33] + 
     T[a17, a33, a24, a17, a17, a36] + T[a17, a33, a24, a17, a17, a37] - 
     T[a17, a33, a24, a17, a21, a24] - T[a17, a33, a24, a17, a24, a21] + 
     T[a17, a33, a24, a17, a24, a24] - T[a17, a33, a24, a17, a24, a27] + 
     2*T[a17, a33, a24, a17, a24, a33] - T[a17, a33, a24, a17, a24, a36] - 
     T[a17, a33, a24, a17, a24, a37] - T[a17, a33, a24, a17, a27, a24] - 
     T[a17, a33, a24, a17, a33, a21] + 2*T[a17, a33, a24, a17, a33, a24] - 
     T[a17, a33, a24, a17, a33, a27] + T[a17, a33, a24, a17, a33, a33] - 
     T[a17, a33, a24, a17, a33, a36] - T[a17, a33, a24, a17, a33, a37] - 
     T[a17, a33, a24, a17, a36, a33] - T[a17, a33, a24, a17, a37, a33] + 
     T[a17, a33, a24, a21, a24, a24] - T[a17, a33, a24, a24, a17, a21] + 
     T[a17, a33, a24, a24, a17, a24] - T[a17, a33, a24, a24, a17, a27] + 
     T[a17, a33, a24, a24, a17, a33] - T[a17, a33, a24, a24, a17, a36] - 
     T[a17, a33, a24, a24, a17, a37] + T[a17, a33, a24, a24, a21, a24] + 
     T[a17, a33, a24, a24, a24, a21] - 2*T[a17, a33, a24, a24, a24, a24] + 
     T[a17, a33, a24, a24, a24, a27] - 2*T[a17, a33, a24, a24, a24, a33] + 
     T[a17, a33, a24, a24, a24, a36] + T[a17, a33, a24, a24, a24, a37] + 
     T[a17, a33, a24, a24, a27, a24] + T[a17, a33, a24, a24, a33, a21] - 
     2*T[a17, a33, a24, a24, a33, a24] + T[a17, a33, a24, a24, a33, a27] - 
     2*T[a17, a33, a24, a24, a33, a33] + T[a17, a33, a24, a24, a33, a36] + 
     T[a17, a33, a24, a24, a33, a37] + T[a17, a33, a24, a24, a36, a33] + 
     T[a17, a33, a24, a24, a37, a33] + T[a17, a33, a24, a27, a24, a24] - 
     T[a17, a33, a24, a33, a17, a21] + T[a17, a33, a24, a33, a17, a24] - 
     T[a17, a33, a24, a33, a17, a27] + T[a17, a33, a24, a33, a17, a33] - 
     T[a17, a33, a24, a33, a17, a36] - T[a17, a33, a24, a33, a17, a37] + 
     T[a17, a33, a24, a33, a21, a24] + T[a17, a33, a24, a33, a24, a21] - 
     2*T[a17, a33, a24, a33, a24, a24] + T[a17, a33, a24, a33, a24, a27] - 
     2*T[a17, a33, a24, a33, a24, a33] + T[a17, a33, a24, a33, a24, a36] + 
     T[a17, a33, a24, a33, a24, a37] + T[a17, a33, a24, a33, a27, a24] + 
     T[a17, a33, a24, a33, a33, a21] - 2*T[a17, a33, a24, a33, a33, a24] + 
     T[a17, a33, a24, a33, a33, a27] - 2*T[a17, a33, a24, a33, a33, a33] + 
     T[a17, a33, a24, a33, a33, a36] + T[a17, a33, a24, a33, a33, a37] + 
     T[a17, a33, a24, a33, a36, a33] + T[a17, a33, a24, a33, a37, a33] + 
     T[a17, a33, a24, a36, a33, a33] + T[a17, a33, a24, a37, a33, a33] + 
     T[a17, a33, a27, a24, a24, a24] - T[a17, a33, a27, a27, a27, a27] + 
     T[a17, a33, a33, a17, a17, a21] - T[a17, a33, a33, a17, a17, a24] + 
     T[a17, a33, a33, a17, a17, a27] - T[a17, a33, a33, a17, a17, a33] + 
     T[a17, a33, a33, a17, a17, a36] + T[a17, a33, a33, a17, a17, a37] - 
     T[a17, a33, a33, a17, a21, a24] - T[a17, a33, a33, a17, a24, a21] + 
     T[a17, a33, a33, a17, a24, a24] - T[a17, a33, a33, a17, a24, a27] + 
     2*T[a17, a33, a33, a17, a24, a33] - T[a17, a33, a33, a17, a24, a36] - 
     T[a17, a33, a33, a17, a24, a37] - T[a17, a33, a33, a17, a27, a24] - 
     T[a17, a33, a33, a17, a33, a21] + 2*T[a17, a33, a33, a17, a33, a24] - 
     T[a17, a33, a33, a17, a33, a27] + T[a17, a33, a33, a17, a33, a33] - 
     T[a17, a33, a33, a17, a33, a36] - T[a17, a33, a33, a17, a33, a37] - 
     T[a17, a33, a33, a17, a36, a33] - T[a17, a33, a33, a17, a37, a33] + 
     T[a17, a33, a33, a21, a24, a24] - T[a17, a33, a33, a24, a17, a21] + 
     T[a17, a33, a33, a24, a17, a24] - T[a17, a33, a33, a24, a17, a27] + 
     T[a17, a33, a33, a24, a17, a33] - T[a17, a33, a33, a24, a17, a36] - 
     T[a17, a33, a33, a24, a17, a37] + T[a17, a33, a33, a24, a21, a24] + 
     T[a17, a33, a33, a24, a24, a21] - 2*T[a17, a33, a33, a24, a24, a24] + 
     T[a17, a33, a33, a24, a24, a27] - 2*T[a17, a33, a33, a24, a24, a33] + 
     T[a17, a33, a33, a24, a24, a36] + T[a17, a33, a33, a24, a24, a37] + 
     T[a17, a33, a33, a24, a27, a24] + T[a17, a33, a33, a24, a33, a21] - 
     2*T[a17, a33, a33, a24, a33, a24] + T[a17, a33, a33, a24, a33, a27] - 
     2*T[a17, a33, a33, a24, a33, a33] + T[a17, a33, a33, a24, a33, a36] + 
     T[a17, a33, a33, a24, a33, a37] + T[a17, a33, a33, a24, a36, a33] + 
     T[a17, a33, a33, a24, a37, a33] + T[a17, a33, a33, a27, a24, a24] - 
     T[a17, a33, a33, a33, a17, a21] + T[a17, a33, a33, a33, a17, a24] - 
     T[a17, a33, a33, a33, a17, a27] + T[a17, a33, a33, a33, a17, a33] - 
     T[a17, a33, a33, a33, a17, a36] - T[a17, a33, a33, a33, a17, a37] + 
     T[a17, a33, a33, a33, a21, a24] + T[a17, a33, a33, a33, a24, a21] - 
     2*T[a17, a33, a33, a33, a24, a24] + T[a17, a33, a33, a33, a24, a27] - 
     2*T[a17, a33, a33, a33, a24, a33] + T[a17, a33, a33, a33, a24, a36] + 
     T[a17, a33, a33, a33, a24, a37] + T[a17, a33, a33, a33, a27, a24] + 
     T[a17, a33, a33, a33, a33, a21] - 2*T[a17, a33, a33, a33, a33, a24] + 
     T[a17, a33, a33, a33, a33, a27] - 2*T[a17, a33, a33, a33, a33, a33] + 
     T[a17, a33, a33, a33, a33, a36] + T[a17, a33, a33, a33, a33, a37] + 
     T[a17, a33, a33, a33, a36, a33] + T[a17, a33, a33, a33, a37, a33] + 
     T[a17, a33, a33, a36, a33, a33] + T[a17, a33, a33, a37, a33, a33] + 
     T[a17, a33, a36, a33, a33, a33] - T[a17, a33, a36, a36, a36, a36] + 
     T[a17, a33, a37, a33, a33, a33] - T[a17, a33, a37, a37, a37, a37] + 
     T[a17, a36, a13, a13, a13, a23] + T[a17, a36, a13, a13, a13, a24] - 
     T[a17, a36, a13, a13, a13, a27] + T[a17, a36, a13, a13, a13, a32] + 
     T[a17, a36, a13, a13, a13, a33] - T[a17, a36, a13, a13, a13, a36] - 
     T[a17, a36, a13, a13, a23, a27] - T[a17, a36, a13, a13, a24, a27] - 
     T[a17, a36, a13, a13, a27, a23] - T[a17, a36, a13, a13, a27, a24] + 
     T[a17, a36, a13, a13, a27, a27] - T[a17, a36, a13, a13, a27, a32] - 
     T[a17, a36, a13, a13, a27, a33] + 2*T[a17, a36, a13, a13, a27, a36] - 
     T[a17, a36, a13, a13, a32, a36] - T[a17, a36, a13, a13, a33, a36] - 
     T[a17, a36, a13, a13, a36, a23] - T[a17, a36, a13, a13, a36, a24] + 
     2*T[a17, a36, a13, a13, a36, a27] - T[a17, a36, a13, a13, a36, a32] - 
     T[a17, a36, a13, a13, a36, a33] + T[a17, a36, a13, a13, a36, a36] + 
     T[a17, a36, a13, a23, a27, a27] + T[a17, a36, a13, a24, a27, a27] - 
     T[a17, a36, a13, a27, a13, a23] - T[a17, a36, a13, a27, a13, a24] + 
     T[a17, a36, a13, a27, a13, a27] - T[a17, a36, a13, a27, a13, a32] - 
     T[a17, a36, a13, a27, a13, a33] + T[a17, a36, a13, a27, a13, a36] + 
     T[a17, a36, a13, a27, a23, a27] + T[a17, a36, a13, a27, a24, a27] + 
     T[a17, a36, a13, a27, a27, a23] + T[a17, a36, a13, a27, a27, a24] - 
     T[a17, a36, a13, a27, a27, a27] + T[a17, a36, a13, a27, a27, a32] + 
     T[a17, a36, a13, a27, a27, a33] - 2*T[a17, a36, a13, a27, a27, a36] + 
     T[a17, a36, a13, a27, a32, a36] + T[a17, a36, a13, a27, a33, a36] + 
     T[a17, a36, a13, a27, a36, a23] + T[a17, a36, a13, a27, a36, a24] - 
     2*T[a17, a36, a13, a27, a36, a27] + T[a17, a36, a13, a27, a36, a32] + 
     T[a17, a36, a13, a27, a36, a33] - 2*T[a17, a36, a13, a27, a36, a36] + 
     T[a17, a36, a13, a32, a36, a36] + T[a17, a36, a13, a33, a36, a36] - 
     T[a17, a36, a13, a36, a13, a23] - T[a17, a36, a13, a36, a13, a24] + 
     T[a17, a36, a13, a36, a13, a27] - T[a17, a36, a13, a36, a13, a32] - 
     T[a17, a36, a13, a36, a13, a33] + T[a17, a36, a13, a36, a13, a36] + 
     T[a17, a36, a13, a36, a23, a27] + T[a17, a36, a13, a36, a24, a27] + 
     T[a17, a36, a13, a36, a27, a23] + T[a17, a36, a13, a36, a27, a24] - 
     2*T[a17, a36, a13, a36, a27, a27] + T[a17, a36, a13, a36, a27, a32] + 
     T[a17, a36, a13, a36, a27, a33] - 2*T[a17, a36, a13, a36, a27, a36] + 
     T[a17, a36, a13, a36, a32, a36] + T[a17, a36, a13, a36, a33, a36] + 
     T[a17, a36, a13, a36, a36, a23] + T[a17, a36, a13, a36, a36, a24] - 
     2*T[a17, a36, a13, a36, a36, a27] + T[a17, a36, a13, a36, a36, a32] + 
     T[a17, a36, a13, a36, a36, a33] - T[a17, a36, a13, a36, a36, a36] + 
     T[a17, a36, a23, a23, a23, a23] - T[a17, a36, a23, a27, a27, a27] + 
     T[a17, a36, a24, a24, a24, a24] - T[a17, a36, a24, a27, a27, a27] - 
     T[a17, a36, a27, a13, a13, a23] - T[a17, a36, a27, a13, a13, a24] + 
     T[a17, a36, a27, a13, a13, a27] - T[a17, a36, a27, a13, a13, a32] - 
     T[a17, a36, a27, a13, a13, a33] + T[a17, a36, a27, a13, a13, a36] + 
     T[a17, a36, a27, a13, a23, a27] + T[a17, a36, a27, a13, a24, a27] + 
     T[a17, a36, a27, a13, a27, a23] + T[a17, a36, a27, a13, a27, a24] - 
     T[a17, a36, a27, a13, a27, a27] + T[a17, a36, a27, a13, a27, a32] + 
     T[a17, a36, a27, a13, a27, a33] - 2*T[a17, a36, a27, a13, a27, a36] + 
     T[a17, a36, a27, a13, a32, a36] + T[a17, a36, a27, a13, a33, a36] + 
     T[a17, a36, a27, a13, a36, a23] + T[a17, a36, a27, a13, a36, a24] - 
     2*T[a17, a36, a27, a13, a36, a27] + T[a17, a36, a27, a13, a36, a32] + 
     T[a17, a36, a27, a13, a36, a33] - T[a17, a36, a27, a13, a36, a36] - 
     T[a17, a36, a27, a23, a27, a27] - T[a17, a36, a27, a24, a27, a27] + 
     T[a17, a36, a27, a27, a13, a23] + T[a17, a36, a27, a27, a13, a24] - 
     T[a17, a36, a27, a27, a13, a27] + T[a17, a36, a27, a27, a13, a32] + 
     T[a17, a36, a27, a27, a13, a33] - T[a17, a36, a27, a27, a13, a36] - 
     T[a17, a36, a27, a27, a23, a27] - T[a17, a36, a27, a27, a24, a27] - 
     T[a17, a36, a27, a27, a27, a23] - T[a17, a36, a27, a27, a27, a24] + 
     2*T[a17, a36, a27, a27, a27, a27] - T[a17, a36, a27, a27, a27, a32] - 
     T[a17, a36, a27, a27, a27, a33] + 2*T[a17, a36, a27, a27, a27, a36] - 
     T[a17, a36, a27, a27, a32, a36] - T[a17, a36, a27, a27, a33, a36] - 
     T[a17, a36, a27, a27, a36, a23] - T[a17, a36, a27, a27, a36, a24] + 
     2*T[a17, a36, a27, a27, a36, a27] - T[a17, a36, a27, a27, a36, a32] - 
     T[a17, a36, a27, a27, a36, a33] + 2*T[a17, a36, a27, a27, a36, a36] - 
     T[a17, a36, a27, a32, a36, a36] - T[a17, a36, a27, a33, a36, a36] + 
     T[a17, a36, a27, a36, a13, a23] + T[a17, a36, a27, a36, a13, a24] - 
     T[a17, a36, a27, a36, a13, a27] + T[a17, a36, a27, a36, a13, a32] + 
     T[a17, a36, a27, a36, a13, a33] - T[a17, a36, a27, a36, a13, a36] - 
     T[a17, a36, a27, a36, a23, a27] - T[a17, a36, a27, a36, a24, a27] - 
     T[a17, a36, a27, a36, a27, a23] - T[a17, a36, a27, a36, a27, a24] + 
     2*T[a17, a36, a27, a36, a27, a27] - T[a17, a36, a27, a36, a27, a32] - 
     T[a17, a36, a27, a36, a27, a33] + 2*T[a17, a36, a27, a36, a27, a36] - 
     T[a17, a36, a27, a36, a32, a36] - T[a17, a36, a27, a36, a33, a36] - 
     T[a17, a36, a27, a36, a36, a23] - T[a17, a36, a27, a36, a36, a24] + 
     2*T[a17, a36, a27, a36, a36, a27] - T[a17, a36, a27, a36, a36, a32] - 
     T[a17, a36, a27, a36, a36, a33] + 2*T[a17, a36, a27, a36, a36, a36] + 
     T[a17, a36, a32, a32, a32, a32] - T[a17, a36, a32, a36, a36, a36] + 
     T[a17, a36, a33, a33, a33, a33] - T[a17, a36, a33, a36, a36, a36] - 
     T[a17, a36, a36, a13, a13, a23] - T[a17, a36, a36, a13, a13, a24] + 
     T[a17, a36, a36, a13, a13, a27] - T[a17, a36, a36, a13, a13, a32] - 
     T[a17, a36, a36, a13, a13, a33] + T[a17, a36, a36, a13, a13, a36] + 
     T[a17, a36, a36, a13, a23, a27] + T[a17, a36, a36, a13, a24, a27] + 
     T[a17, a36, a36, a13, a27, a23] + T[a17, a36, a36, a13, a27, a24] - 
     T[a17, a36, a36, a13, a27, a27] + T[a17, a36, a36, a13, a27, a32] + 
     T[a17, a36, a36, a13, a27, a33] - 2*T[a17, a36, a36, a13, a27, a36] + 
     T[a17, a36, a36, a13, a32, a36] + T[a17, a36, a36, a13, a33, a36] + 
     T[a17, a36, a36, a13, a36, a23] + T[a17, a36, a36, a13, a36, a24] - 
     2*T[a17, a36, a36, a13, a36, a27] + T[a17, a36, a36, a13, a36, a32] + 
     T[a17, a36, a36, a13, a36, a33] - T[a17, a36, a36, a13, a36, a36] - 
     T[a17, a36, a36, a23, a27, a27] - T[a17, a36, a36, a24, a27, a27] + 
     T[a17, a36, a36, a27, a13, a23] + T[a17, a36, a36, a27, a13, a24] - 
     T[a17, a36, a36, a27, a13, a27] + T[a17, a36, a36, a27, a13, a32] + 
     T[a17, a36, a36, a27, a13, a33] - T[a17, a36, a36, a27, a13, a36] - 
     T[a17, a36, a36, a27, a23, a27] - T[a17, a36, a36, a27, a24, a27] - 
     T[a17, a36, a36, a27, a27, a23] - T[a17, a36, a36, a27, a27, a24] + 
     2*T[a17, a36, a36, a27, a27, a27] - T[a17, a36, a36, a27, a27, a32] - 
     T[a17, a36, a36, a27, a27, a33] + 2*T[a17, a36, a36, a27, a27, a36] - 
     T[a17, a36, a36, a27, a32, a36] - T[a17, a36, a36, a27, a33, a36] - 
     T[a17, a36, a36, a27, a36, a23] - T[a17, a36, a36, a27, a36, a24] + 
     2*T[a17, a36, a36, a27, a36, a27] - T[a17, a36, a36, a27, a36, a32] - 
     T[a17, a36, a36, a27, a36, a33] + 2*T[a17, a36, a36, a27, a36, a36] - 
     T[a17, a36, a36, a32, a36, a36] - T[a17, a36, a36, a33, a36, a36] + 
     T[a17, a36, a36, a36, a13, a23] + T[a17, a36, a36, a36, a13, a24] - 
     T[a17, a36, a36, a36, a13, a27] + T[a17, a36, a36, a36, a13, a32] + 
     T[a17, a36, a36, a36, a13, a33] - T[a17, a36, a36, a36, a13, a36] - 
     T[a17, a36, a36, a36, a23, a27] - T[a17, a36, a36, a36, a24, a27] - 
     T[a17, a36, a36, a36, a27, a23] - T[a17, a36, a36, a36, a27, a24] + 
     2*T[a17, a36, a36, a36, a27, a27] - T[a17, a36, a36, a36, a27, a32] - 
     T[a17, a36, a36, a36, a27, a33] + 2*T[a17, a36, a36, a36, a27, a36] - 
     T[a17, a36, a36, a36, a32, a36] - T[a17, a36, a36, a36, a33, a36] - 
     T[a17, a36, a36, a36, a36, a23] - T[a17, a36, a36, a36, a36, a24] + 
     2*T[a17, a36, a36, a36, a36, a27] - T[a17, a36, a36, a36, a36, a32] - 
     T[a17, a36, a36, a36, a36, a33] + 2*T[a17, a36, a36, a36, a36, a36] - 
     T[a17, a37, a14, a14, a14, a21] + T[a17, a37, a14, a14, a14, a24] + 
     T[a17, a37, a14, a14, a14, a25] + T[a17, a37, a14, a14, a14, a33] + 
     T[a17, a37, a14, a14, a14, a34] - T[a17, a37, a14, a14, a14, a37] + 
     T[a17, a37, a14, a14, a21, a21] - T[a17, a37, a14, a14, a21, a24] - 
     T[a17, a37, a14, a14, a21, a25] - T[a17, a37, a14, a14, a21, a33] - 
     T[a17, a37, a14, a14, a21, a34] + 2*T[a17, a37, a14, a14, a21, a37] - 
     T[a17, a37, a14, a14, a24, a21] - T[a17, a37, a14, a14, a25, a21] - 
     T[a17, a37, a14, a14, a33, a37] - T[a17, a37, a14, a14, a34, a37] + 
     2*T[a17, a37, a14, a14, a37, a21] - T[a17, a37, a14, a14, a37, a24] - 
     T[a17, a37, a14, a14, a37, a25] - T[a17, a37, a14, a14, a37, a33] - 
     T[a17, a37, a14, a14, a37, a34] + T[a17, a37, a14, a14, a37, a37] + 
     T[a17, a37, a14, a21, a14, a21] - T[a17, a37, a14, a21, a14, a24] - 
     T[a17, a37, a14, a21, a14, a25] - T[a17, a37, a14, a21, a14, a33] - 
     T[a17, a37, a14, a21, a14, a34] + T[a17, a37, a14, a21, a14, a37] - 
     T[a17, a37, a14, a21, a21, a21] + T[a17, a37, a14, a21, a21, a24] + 
     T[a17, a37, a14, a21, a21, a25] + T[a17, a37, a14, a21, a21, a33] + 
     T[a17, a37, a14, a21, a21, a34] - 2*T[a17, a37, a14, a21, a21, a37] + 
     T[a17, a37, a14, a21, a24, a21] + T[a17, a37, a14, a21, a25, a21] + 
     T[a17, a37, a14, a21, a33, a37] + T[a17, a37, a14, a21, a34, a37] - 
     2*T[a17, a37, a14, a21, a37, a21] + T[a17, a37, a14, a21, a37, a24] + 
     T[a17, a37, a14, a21, a37, a25] + T[a17, a37, a14, a21, a37, a33] + 
     T[a17, a37, a14, a21, a37, a34] - 2*T[a17, a37, a14, a21, a37, a37] + 
     T[a17, a37, a14, a24, a21, a21] + T[a17, a37, a14, a25, a21, a21] + 
     T[a17, a37, a14, a33, a37, a37] + T[a17, a37, a14, a34, a37, a37] + 
     T[a17, a37, a14, a37, a14, a21] - T[a17, a37, a14, a37, a14, a24] - 
     T[a17, a37, a14, a37, a14, a25] - T[a17, a37, a14, a37, a14, a33] - 
     T[a17, a37, a14, a37, a14, a34] + T[a17, a37, a14, a37, a14, a37] - 
     2*T[a17, a37, a14, a37, a21, a21] + T[a17, a37, a14, a37, a21, a24] + 
     T[a17, a37, a14, a37, a21, a25] + T[a17, a37, a14, a37, a21, a33] + 
     T[a17, a37, a14, a37, a21, a34] - 2*T[a17, a37, a14, a37, a21, a37] + 
     T[a17, a37, a14, a37, a24, a21] + T[a17, a37, a14, a37, a25, a21] + 
     T[a17, a37, a14, a37, a33, a37] + T[a17, a37, a14, a37, a34, a37] - 
     2*T[a17, a37, a14, a37, a37, a21] + T[a17, a37, a14, a37, a37, a24] + 
     T[a17, a37, a14, a37, a37, a25] + T[a17, a37, a14, a37, a37, a33] + 
     T[a17, a37, a14, a37, a37, a34] - T[a17, a37, a14, a37, a37, a37] + 
     T[a17, a37, a21, a14, a14, a21] - T[a17, a37, a21, a14, a14, a24] - 
     T[a17, a37, a21, a14, a14, a25] - T[a17, a37, a21, a14, a14, a33] - 
     T[a17, a37, a21, a14, a14, a34] + T[a17, a37, a21, a14, a14, a37] - 
     T[a17, a37, a21, a14, a21, a21] + T[a17, a37, a21, a14, a21, a24] + 
     T[a17, a37, a21, a14, a21, a25] + T[a17, a37, a21, a14, a21, a33] + 
     T[a17, a37, a21, a14, a21, a34] - 2*T[a17, a37, a21, a14, a21, a37] + 
     T[a17, a37, a21, a14, a24, a21] + T[a17, a37, a21, a14, a25, a21] + 
     T[a17, a37, a21, a14, a33, a37] + T[a17, a37, a21, a14, a34, a37] - 
     2*T[a17, a37, a21, a14, a37, a21] + T[a17, a37, a21, a14, a37, a24] + 
     T[a17, a37, a21, a14, a37, a25] + T[a17, a37, a21, a14, a37, a33] + 
     T[a17, a37, a21, a14, a37, a34] - T[a17, a37, a21, a14, a37, a37] - 
     T[a17, a37, a21, a21, a14, a21] + T[a17, a37, a21, a21, a14, a24] + 
     T[a17, a37, a21, a21, a14, a25] + T[a17, a37, a21, a21, a14, a33] + 
     T[a17, a37, a21, a21, a14, a34] - T[a17, a37, a21, a21, a14, a37] + 
     2*T[a17, a37, a21, a21, a21, a21] - T[a17, a37, a21, a21, a21, a24] - 
     T[a17, a37, a21, a21, a21, a25] - T[a17, a37, a21, a21, a21, a33] - 
     T[a17, a37, a21, a21, a21, a34] + 2*T[a17, a37, a21, a21, a21, a37] - 
     T[a17, a37, a21, a21, a24, a21] - T[a17, a37, a21, a21, a25, a21] - 
     T[a17, a37, a21, a21, a33, a37] - T[a17, a37, a21, a21, a34, a37] + 
     2*T[a17, a37, a21, a21, a37, a21] - T[a17, a37, a21, a21, a37, a24] - 
     T[a17, a37, a21, a21, a37, a25] - T[a17, a37, a21, a21, a37, a33] - 
     T[a17, a37, a21, a21, a37, a34] + 2*T[a17, a37, a21, a21, a37, a37] - 
     T[a17, a37, a21, a24, a21, a21] - T[a17, a37, a21, a25, a21, a21] - 
     T[a17, a37, a21, a33, a37, a37] - T[a17, a37, a21, a34, a37, a37] - 
     T[a17, a37, a21, a37, a14, a21] + T[a17, a37, a21, a37, a14, a24] + 
     T[a17, a37, a21, a37, a14, a25] + T[a17, a37, a21, a37, a14, a33] + 
     T[a17, a37, a21, a37, a14, a34] - T[a17, a37, a21, a37, a14, a37] + 
     2*T[a17, a37, a21, a37, a21, a21] - T[a17, a37, a21, a37, a21, a24] - 
     T[a17, a37, a21, a37, a21, a25] - T[a17, a37, a21, a37, a21, a33] - 
     T[a17, a37, a21, a37, a21, a34] + 2*T[a17, a37, a21, a37, a21, a37] - 
     T[a17, a37, a21, a37, a24, a21] - T[a17, a37, a21, a37, a25, a21] - 
     T[a17, a37, a21, a37, a33, a37] - T[a17, a37, a21, a37, a34, a37] + 
     2*T[a17, a37, a21, a37, a37, a21] - T[a17, a37, a21, a37, a37, a24] - 
     T[a17, a37, a21, a37, a37, a25] - T[a17, a37, a21, a37, a37, a33] - 
     T[a17, a37, a21, a37, a37, a34] + 2*T[a17, a37, a21, a37, a37, a37] - 
     T[a17, a37, a24, a21, a21, a21] + T[a17, a37, a24, a24, a24, a24] - 
     T[a17, a37, a25, a21, a21, a21] + T[a17, a37, a25, a25, a25, a25] + 
     T[a17, a37, a33, a33, a33, a33] - T[a17, a37, a33, a37, a37, a37] + 
     T[a17, a37, a34, a34, a34, a34] - T[a17, a37, a34, a37, a37, a37] + 
     T[a17, a37, a37, a14, a14, a21] - T[a17, a37, a37, a14, a14, a24] - 
     T[a17, a37, a37, a14, a14, a25] - T[a17, a37, a37, a14, a14, a33] - 
     T[a17, a37, a37, a14, a14, a34] + T[a17, a37, a37, a14, a14, a37] - 
     T[a17, a37, a37, a14, a21, a21] + T[a17, a37, a37, a14, a21, a24] + 
     T[a17, a37, a37, a14, a21, a25] + T[a17, a37, a37, a14, a21, a33] + 
     T[a17, a37, a37, a14, a21, a34] - 2*T[a17, a37, a37, a14, a21, a37] + 
     T[a17, a37, a37, a14, a24, a21] + T[a17, a37, a37, a14, a25, a21] + 
     T[a17, a37, a37, a14, a33, a37] + T[a17, a37, a37, a14, a34, a37] - 
     2*T[a17, a37, a37, a14, a37, a21] + T[a17, a37, a37, a14, a37, a24] + 
     T[a17, a37, a37, a14, a37, a25] + T[a17, a37, a37, a14, a37, a33] + 
     T[a17, a37, a37, a14, a37, a34] - T[a17, a37, a37, a14, a37, a37] - 
     T[a17, a37, a37, a21, a14, a21] + T[a17, a37, a37, a21, a14, a24] + 
     T[a17, a37, a37, a21, a14, a25] + T[a17, a37, a37, a21, a14, a33] + 
     T[a17, a37, a37, a21, a14, a34] - T[a17, a37, a37, a21, a14, a37] + 
     2*T[a17, a37, a37, a21, a21, a21] - T[a17, a37, a37, a21, a21, a24] - 
     T[a17, a37, a37, a21, a21, a25] - T[a17, a37, a37, a21, a21, a33] - 
     T[a17, a37, a37, a21, a21, a34] + 2*T[a17, a37, a37, a21, a21, a37] - 
     T[a17, a37, a37, a21, a24, a21] - T[a17, a37, a37, a21, a25, a21] - 
     T[a17, a37, a37, a21, a33, a37] - T[a17, a37, a37, a21, a34, a37] + 
     2*T[a17, a37, a37, a21, a37, a21] - T[a17, a37, a37, a21, a37, a24] - 
     T[a17, a37, a37, a21, a37, a25] - T[a17, a37, a37, a21, a37, a33] - 
     T[a17, a37, a37, a21, a37, a34] + 2*T[a17, a37, a37, a21, a37, a37] - 
     T[a17, a37, a37, a24, a21, a21] - T[a17, a37, a37, a25, a21, a21] - 
     T[a17, a37, a37, a33, a37, a37] - T[a17, a37, a37, a34, a37, a37] - 
     T[a17, a37, a37, a37, a14, a21] + T[a17, a37, a37, a37, a14, a24] + 
     T[a17, a37, a37, a37, a14, a25] + T[a17, a37, a37, a37, a14, a33] + 
     T[a17, a37, a37, a37, a14, a34] - T[a17, a37, a37, a37, a14, a37] + 
     2*T[a17, a37, a37, a37, a21, a21] - T[a17, a37, a37, a37, a21, a24] - 
     T[a17, a37, a37, a37, a21, a25] - T[a17, a37, a37, a37, a21, a33] - 
     T[a17, a37, a37, a37, a21, a34] + 2*T[a17, a37, a37, a37, a21, a37] - 
     T[a17, a37, a37, a37, a24, a21] - T[a17, a37, a37, a37, a25, a21] - 
     T[a17, a37, a37, a37, a33, a37] - T[a17, a37, a37, a37, a34, a37] + 
     2*T[a17, a37, a37, a37, a37, a21] - T[a17, a37, a37, a37, a37, a24] - 
     T[a17, a37, a37, a37, a37, a25] - T[a17, a37, a37, a37, a37, a33] - 
     T[a17, a37, a37, a37, a37, a34] + 2*T[a17, a37, a37, a37, a37, a37] - 
     T[a17, a61, a23, a23, a23, a23] + T[a17, a61, a23, a27, a27, a27] + 
     T[a17, a61, a27, a23, a23, a23] - T[a17, a61, a27, a27, a27, a27] - 
     T[a17, a61, a32, a32, a32, a32] + T[a17, a61, a32, a36, a36, a36] + 
     T[a17, a61, a36, a32, a32, a32] - T[a17, a61, a36, a36, a36, a36] + 
     T[a17, a61, a42, a27, a27, a27] + T[a17, a61, a42, a34, a34, a34] + 
     T[a17, a61, a47, a25, a25, a25] + T[a17, a61, a47, a32, a32, a32] + 
     T[a17, a61, a52, a25, a25, a25] + T[a17, a61, a52, a36, a36, a36] + 
     T[a17, a61, a57, a23, a23, a23] + T[a17, a61, a57, a34, a34, a34] - 
     T[a17, a61, a61, a23, a23, a23] + T[a17, a61, a61, a23, a27, a27] + 
     T[a17, a61, a61, a27, a23, a23] - T[a17, a61, a61, a27, a27, a27] - 
     T[a17, a61, a61, a32, a32, a32] + T[a17, a61, a61, a32, a36, a36] + 
     T[a17, a61, a61, a36, a32, a32] - T[a17, a61, a61, a36, a36, a36] + 
     T[a17, a61, a61, a42, a27, a27] - T[a17, a61, a61, a42, a34, a34] - 
     T[a17, a61, a61, a47, a25, a25] + T[a17, a61, a61, a47, a32, a32] - 
     T[a17, a61, a61, a52, a25, a25] + T[a17, a61, a61, a52, a36, a36] + 
     T[a17, a61, a61, a57, a23, a23] - T[a17, a61, a61, a57, a34, a34] - 
     T[a17, a61, a61, a61, a23, a23] + T[a17, a61, a61, a61, a23, a27] + 
     T[a17, a61, a61, a61, a27, a23] - T[a17, a61, a61, a61, a27, a27] - 
     T[a17, a61, a61, a61, a32, a32] + T[a17, a61, a61, a61, a32, a36] + 
     T[a17, a61, a61, a61, a36, a32] - T[a17, a61, a61, a61, a36, a36] + 
     T[a17, a61, a61, a61, a42, a27] + T[a17, a61, a61, a61, a42, a34] + 
     T[a17, a61, a61, a61, a47, a25] + T[a17, a61, a61, a61, a47, a32] + 
     T[a17, a61, a61, a61, a52, a25] + T[a17, a61, a61, a61, a52, a36] + 
     T[a17, a61, a61, a61, a57, a23] + T[a17, a61, a61, a61, a57, a34] - 
     T[a17, a66, a21, a21, a21, a21] + T[a17, a66, a21, a25, a25, a25] + 
     T[a17, a66, a25, a21, a21, a21] - T[a17, a66, a25, a25, a25, a25] - 
     T[a17, a66, a34, a34, a34, a34] + T[a17, a66, a34, a37, a37, a37] + 
     T[a17, a66, a37, a34, a34, a34] - T[a17, a66, a37, a37, a37, a37] + 
     T[a17, a66, a45, a23, a23, a23] + T[a17, a66, a45, a37, a37, a37] + 
     T[a17, a66, a47, a25, a25, a25] + T[a17, a66, a47, a32, a32, a32] + 
     T[a17, a66, a55, a21, a21, a21] + T[a17, a66, a55, a32, a32, a32] + 
     T[a17, a66, a57, a23, a23, a23] + T[a17, a66, a57, a34, a34, a34] - 
     T[a17, a66, a66, a21, a21, a21] + T[a17, a66, a66, a21, a25, a25] + 
     T[a17, a66, a66, a25, a21, a21] - T[a17, a66, a66, a25, a25, a25] - 
     T[a17, a66, a66, a34, a34, a34] + T[a17, a66, a66, a34, a37, a37] + 
     T[a17, a66, a66, a37, a34, a34] - T[a17, a66, a66, a37, a37, a37] - 
     T[a17, a66, a66, a45, a23, a23] + T[a17, a66, a66, a45, a37, a37] + 
     T[a17, a66, a66, a47, a25, a25] - T[a17, a66, a66, a47, a32, a32] + 
     T[a17, a66, a66, a55, a21, a21] - T[a17, a66, a66, a55, a32, a32] - 
     T[a17, a66, a66, a57, a23, a23] + T[a17, a66, a66, a57, a34, a34] - 
     T[a17, a66, a66, a66, a21, a21] + T[a17, a66, a66, a66, a21, a25] + 
     T[a17, a66, a66, a66, a25, a21] - T[a17, a66, a66, a66, a25, a25] - 
     T[a17, a66, a66, a66, a34, a34] + T[a17, a66, a66, a66, a34, a37] + 
     T[a17, a66, a66, a66, a37, a34] - T[a17, a66, a66, a66, a37, a37] + 
     T[a17, a66, a66, a66, a45, a23] + T[a17, a66, a66, a66, a45, a37] + 
     T[a17, a66, a66, a66, a47, a25] + T[a17, a66, a66, a66, a47, a32] + 
     T[a17, a66, a66, a66, a55, a21] + T[a17, a66, a66, a66, a55, a32] + 
     T[a17, a66, a66, a66, a57, a23] + T[a17, a66, a66, a66, a57, a34];


==> anc/alphabet.m <==
(* eq. (12): Convert our symbol alphabet to the notation of arXiv:1105.5606 *)

rewrite={
a11->br[1,2,3,4] br[1,5,6,7] br[2,3,6,7]/(br[1,2,3,7] br[1,2,6,7] br[3,4,5,6]),
a21->br[1,2,3,4] br[2,5,6,7]/(br[1,2,6,7] br[2,3,4,5]),
a31->br[1,5,6,7] br[2,3,4,7]/(br[1,2,3,7] br[4,5,6,7]),
a41->br[2,4,5,7] br[3,4,5,6]/(br[2,3,4,5] br[4,5,6,7]),
a51->cap1[1,tup[2,3],tup[4,5],tup[6,7]]/(br[1,2,3,4] br[1,5,6,7]),
a61->-cap1[1,tup[2,7],tup[3,4],tup[5,6]]/(br[1,2,3,4] br[1,5,6,7]),
a12->br[1,2,6,7] br[1,3,4,7] br[2,3,4,5]/(br[1,2,3,4] br[1,2,3,7] br[4,5,6,7]),
a22->br[1,3,6,7] br[2,3,4,5]/(br[1,2,3,7] br[3,4,5,6]),
a32->br[1,2,6,7] br[1,3,4,5]/(br[1,2,3,4] br[1,5,6,7]),
a42->br[1,3,5,6] br[4,5,6,7]/(br[1,5,6,7] br[3,4,5,6]),
a52->cap1[2,tup[1,7],tup[3,4],tup[5,6]]/(br[1,2,6,7] br[2,3,4,5]),
a62->-cap1[2,tup[1,3],tup[4,5],tup[6,7]]/(br[1,2,6,7] br[2,3,4,5]),
a13->br[1,2,3,7] br[1,2,4,5] br[3,4,5,6]/(br[1,2,3,4] br[1,5,6,7] br[2,3,4,5]),
a23->br[1,2,4,7] br[3,4,5,6]/(br[1,2,3,4] br[4,5,6,7]),
a33->br[1,2,3,7] br[2,4,5,6]/(br[1,2,6,7] br[2,3,4,5]),
a43->br[1,5,6,7] br[2,4,6,7]/(br[1,2,6,7] br[4,5,6,7]),
a53->cap1[3,tup[1,2],tup[4,5],tup[6,7]]/(br[1,2,3,7] br[3,4,5,6]),
a63->-cap1[3,tup[1,7],tup[2,4],tup[5,6]]/(br[1,2,3,7] br[3,4,5,6]),
a14->br[1,2,3,4] br[2,3,5,6] br[4,5,6,7]/(br[1,2,6,7] br[2,3,4,5] br[3,4,5,6]),
a24->br[1,2,3,5] br[4,5,6,7]/(br[1,5,6,7] br[2,3,4,5]),
a34->br[1,2,3,4] br[3,5,6,7]/(br[1,2,3,7] br[3,4,5,6]),
a44->br[1,2,6,7] br[1,3,5,7]/(br[1,2,3,7] br[1,5,6,7]),
a54->cap1[4,tup[1,7],tup[2,3],tup[5,6]]/(br[1,2,3,4] br[4,5,6,7]),
a64->-cap1[4,tup[1,2],tup[3,5],tup[6,7]]/(br[1,2,3,4] br[4,5,6,7]),
a15->br[1,5,6,7] br[2,3,4,5] br[3,4,6,7]/(br[1,2,3,7] br[3,4,5,6] br[4,5,6,7]),
a25->br[1,5,6,7] br[2,3,4,6]/(br[1,2,6,7] br[3,4,5,6]),
a35->br[1,4,6,7] br[2,3,4,5]/(br[1,2,3,4] br[4,5,6,7]),
a45->br[1,2,3,7] br[1,2,4,6]/(br[1,2,3,4] br[1,2,6,7]),
a55->cap1[5,tup[1,2],tup[3,4],tup[6,7]]/(br[1,5,6,7] br[2,3,4,5]),
a65->-cap1[5,tup[1,7],tup[2,3],tup[4,6]]/(br[1,5,6,7] br[2,3,4,5]),
a16->br[1,2,6,7] br[1,4,5,7] br[3,4,5,6]/(br[1,2,3,4] br[1,5,6,7] br[4,5,6,7]),
a26->br[1,2,6,7] br[3,4,5,7]/(br[1,2,3,7] br[4,5,6,7]),
a36->br[1,2,5,7] br[3,4,5,6]/(br[1,5,6,7] br[2,3,4,5]),
a46->br[1,2,3,4] br[2,3,5,7]/(br[1,2,3,7] br[2,3,4,5]),
a56->cap1[6,tup[1,7],tup[2,3],tup[4,5]]/(br[1,2,6,7] br[3,4,5,6]),
a66->-cap1[6,tup[1,2],tup[3,4],tup[5,7]]/(br[1,2,6,7] br[3,4,5,6]),
a17->br[1,2,3,7] br[1,2,5,6] br[4,5,6,7]/(br[1,2,6,7] br[1,5,6,7] br[2,3,4,5]),
a27->br[1,2,3,7] br[1,4,5,6]/(br[1,2,3,4] br[1,5,6,7]),
a37->br[1,2,3,6] br[4,5,6,7]/(br[1,2,6,7] br[3,4,5,6]),
a47->br[1,3,4,6] br[2,3,4,5]/(br[1,2,3,4] br[3,4,5,6]),
a57->cap1[7,tup[1,2],tup[3,4],tup[5,6]]/(br[1,2,3,7] br[4,5,6,7]),
a67->-cap1[7,tup[1,6],tup[2,3],tup[4,5]]/(br[1,2,3,7] br[4,5,6,7])};

